Provable Pathways: Learning Multiple Tasks over Multiple Paths

Constructing useful representations across a large number of tasks is a key requirement for sample-efficient intelligent systems. A traditional idea in multitask learning (MTL) is building a shared representation across tasks which can then be adapted to new tasks by tuning last layers. A desirable refinement of using a shared one-fits-all representation is to construct task-specific representations. To this end, recent PathNet/muNet architectures represent individual tasks as pathways within a larger supernet. The subnetworks induced by pathways can be viewed as task-specific representations that are composition of modules within supernet's computation graph. This work explores the pathways proposal from the lens of statistical learning: We first develop novel generalization bounds for empirical risk minimization problems learning multiple tasks over multiple paths (Multipath MTL). In conjunction, we formalize the benefits of resulting multipath representation when adapting to new downstream tasks. Our bounds are expressed in terms of Gaussian complexity, lead to tangible guarantees for the class of linear representations, and provide novel insights into the quality and benefits of a multipath representation. When computation graph is a tree, Multipath MTL hierarchically clusters the tasks and builds cluster-specific representations. We provide further discussion and experiments for hierarchical MTL and rigorously identify the conditions under which Multipath MTL is provably superior to traditional MTL approaches with shallow supernets.

==> figs/numerics/clustering_subspace_cluster_AAAI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "# import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.cluster import KMeans\n",
    "\n",
    "# from scipy.optimize import least_squares, minimize\n",
    "import jax.numpy.linalg as npl\n",
    "# import jax.numpy as np\n",
    "# from jax import grad, jit\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "# k=5\n",
    "# w=randn_norm(k,2)\n",
    "# # print(w.dot(w.T)**2-np.identity(10))\n",
    "# score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "# print(score.min())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def gradient_descent(X, y, beta, IT=50, lr=1e-1, eps=1e-5, p=1):\n",
    "    # def func(w):\n",
    "    #     return X.dot(w)-y\n",
    "    # root = least_squares(func, beta)\n",
    "    # return root.x\n",
    "    # lr = 1/(np.sqrt(np.prod(X.shape)))**2\n",
    "    # _,V,_=npl.svd(X)\n",
    "    # print(V)\n",
    "    # lr=1/V[0]**2\n",
    "    # lr=0.001\n",
    "    # print('lr',lr)\n",
    "    # lr=1e-3/(np.sqrt(X.shape[0])+np.sqrt(X.shape[1]))\n",
    "    # beta = np.zeros_like(beta)\n",
    "    # loss = npl.norm(X.dot(beta)-y)\n",
    "    # lr=LR\n",
    "    # lr = 0.05/np.sqrt(X.shape[0])\n",
    "    lr=0.5/(X.shape[0]+X.shape[1])*p\n",
    "    for i in range(IT):\n",
    "        beta-=lr*X.T.dot(X.dot(beta)-y)\n",
    "        # loss=npl.norm(X.dot(beta)-y)\n",
    "    return beta\n",
    "\n",
    "def cluster_algo(n_clusters, W):\n",
    "    # W -= np.identity(W.shape[0])\n",
    "    # W=np.abs(W)\n",
    "    # print((3/np.sqrt(R)))\n",
    "    # W=W>(3/np.sqrt(R))\n",
    "    # W -= W.sum()\n",
    "    # print(np.abs(W))\n",
    "    # plt.figure(figsize=(8,8))\n",
    "    # plt.xticks(fontsize=30)\n",
    "    # plt.yticks(fontsize=30)\n",
    "    # plt.imshow(np.abs(W)[:50,:50])\n",
    "    # # plt.show()\n",
    "    # plt.savefig(f'thred{THRED}.pdf')\n",
    "    # return\n",
    "    clustering = KMeans(n_clusters=K).fit(np.abs(W))\n",
    "    return clustering.labels_\n",
    "\n",
    "def reorder(PCID,CID):\n",
    "    # print(PCID,CID)\n",
    "    for i in range(K):\n",
    "        ip=np.quantile(PCID[np.where(CID==i)[0]],0.5)\n",
    "        PCID[np.where(PCID==i)[0]]=-1\n",
    "        PCID[np.where(PCID==ip)[0]]=i\n",
    "        PCID[np.where(PCID==-1)[0]]=ip\n",
    "    return PCID, (PCID==CID).sum()/len(CID)\n",
    "\n",
    "def get_lr(X):\n",
    "    _,V,_=npl.svd(X)\n",
    "    # print(V)\n",
    "    lr=1/V[0]**2\n",
    "    return lr/2\n",
    "\n",
    "def do_one_iter():\n",
    "    T=K*k\n",
    "    ERR=10000*np.ones((2,3))\n",
    "    SM=get_sub(R,d)\n",
    "    SC=[]\n",
    "    SCC=[]\n",
    "    for i in range(K):\n",
    "        SC.append(get_sub(r,R))\n",
    "        SCC.append(SC[i].dot(SM))\n",
    "\n",
    "    betas=randn_norm(T,r)\n",
    "    betah=np.zeros((T,d))\n",
    "    betasD=np.zeros((T,d))\n",
    "    yy=np.zeros((T,n))\n",
    "    XX=np.random.randn(T,n,d)\n",
    "    yt=np.zeros((T,n))\n",
    "    XT=np.random.randn(T,n,d)\n",
    "    corr=np.zeros((T))\n",
    "    CID=np.array([i//k for i in range(T)])\n",
    "    betaC=randn_norm(K,r)\n",
    "    \n",
    "    # thred=0.\n",
    "    # for run in range(10):\n",
    "    #     w=randn_norm(k,r)\n",
    "    #     score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "    #     thred=np.maximum(thred,score.min())\n",
    "    # print(f'THRED{thred}')\n",
    "    # thred=0.8\n",
    "    for i in range(K):\n",
    "        while True:\n",
    "            w=randn_norm(k,r)\n",
    "            score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "            if score.min()>THRED:\n",
    "                break\n",
    "        for j, t in enumerate(np.where(CID==i)[0]):\n",
    "            betas[t]=w[j]\n",
    "\n",
    "    for t in range(T):\n",
    "        betasD[t]=SCC[CID[t]].T.dot(betas[t])#*(1-GAMMA)+betaC[CID[t]]*GAMMA\n",
    "        yy[t]=XX[t].dot(betasD[t])+np.sqrt(sigma)*np.random.rand()\n",
    "        yt[t]=XT[t].dot(betasD[t])+np.sqrt(sigma)*np.random.rand()\n",
    "        betah[t]=XX[t].T.dot(yy[t])/n\n",
    "        corr[t]=betah[t].dot(betasD[t])/npl.norm(betah[t])\n",
    "\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for t in np.where(CID==i)[0]:\n",
    "            MOM+=np.outer(betah[t],betah[t])\n",
    "            MOMT[i]+=np.outer(betah[t],betah[t])\n",
    "        MOMT[i]/=len(np.where(CID==i)[0])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((T,d))\n",
    "    betaC=np.zeros((T,r))\n",
    "    Beta = np.zeros((T,d))\n",
    "    beta_=np.zeros((T,R))\n",
    "    ITN=30\n",
    "    # MTL ALS\n",
    "    if RANDOM_CLUSTER is True:\n",
    "        PCID = CID\n",
    "        np.random.shuffle(PCID)\n",
    "        acc=1.\n",
    "    elif GROUND_TRUTH is True:\n",
    "        PCID = CID\n",
    "        acc=1.\n",
    "    else:\n",
    "        print('Start MTL ...')\n",
    "        for it in range(ITN):\n",
    "            errM=0\n",
    "            errMT=0\n",
    "            XC=np.zeros((n*T,R*d))\n",
    "            yC=np.zeros((n*T))\n",
    "            ##\n",
    "            u,D,vt=npl.svd(GM,full_matrices=False)\n",
    "            GM=vt\n",
    "            for t in range(T):\n",
    "                # beta_[t]=beta_[t].dot(u).dot(np.diag(D))\n",
    "                beta_[t]=np.diag(D).dot(u.T).dot(beta_[t])\n",
    "            ##\n",
    "            for t in range(T):\n",
    "                X=XX[t].dot(GM.T)\n",
    "                if GD is False:\n",
    "                    beta_[t]=npl.pinv(X).dot(yy[t])\n",
    "                    beta[t]=GM.T.dot(beta_[t])\n",
    "                else:\n",
    "                    beta_[t]=npl.pinv(X).dot(yy[t])\n",
    "                    beta[t]=GM.T.dot(beta_[t])\n",
    "                    # beta_[t]=gradient_descent(X,yy[t],beta_[t])\n",
    "                    # beta[t]=GM.T.dot(beta_[t])\n",
    "                errM+=npl.norm(yy[t]-XX[t].dot(beta[t]))**2/n\n",
    "                errMT+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "                yC[n*t:n*(t+1)]=yy[t]\n",
    "                XC[n*t:n*(t+1)]=np.kron(GM.dot(beta[t]),XX[t])\n",
    "            if GD is False:\n",
    "                GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "            else:\n",
    "                GM=gradient_descent(XC,yC,GM.reshape(-1)).reshape(R,d)\n",
    "            \n",
    "            if errMT/T < ERR[1,0]:\n",
    "                Beta = (beta/(npl.norm(beta,axis=1).reshape(-1,1)+1e-5)).copy()\n",
    "            ERR[0,0]=np.minimum(ERR[0,0],errM/T)\n",
    "            ERR[1,0]=np.minimum(ERR[1,0],errMT/T)\n",
    "            print(ERR[0,0],ERR[1,0])\n",
    "            if ERR[0,0]<eps:\n",
    "                break\n",
    "        # Beta = betasD/npl.norm(betasD, axis=1).reshape(-1,1)\n",
    "        # Beta = (beta/npl.norm(beta,axis=1).reshape(-1,1)).copy()\n",
    "        PCID=cluster_algo(n_clusters=K, W=Beta.dot(Beta.T))\n",
    "        PCID, acc =reorder(PCID,CID)\n",
    "        print('cluster acc', acc)\n",
    "        # print('PCID', PCID)\n",
    "        # print('CID',CID)\n",
    "        # print(np.abs(Beta.dot(Beta.T)))\n",
    "    # ITN=0\n",
    "    # C-MTL ALS\n",
    "    print('Start CMTL ...')\n",
    "    for it in range(ITN):\n",
    "        errT=0\n",
    "        errTT=0\n",
    "        ## \n",
    "        for i in range(K):\n",
    "            u_,D_,vt_=npl.svd(GT[i], full_matrices=False)\n",
    "            GT[i]=vt_\n",
    "            for t in np.where(PCID==i)[0]:\n",
    "                # betaC[t]=betaC[t].dot(u_).dot(np.diag(D_))\n",
    "                betaC[t]=np.diag(D_).dot(u_.T).dot(betaC[t])\n",
    "        ##\n",
    "        for i in range(K):\n",
    "            k_ = len(np.where(PCID==i)[0])\n",
    "            for t in np.where(PCID==i)[0]:\n",
    "                X=XX[t].dot(GT[i].T)\n",
    "                if GD is False:\n",
    "                    betaC[t]=npl.pinv(X).dot(yy[t])\n",
    "                else:\n",
    "                    betaC[t]=npl.pinv(X).dot(yy[t])\n",
    "                    # betaC[t]=gradient_descent(X,yy[t],betaC[t],p=0.1)\n",
    "                errT+=npl.norm(yy[t]-XX[t].dot(GT[i].T.dot(betaC[t])))**2/n\n",
    "                errTT+=npl.norm(yt[t]-XT[t].dot(GT[i].T.dot(betaC[t])))**2/n\n",
    "            XC=np.zeros((n*k_,r*d))\n",
    "            yC=np.zeros((n*k_))\n",
    "            for j, t in enumerate(np.where(PCID==i)[0]):\n",
    "                yC[n*j:n*(j+1)]=yy[t]\n",
    "                XC[n*j:n*(j+1)]=np.kron(betaC[t],XX[t])\n",
    "            if GD is False:\n",
    "                GT[i]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "            else:\n",
    "                # GT[i]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "                GT[i]=gradient_descent(XC,yC,GT[i].reshape(-1)).reshape(r,d)\n",
    "            \n",
    "        ERR[0,1]=np.minimum(ERR[0,1],errT/T)\n",
    "        ERR[1,1]=np.minimum(ERR[1,1],errTT/T)\n",
    "        print(ERR[0,1],ERR[1,1])\n",
    "        if ERR[0,1]<eps:\n",
    "            break\n",
    "    \n",
    "    # ITN=20\n",
    "    # MP-MTL ALS\n",
    "    print('Start MP-MTL ...')\n",
    "    GP=np.array(HP)\n",
    "    GPC=np.array(HPC)\n",
    "    GPM=HM.copy()\n",
    "    betaP=np.zeros((T,d))\n",
    "    betaPC=np.zeros((T,r))\n",
    "    for it in range(ITN):\n",
    "        errP=0\n",
    "        errPT=0\n",
    "        XM=np.zeros((n*T,R*d))\n",
    "        yM=np.zeros((n*T))\n",
    "        ##\n",
    "        u,D,vt=npl.svd(GPM, full_matrices=False)\n",
    "        GPM=vt\n",
    "        for i in range(K):\n",
    "            GP[i]=GP[i].dot(u).dot(np.diag(D))\n",
    "            u_,D_,vt_=npl.svd(GP[i], full_matrices=False)\n",
    "            GP[i]=vt_\n",
    "            for t in np.where(PCID==i)[0]:\n",
    "                # betaPC[t]=betaPC[t].dot(u_).dot(np.diag(D_))\n",
    "                betaPC[t]=np.diag(D_).dot(u_.T).dot(betaPC[t])\n",
    "        ##\n",
    "        k_min=k\n",
    "        for i in range(K):\n",
    "            GPC[i]=GP[i].dot(GPM)\n",
    "            k_ = len(np.where(PCID==i)[0])\n",
    "            if k_<k_min:\n",
    "                k_min=k_\n",
    "            for t in np.where(PCID==i)[0]:\n",
    "                X=XX[t].dot(GPC[i].T)\n",
    "                if GD is False:\n",
    "                    betaPC[t]=npl.pinv(X).dot(yy[t])\n",
    "                else:\n",
    "                    betaPC[t]=npl.pinv(X).dot(yy[t])\n",
    "                    # betaPC[t]=gradient_descent(X,yy[t],betaPC[t],p=0.1)\n",
    "                errP+=npl.norm(yy[t]-XX[t].dot(GPC[i].T.dot(betaPC[t])))**2/n\n",
    "                errPT+=npl.norm(yt[t]-XT[t].dot(GPC[i].T.dot(betaPC[t])))**2/n\n",
    "            XC=np.zeros((n*k_,r*R))\n",
    "            yC=np.zeros((n*k_))\n",
    "            for j, t in enumerate(np.where(PCID==i)[0]):\n",
    "                yC[n*j:n*(j+1)]=yy[t]\n",
    "                XC[n*j:n*(j+1)]=np.kron(betaPC[t],XX[t].dot(GPM.T))\n",
    "            if GD is False:\n",
    "                GP[i]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "            else:\n",
    "                # GP[i]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "                GP[i]=gradient_descent(XC,yC,GP[i].reshape(-1),p=acc).reshape(r,R)\n",
    "            # u,_,vt=npl.svd(GP[i])\n",
    "            # GP[i]=u.dot(vt[:r])\n",
    "            \n",
    "            for t in np.where(PCID==i)[0]:\n",
    "                bth=GP[i].T.dot(betaPC[t])\n",
    "                yM[n*t:n*(t+1)]=yy[t]\n",
    "                XM[n*t:n*(t+1)]=np.kron(bth,XX[t])\n",
    "        if GD is False:\n",
    "            GPM=npl.pinv(XM).dot(yM).reshape(R,d)\n",
    "        else:\n",
    "            # print('k_min',k_min,k)\n",
    "            GPM=gradient_descent(XM,yM,GPM.reshape(-1),p=acc).reshape(R,d)\n",
    "        # u,_,vt=npl.svd(GPM)\n",
    "        # GPM=u.dot(vt[:R])\n",
    "        # GPM=np.svd(GPM)[2]\n",
    "        #print('Path Train',it,errP/T,'Test',errPT/T)\n",
    "        ERR[0,2]=np.minimum(ERR[0,2],errP/T)\n",
    "        ERR[1,2]=np.minimum(ERR[1,2],errPT/T)\n",
    "        print(ERR[0,2],ERR[1,2])\n",
    "        if ERR[0,2]<eps:\n",
    "            break\n",
    "    return ERR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # samples\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "2.0548887840875912e-13 0.9704214930534363\n",
      "2.0548887840875912e-13 0.9704214930534363\n",
      "1.9897978935107946e-13 0.9704214930534363\n",
      "1.942339924966216e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214930534363\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "1.914700358983043e-13 0.9704214334487915\n",
      "cluster acc 0.153125\n",
      "Start CMTL ...\n",
      "0.6566213965415955 1.2390786409378052\n",
      "0.053630370646715164 1.2390786409378052\n",
      "0.003444498870521784 1.2390786409378052\n",
      "0.00033989871735684574 1.2390786409378052\n",
      "5.1179486035835e-05 1.2390786409378052\n",
      "9.509910341876093e-06 1.2390786409378052\n",
      "2.0279337604733882e-06 1.2390786409378052\n",
      "4.823594963454525e-07 1.2390786409378052\n",
      "1.2548154870728467e-07 1.2390786409378052\n",
      "3.504279533217414e-08 1.2390786409378052\n",
      "1.0324582078169442e-08 1.2390786409378052\n",
      "3.163007189499467e-09 1.2390786409378052\n",
      "9.966656389082118e-10 1.2390786409378052\n",
      "3.2058328214290555e-10 1.2390786409378052\n",
      "1.0475342815396971e-10 1.2390786409378052\n",
      "3.473344181714744e-11 1.2390786409378052\n",
      "1.1732495183713887e-11 1.2390786409378052\n",
      "4.0745961292498745e-12 1.2390786409378052\n",
      "1.4780052182139514e-12 1.2390786409378052\n",
      "5.992324149904638e-13 1.2390786409378052\n",
      "2.896930471115583e-13 1.2390786409378052\n",
      "1.7993378596987963e-13 1.2390786409378052\n",
      "1.3417153672812265e-13 1.2390786409378052\n",
      "1.0867872492778888e-13 1.2390786409378052\n",
      "9.27874313841337e-14 1.2390786409378052\n",
      "8.224225743784161e-14 1.2390786409378052\n",
      "7.746541174366919e-14 1.2390786409378052\n",
      "7.066055910959906e-14 1.2390786409378052\n",
      "6.418005233169155e-14 1.2390786409378052\n",
      "6.319810397659859e-14 1.2390786409378052\n",
      "Start MP-MTL ...\n",
      "0.5688976645469666 1.2351715564727783\n",
      "0.2277180254459381 1.2351715564727783\n",
      "0.13122080266475677 1.2351715564727783\n",
      "0.08600522577762604 1.2351715564727783\n",
      "0.0607420988380909 1.2351715564727783\n",
      "0.04517374560236931 1.2351715564727783\n",
      "0.03513161092996597 1.2351715564727783\n",
      "0.028156954795122147 1.2351715564727783\n",
      "0.0230901800096035 1.2351715564727783\n",
      "0.019299715757369995 1.2351715564727783\n",
      "0.01638925075531006 1.2351715564727783\n",
      "0.01409937720745802 1.2351715564727783\n",
      "0.012259316630661488 1.2351715564727783\n",
      "0.010754740796983242 1.2351715564727783\n",
      "0.009506643749773502 1.2351715564727783\n",
      "0.008458400145173073 1.2351715564727783\n",
      "0.007568255998194218 1.2351715564727783\n",
      "0.00680456543341279 1.2351715564727783\n",
      "0.0061431024223566055 1.2351715564727783\n",
      "0.005565154831856489 1.2351715564727783\n",
      "0.005056250840425491 1.2351715564727783\n",
      "0.004605119116604328 1.2351715564727783\n",
      "0.004202923737466335 1.2351715564727783\n",
      "0.0038426232058554888 1.2351715564727783\n",
      "0.0035185515880584717 1.2351715564727783\n",
      "0.0032260767184197903 1.2351715564727783\n",
      "0.002961378311738372 1.2351715564727783\n",
      "0.0027212402783334255 1.2351715564727783\n",
      "0.002502952702343464 1.2351715564727783\n",
      "0.0023041865788400173 1.2351715564727783\n",
      "Start CMTL ...\n",
      "0.18820327520370483 0.923565685749054\n",
      "0.016604071483016014 0.9123557806015015\n",
      "0.0021380214020609856 0.9123557806015015\n",
      "0.0004021311178803444 0.9123557806015015\n",
      "9.347253944724798e-05 0.9123557806015015\n",
      "2.5659039238234982e-05 0.9123557806015015\n",
      "8.123020052153151e-06 0.9123557806015015\n",
      "2.9292657472979045e-06 0.9123557806015015\n",
      "1.1927963896596339e-06 0.9123557806015015\n",
      "5.420002935352386e-07 0.9123557806015015\n",
      "2.700909362829407e-07 0.9123557806015015\n",
      "1.4459138242273184e-07 0.9123557806015015\n",
      "8.152913721914956e-08 0.9123557806015015\n",
      "4.764100225429502e-08 0.9123557806015015\n",
      "2.8508614136057986e-08 0.9123557806015015\n",
      "1.7327177914694403e-08 0.9123557806015015\n",
      "1.0637969616311693e-08 0.9123557806015015\n",
      "6.574163879946582e-09 0.9123557806015015\n",
      "4.080269011552673e-09 0.9123557806015015\n",
      "2.5396473812833165e-09 0.9123557806015015\n",
      "1.5836730815621536e-09 0.9123557806015015\n",
      "9.888825314163796e-10 0.9123557806015015\n",
      "6.179814993068078e-10 0.9123557806015015\n",
      "3.8644124011888437e-10 0.9123557806015015\n",
      "2.4177201907171764e-10 0.9123557806015015\n",
      "1.513465880398357e-10 0.9123557806015015\n",
      "9.478917650795893e-11 0.9123557806015015\n",
      "5.937227098851139e-11 0.9123557806015015\n",
      "3.7221649373808674e-11 0.9123557806015015\n",
      "2.3343414007337415e-11 0.9123557806015015\n",
      "Start MP-MTL ...\n",
      "0.23692789673805237 0.9524980783462524\n",
      "0.05933830887079239 0.9524980783462524\n",
      "0.022531623020768166 0.9524980783462524\n",
      "0.009587215259671211 0.9524980783462524\n",
      "0.004461192525923252 0.9524980783462524\n",
      "0.0022622719407081604 0.9524980783462524\n",
      "0.0012136485893279314 0.9524980783462524\n",
      "0.0006762255216017365 0.9524980783462524\n",
      "0.00038749424857087433 0.9524980783462524\n",
      "0.00022743972658645362 0.9524980783462524\n",
      "0.00013650502660311759 0.9524980783462524\n",
      "8.365123358089477e-05 0.9524980783462524\n",
      "5.225235872785561e-05 0.9524980783462524\n",
      "3.3210737456101924e-05 0.9524980783462524\n",
      "2.1439660486066714e-05 0.9524980783462524\n",
      "1.4033877050678711e-05 0.9524980783462524\n",
      "9.299756129621528e-06 0.9524980783462524\n",
      "6.229728569451254e-06 0.9524980783462524\n",
      "4.213177362544229e-06 0.9524980783462524\n",
      "2.873413677662029e-06 0.9524980783462524\n",
      "1.974248789338162e-06 0.9524980783462524\n",
      "1.3654214399139164e-06 0.9524980783462524\n",
      "9.498247663941584e-07 0.9524980783462524\n",
      "6.64158847030194e-07 0.9524980783462524\n",
      "4.665888297950005e-07 0.9524980783462524\n",
      "3.29137435528537e-07 0.9524980783462524\n",
      "2.3305850049837318e-07 0.9524980783462524\n",
      "1.6558098536734178e-07 0.9524980783462524\n",
      "1.1800229060554557e-07 0.9524980783462524\n",
      "8.433383413830597e-08 0.9524980783462524\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.614203391861387e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.5920610019432586e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983328819274902\n",
      "3.553582124740662e-13 1.0983327627182007\n",
      "3.5163121329603864e-13 1.0983327627182007\n",
      "3.5163121329603864e-13 1.0983326435089111\n",
      "3.5163121329603864e-13 1.0983326435089111\n",
      "3.5163121329603864e-13 1.0983326435089111\n",
      "cluster acc 0.159375\n",
      "Start CMTL ...\n",
      "0.7598499655723572 1.0570194721221924\n",
      "0.15018829703330994 1.0570194721221924\n",
      "0.020736634731292725 1.0570194721221924\n",
      "0.004922649823129177 1.0570194721221924\n",
      "0.0017311651026830077 1.0570194721221924\n",
      "0.0007453804137185216 1.0570194721221924\n",
      "0.0003476378624327481 1.0570194721221924\n",
      "0.0001685882598394528 1.0570194721221924\n",
      "8.405941480305046e-05 1.0570194721221924\n",
      "4.286383045837283e-05 1.0570194721221924\n",
      "2.22740836761659e-05 1.0570194721221924\n",
      "1.1762188478314783e-05 1.0570194721221924\n",
      "6.297934305621311e-06 1.0570194721221924\n",
      "3.4141692140110536e-06 1.0570194721221924\n",
      "1.8723061430137022e-06 1.0570194721221924\n",
      "1.0381943411630346e-06 1.0570194721221924\n",
      "5.819425723530003e-07 1.0570194721221924\n",
      "3.2968787877507566e-07 1.0570194721221924\n",
      "1.887367915287541e-07 1.0570194721221924\n",
      "1.0915692882917938e-07 1.0570194721221924\n",
      "6.376359351634164e-08 1.0570194721221924\n",
      "3.7610234926432895e-08 1.0570194721221924\n",
      "2.239390362035465e-08 1.0570194721221924\n",
      "1.3456305403281021e-08 1.0570194721221924\n",
      "8.157835296174198e-09 1.0570194721221924\n",
      "4.988771618030796e-09 1.0570194721221924\n",
      "3.0767968173250893e-09 1.0570194721221924\n",
      "1.9134103190765472e-09 1.0570194721221924\n",
      "1.1996232895938874e-09 1.0570194721221924\n",
      "7.582168781716803e-10 1.0570194721221924\n",
      "Start MP-MTL ...\n",
      "0.6955327391624451 1.0806968212127686\n",
      "0.4338015615940094 1.0806968212127686\n",
      "0.2946614623069763 1.0806968212127686\n",
      "0.22067777812480927 1.0806968212127686\n",
      "0.1781558394432068 1.0806968212127686\n",
      "0.15200507640838623 1.0806968212127686\n",
      "0.13447783887386322 1.0806968212127686\n",
      "0.12158618122339249 1.0806968212127686\n",
      "0.1113988533616066 1.0806968212127686\n",
      "0.10293276607990265 1.0806968212127686\n",
      "0.09578825533390045 1.0806968212127686\n",
      "0.08974277228116989 1.0806968212127686\n",
      "0.08451597392559052 1.0806968212127686\n",
      "0.07989097386598587 1.0806968212127686\n",
      "0.07572910934686661 1.0806968212127686\n",
      "0.07194167375564575 1.0806968212127686\n",
      "0.06847481429576874 1.0806968212127686\n",
      "0.06529659032821655 1.0806968212127686\n",
      "0.06238337606191635 1.0806968212127686\n",
      "0.05971059203147888 1.0806968212127686\n",
      "0.05725058913230896 1.0806968212127686\n",
      "0.054975856095552444 1.0806968212127686\n",
      "0.05286220461130142 1.0806968212127686\n",
      "0.05088954418897629 1.0806968212127686\n",
      "0.049041617661714554 1.0806968212127686\n",
      "0.04730507731437683 1.0806968212127686\n",
      "0.045669205486774445 1.0806968212127686\n",
      "0.04412495344877243 1.0806968212127686\n",
      "0.04266485944390297 1.0806968212127686\n",
      "0.041282206773757935 1.0806968212127686\n",
      "Start CMTL ...\n",
      "0.21305494010448456 0.7288249135017395\n",
      "0.02385375276207924 0.5967515110969543\n",
      "0.004915561061352491 0.5842110514640808\n",
      "0.001146068680100143 0.5842110514640808\n",
      "0.000362155755283311 0.5842110514640808\n",
      "0.0001296797563554719 0.5842110514640808\n",
      "5.0386406655889004e-05 0.5842110514640808\n",
      "2.0804372979910113e-05 0.5842110514640808\n",
      "9.013236194732599e-06 0.5842110514640808\n",
      "4.062787411385216e-06 0.5842110514640808\n",
      "1.8939950905405567e-06 0.5842110514640808\n",
      "9.09067239263095e-07 0.5842110514640808\n",
      "4.4767188001060276e-07 0.5842110514640808\n",
      "2.255548707807975e-07 0.5842110514640808\n",
      "1.1599956906138686e-07 0.5842110514640808\n",
      "6.0771441212637e-08 0.5842110514640808\n",
      "3.237536105871186e-08 0.5842110514640808\n",
      "1.7511665006963995e-08 0.5842110514640808\n",
      "9.604169903809634e-09 0.5842110514640808\n",
      "5.334334751694314e-09 0.5842110514640808\n",
      "2.9972742066064484e-09 0.5842110514640808\n",
      "1.7021095644054185e-09 0.5842110514640808\n",
      "9.76214997727709e-10 0.5842110514640808\n",
      "5.650385159761129e-10 0.5842110514640808\n",
      "3.299035489234825e-10 0.5842110514640808\n",
      "1.9424151176394844e-10 0.5842110514640808\n",
      "1.1527549748091559e-10 0.5842110514640808\n",
      "6.894687598624216e-11 0.5842110514640808\n",
      "4.158784427943374e-11 0.5842110514640808\n",
      "2.5304175421680952e-11 0.5842110514640808\n",
      "Start MP-MTL ...\n",
      "0.27046024799346924 0.7432652711868286\n",
      "0.10887502133846283 0.7093569040298462\n",
      "0.06888527423143387 0.7093569040298462\n",
      "0.049758054316043854 0.7093569040298462\n",
      "0.038242585957050323 0.7093569040298462\n",
      "0.030553316697478294 0.7093569040298462\n",
      "0.025118958204984665 0.7093569040298462\n",
      "0.021114718168973923 0.7093569040298462\n",
      "0.018057752400636673 0.7093569040298462\n",
      "0.015650203451514244 0.7093569040298462\n",
      "0.013701995834708214 0.7093569040298462\n",
      "0.01209061499685049 0.7093569040298462\n",
      "0.010735174641013145 0.7093569040298462\n",
      "0.009580637328326702 0.7093569040298462\n",
      "0.008588152006268501 0.7093569040298462\n",
      "0.007729248143732548 0.7093569040298462\n",
      "0.006982181221246719 0.7093569040298462\n",
      "0.006329678930342197 0.7093569040298462\n",
      "0.005757632199674845 0.7093569040298462\n",
      "0.005254289600998163 0.7093569040298462\n",
      "0.0048097725957632065 0.7093569040298462\n",
      "0.004415751900523901 0.7093569040298462\n",
      "0.004065190441906452 0.7093569040298462\n",
      "0.0037521463818848133 0.7093569040298462\n",
      "0.003471603151410818 0.7093569040298462\n",
      "0.0032193183433264494 0.7093569040298462\n",
      "0.002991690766066313 0.7093569040298462\n",
      "0.0027856535743921995 0.7093569040298462\n",
      "0.0025985923130065203 0.7093569040298462\n",
      "0.002428266452625394 0.7093569040298462\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "1.0292772493689095e-12 6.895613193511963\n",
      "cluster acc 0.14375\n",
      "Start CMTL ...\n",
      "0.7824272513389587 0.9964284896850586\n",
      "0.2424372434616089 0.9964284896850586\n",
      "0.06488250941038132 0.9964284896850586\n",
      "0.027123387902975082 0.9964284896850586\n",
      "0.014791339635848999 0.9964284896850586\n",
      "0.009323079138994217 0.9964284896850586\n",
      "0.009323079138994217 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.00912567600607872 0.9964284896850586\n",
      "0.007189848460257053 0.9964284896850586\n",
      "0.007189848460257053 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "0.004394032526761293 0.9964284896850586\n",
      "Start MP-MTL ...\n",
      "0.7614265084266663 0.9884008169174194\n",
      "0.57069993019104 0.9884008169174194\n",
      "0.4298144280910492 0.9884008169174194\n",
      "0.3474113941192627 0.9884008169174194\n",
      "0.2989126145839691 0.9884008169174194\n",
      "0.2688571512699127 0.9884008169174194\n",
      "0.2482326477766037 0.9884008169174194\n",
      "0.23294131457805634 0.9884008169174194\n",
      "0.22117021679878235 0.9884008169174194\n",
      "0.211866095662117 0.9884008169174194\n",
      "0.204234316945076 0.9884008169174194\n",
      "0.1977320909500122 0.9884008169174194\n",
      "0.19202229380607605 0.9884008169174194\n",
      "0.18689021468162537 0.9884008169174194\n",
      "0.18219326436519623 0.9884008169174194\n",
      "0.17783485352993011 0.9884008169174194\n",
      "0.17374935746192932 0.9884008169174194\n",
      "0.1698933094739914 0.9884008169174194\n",
      "0.1662410944700241 0.9884008169174194\n",
      "0.16277781128883362 0.9884008169174194\n",
      "0.15949031710624695 0.9884008169174194\n",
      "0.15636500716209412 0.9884008169174194\n",
      "0.15339000523090363 0.9884008169174194\n",
      "0.1505567729473114 0.9884008169174194\n",
      "0.14785930514335632 0.9884008169174194\n",
      "0.1452907770872116 0.9884008169174194\n",
      "0.14284327626228333 0.9884008169174194\n",
      "0.14050772786140442 0.9884008169174194\n",
      "0.1382749229669571 0.9884008169174194\n",
      "0.1361362636089325 0.9884008169174194\n",
      "Start CMTL ...\n",
      "0.20872867107391357 0.6042250990867615\n",
      "0.02524917759001255 0.40197616815567017\n",
      "0.007980339229106903 0.37153974175453186\n",
      "0.0036595254205167294 0.37104684114456177\n",
      "0.001976368483155966 0.37104684114456177\n",
      "0.0011737813474610448 0.37104684114456177\n",
      "0.0007420306792482734 0.37104684114456177\n",
      "0.0004905065288767219 0.37104684114456177\n",
      "0.00033548387000337243 0.37104684114456177\n",
      "0.0002358066412853077 0.37104684114456177\n",
      "0.00016954305465333164 0.37104684114456177\n",
      "0.0001242755097337067 0.37104684114456177\n",
      "9.26329375943169e-05 0.37104684114456177\n",
      "7.007226668065414e-05 0.37104684114456177\n",
      "5.370484359445982e-05 0.37104684114456177\n",
      "4.164604615652934e-05 0.37104684114456177\n",
      "3.2637948606861755e-05 0.37104684114456177\n",
      "2.582426168373786e-05 0.37104684114456177\n",
      "2.0611678337445483e-05 0.37104684114456177\n",
      "1.6582451280555688e-05 0.37104684114456177\n",
      "1.3438155292533338e-05 0.37104684114456177\n",
      "1.0962858141283505e-05 0.37104684114456177\n",
      "8.99832411960233e-06 0.37104684114456177\n",
      "7.427398486470338e-06 0.37104684114456177\n",
      "6.1623968576896004e-06 0.37104684114456177\n",
      "5.137089829077013e-06 0.37104684114456177\n",
      "4.301016360841459e-06 0.37104684114456177\n",
      "3.615392415667884e-06 0.37104684114456177\n",
      "3.050198756682221e-06 0.37104684114456177\n",
      "2.5820115752139827e-06 0.37104684114456177\n",
      "Start MP-MTL ...\n",
      "0.2547045052051544 0.5762673616409302\n",
      "0.1229618564248085 0.467002809047699\n",
      "0.08957241475582123 0.4376921057701111\n",
      "0.07055743038654327 0.4181887209415436\n",
      "0.058280300348997116 0.4027218222618103\n",
      "0.04990679770708084 0.39014479517936707\n",
      "0.04382292181253433 0.37978553771972656\n",
      "0.039187245070934296 0.37114188075065613\n",
      "0.03554211184382439 0.36378321051597595\n",
      "0.03260061889886856 0.3573477864265442\n",
      "0.030172020196914673 0.3515801429748535\n",
      "0.028124207630753517 0.3463127315044403\n",
      "0.026363160461187363 0.34143543243408203\n",
      "0.024821812286973 0.3368743360042572\n",
      "0.0234520323574543 0.33258190751075745\n",
      "0.022219501435756683 0.3285290598869324\n",
      "0.02110103704035282 0.3246980905532837\n",
      "0.020082436501979828 0.3210713267326355\n",
      "0.01915491744875908 0.3176247477531433\n",
      "0.018310952931642532 0.3143313527107239\n",
      "0.017542215064167976 0.3111627697944641\n",
      "0.016839871183037758 0.3080926537513733\n",
      "0.016195405274629593 0.3050971031188965\n",
      "0.015601168386638165 0.3021559417247772\n",
      "0.015050540678203106 0.2992519736289978\n",
      "0.014537917450070381 0.29637330770492554\n",
      "0.014058629982173443 0.2935115694999695\n",
      "0.013608837500214577 0.2906642556190491\n",
      "0.013185451738536358 0.2878313660621643\n",
      "0.012786030769348145 0.28501611948013306\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.037910327315330505 1.158466100692749\n",
      "0.027804743498563766 1.158466100692749\n",
      "0.021237272769212723 1.158466100692749\n",
      "0.01687643676996231 1.158466100692749\n",
      "0.01383903156965971 1.158466100692749\n",
      "0.011636247858405113 1.158466100692749\n",
      "0.009987080469727516 1.158466100692749\n",
      "0.00872072670608759 1.158466100692749\n",
      "0.007723780814558268 1.158466100692749\n",
      "0.006919156759977341 1.158466100692749\n",
      "0.00625523691996932 1.158466100692749\n",
      "0.005697452463209629 1.158466100692749\n",
      "0.005222097504884005 1.158466100692749\n",
      "0.004812334198504686 1.158466100692749\n",
      "0.004455754067748785 1.158466100692749\n",
      "0.00414284598082304 1.158466100692749\n",
      "0.0038661640137434006 1.158466100692749\n",
      "0.0036197914741933346 1.158466100692749\n",
      "0.003399013075977564 1.158466100692749\n",
      "0.003200062084943056 1.158466100692749\n",
      "0.0030198884196579456 1.158466100692749\n",
      "0.0028560119681060314 1.158466100692749\n",
      "0.002706372644752264 1.158466100692749\n",
      "0.002569250063970685 1.158466100692749\n",
      "0.002443191595375538 1.158466100692749\n",
      "0.0023269548546522856 1.158466100692749\n",
      "0.002219476504251361 1.158466100692749\n",
      "0.0021198405884206295 1.158466100692749\n",
      "0.002027250360697508 1.158466100692749\n",
      "0.0019410134991630912 1.158466100692749\n",
      "cluster acc 0.36875\n",
      "Start CMTL ...\n",
      "0.6298480033874512 0.8306270837783813\n",
      "0.22407305240631104 0.7878965139389038\n",
      "0.08447767049074173 0.7878965139389038\n",
      "0.05100759118795395 0.7878965139389038\n",
      "0.038177747279405594 0.7878965139389038\n",
      "0.031674280762672424 0.7878965139389038\n",
      "0.027789240702986717 0.7878965139389038\n",
      "0.02525845542550087 0.7878965139389038\n",
      "0.023512201383709908 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "0.02224772796034813 0.7878965139389038\n",
      "Start MP-MTL ...\n",
      "0.6042018532752991 0.8159126043319702\n",
      "0.3683421015739441 0.7629326581954956\n",
      "0.2618159353733063 0.7308651804924011\n",
      "0.21965380012989044 0.7178151607513428\n",
      "0.1966310441493988 0.7129207849502563\n",
      "0.18143436312675476 0.7122071981430054\n",
      "0.17098627984523773 0.7122071981430054\n",
      "0.1630803495645523 0.7122071981430054\n",
      "0.15665243566036224 0.7122071981430054\n",
      "0.15119120478630066 0.7122071981430054\n",
      "0.14640024304389954 0.7122071981430054\n",
      "0.1421273797750473 0.7122071981430054\n",
      "0.13835294544696808 0.7122071981430054\n",
      "0.13509559631347656 0.7122071981430054\n",
      "0.13229313492774963 0.7122071981430054\n",
      "0.12984013557434082 0.7122071981430054\n",
      "0.1276518553495407 0.7122071981430054\n",
      "0.12567321956157684 0.7122071981430054\n",
      "0.12386804819107056 0.7122071981430054\n",
      "0.12221000343561172 0.7122071981430054\n",
      "0.1206786260008812 0.7122071981430054\n",
      "0.11925768852233887 0.7122071981430054\n",
      "0.11793321371078491 0.7122071981430054\n",
      "0.11669386923313141 0.7122071981430054\n",
      "0.11552973091602325 0.7122071981430054\n",
      "0.11443226039409637 0.7122071981430054\n",
      "0.11339445412158966 0.7122071981430054\n",
      "0.11241006851196289 0.7122071981430054\n",
      "0.11147385835647583 0.7122071981430054\n",
      "0.1105814129114151 0.7122071981430054\n",
      "Start CMTL ...\n",
      "0.20742091536521912 0.5366752743721008\n",
      "0.029170313850045204 0.2812013030052185\n",
      "0.012798413634300232 0.2344554364681244\n",
      "0.00803087092936039 0.22312429547309875\n",
      "0.005710035562515259 0.2199201136827469\n",
      "0.004325904883444309 0.21941857039928436\n",
      "0.0034088529646396637 0.21941857039928436\n",
      "0.0027597700245678425 0.21941857039928436\n",
      "0.0022795426193624735 0.21941857039928436\n",
      "0.0019130107248201966 0.21941857039928436\n",
      "0.0016263218130916357 0.21941857039928436\n",
      "0.0013972786255180836 0.21941857039928436\n",
      "0.0012108723167330027 0.21941857039928436\n",
      "0.001056798966601491 0.21941857039928436\n",
      "0.0009278642828576267 0.21941857039928436\n",
      "0.0008189157815650105 0.21941857039928436\n",
      "0.0007261449936777353 0.21941857039928436\n",
      "0.0006466470658779144 0.21941857039928436\n",
      "0.0005781481740996242 0.21941857039928436\n",
      "0.0005188346840441227 0.21941857039928436\n",
      "0.00046724104322493076 0.21941857039928436\n",
      "0.000422170473029837 0.21941857039928436\n",
      "0.0003826389438472688 0.21941857039928436\n",
      "0.0003478330036159605 0.21941857039928436\n",
      "0.0003170754644088447 0.21941857039928436\n",
      "0.0002898004022426903 0.21941857039928436\n",
      "0.000265532115008682 0.21941857039928436\n",
      "0.0002438696101307869 0.21941857039928436\n",
      "0.00022447315859608352 0.21941857039928436\n",
      "0.00020705377392005175 0.21941857039928436\n",
      "Start MP-MTL ...\n",
      "0.24405808746814728 0.5053613185882568\n",
      "0.1195550411939621 0.36494317650794983\n",
      "0.08727901428937912 0.3131420612335205\n",
      "0.06903612613677979 0.2760038673877716\n",
      "0.057252902537584305 0.2481456995010376\n",
      "0.048981375992298126 0.22643637657165527\n",
      "0.04292982816696167 0.20902936160564423\n",
      "0.03833311051130295 0.1946541666984558\n",
      "0.034690011292696 0.18241646885871887\n",
      "0.03168246150016785 0.17169448733329773\n",
      "0.029100006446242332 0.16207945346832275\n",
      "0.026849785819649696 0.15341196954250336\n",
      "0.024909034371376038 0.14562031626701355\n",
      "0.023210711777210236 0.13852789998054504\n",
      "0.021690109744668007 0.13195328414440155\n",
      "0.02030404843389988 0.12576231360435486\n",
      "0.01902330480515957 0.11985766887664795\n",
      "0.017826929688453674 0.11416711658239365\n",
      "0.016698826104402542 0.10863858461380005\n",
      "0.015627872198820114 0.10324569791555405\n",
      "0.014611219987273216 0.09800039231777191\n",
      "0.013654561713337898 0.09295041859149933\n",
      "0.012765586376190186 0.0881451964378357\n",
      "0.01194656454026699 0.08360183238983154\n",
      "0.011192773468792439 0.07930587232112885\n",
      "0.010496520437300205 0.07523365318775177\n",
      "0.009850856848061085 0.07136664539575577\n",
      "0.0092503996565938 0.06769223511219025\n",
      "0.008690845221281052 0.06420116871595383\n",
      "0.008168499916791916 0.06088540703058243\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06556621938943863 0.6005593538284302\n",
      "0.04984722658991814 0.5668572187423706\n",
      "0.03966240957379341 0.5421785712242126\n",
      "0.03294825926423073 0.5215866565704346\n",
      "0.028323296457529068 0.5039768815040588\n",
      "0.024975527077913284 0.4889132082462311\n",
      "0.022445153445005417 0.47581958770751953\n",
      "0.020462963730096817 0.4641837179660797\n",
      "0.01886262372136116 0.45367684960365295\n",
      "0.017537131905555725 0.44411253929138184\n",
      "0.016415832564234734 0.4353668689727783\n",
      "0.01545100100338459 0.42734017968177795\n",
      "0.014609575271606445 0.41993942856788635\n",
      "0.013867947272956371 0.4130792021751404\n",
      "0.013208742253482342 0.4066820740699768\n",
      "0.012618663720786572 0.40067949891090393\n",
      "0.012087310664355755 0.3950117230415344\n",
      "0.01160628255456686 0.38962915539741516\n",
      "0.011168650351464748 0.384489506483078\n",
      "0.0107686473056674 0.3795594274997711\n",
      "0.010401373729109764 0.3748106360435486\n",
      "0.010062692686915398 0.37022092938423157\n",
      "0.009749079123139381 0.36577194929122925\n",
      "0.009457508102059364 0.3614489436149597\n",
      "0.009185416623950005 0.3572399914264679\n",
      "0.00893060490489006 0.3531348407268524\n",
      "0.008691205643117428 0.3491249084472656\n",
      "0.008465610444545746 0.34520223736763\n",
      "0.008252444677054882 0.341360867023468\n",
      "0.00805053673684597 0.33759400248527527\n",
      "cluster acc 0.921875\n",
      "Start CMTL ...\n",
      "0.25476670265197754 0.5277250409126282\n",
      "0.049794752150774 0.26157110929489136\n",
      "0.02682412602007389 0.22538745403289795\n",
      "0.019459333270788193 0.21671517193317413\n",
      "0.015529853291809559 0.21466974914073944\n",
      "0.013092486187815666 0.21466974914073944\n",
      "0.011489268392324448 0.21466974914073944\n",
      "0.010368387214839458 0.21466974914073944\n",
      "0.009536675177514553 0.21466974914073944\n",
      "0.008898342959582806 0.21466974914073944\n",
      "0.008398662321269512 0.21466974914073944\n",
      "0.008003095164895058 0.21466974914073944\n",
      "0.007687806151807308 0.21466974914073944\n",
      "0.007434648461639881 0.21466974914073944\n",
      "0.00722909951582551 0.21466974914073944\n",
      "0.007059296127408743 0.21466974914073944\n",
      "0.00691546406596899 0.21466974914073944\n",
      "0.006789351813495159 0.21466974914073944\n",
      "0.006673455238342285 0.21466974914073944\n",
      "0.006560232490301132 0.21466974914073944\n",
      "0.0064422800205647945 0.21466974914073944\n",
      "0.006315617356449366 0.21466974914073944\n",
      "0.006185608915984631 0.21466974914073944\n",
      "0.006065434776246548 0.21466974914073944\n",
      "0.005964414216578007 0.21466974914073944\n",
      "0.005883070640265942 0.21466974914073944\n",
      "0.005817617289721966 0.21466974914073944\n",
      "0.0057639493606984615 0.21466974914073944\n",
      "0.005718889646232128 0.21466974914073944\n",
      "0.005690861959010363 0.21466974914073944\n",
      "Start MP-MTL ...\n",
      "0.2773091495037079 0.4816339910030365\n",
      "0.13309010863304138 0.31593063473701477\n",
      "0.09620128571987152 0.26640811562538147\n",
      "0.0762314721941948 0.2325991839170456\n",
      "0.06394436210393906 0.20662382245063782\n",
      "0.055534642189741135 0.18554556369781494\n",
      "0.04889274388551712 0.16713888943195343\n",
      "0.04339759796857834 0.1515350490808487\n",
      "0.0391620397567749 0.1388588547706604\n",
      "0.03587128967046738 0.12855319678783417\n",
      "0.033192917704582214 0.11993898451328278\n",
      "0.030872231349349022 0.11244690418243408\n",
      "0.028850486502051353 0.10582510381937027\n",
      "0.027165284380316734 0.10011289268732071\n",
      "0.025735681876540184 0.095210500061512\n",
      "0.024498198181390762 0.0909416675567627\n",
      "0.023412784561514854 0.08718089759349823\n",
      "0.02245071530342102 0.08383949100971222\n",
      "0.02159026823937893 0.08085185289382935\n",
      "0.02081439271569252 0.07816773653030396\n",
      "0.020109575241804123 0.075747050344944\n",
      "0.019465278834104538 0.0735572800040245\n",
      "0.018873516470193863 0.07157020270824432\n",
      "0.01832856610417366 0.06976068764925003\n",
      "0.017826195806264877 0.06810547411441803\n",
      "0.01736295036971569 0.06658430397510529\n",
      "0.01693551428616047 0.0651799738407135\n",
      "0.016540516167879105 0.06387866288423538\n",
      "0.016174592077732086 0.06266947090625763\n",
      "0.01583455130457878 0.06154336780309677\n",
      "Start CMTL ...\n",
      "0.20213225483894348 0.4939444661140442\n",
      "0.030456095933914185 0.20980510115623474\n",
      "0.015085659921169281 0.16411174833774567\n",
      "0.009762762114405632 0.14648407697677612\n",
      "0.006969777401536703 0.13522210717201233\n",
      "0.005273513495922089 0.12693098187446594\n",
      "0.004158292897045612 0.1204427033662796\n",
      "0.003394452156499028 0.11524156481027603\n",
      "0.0028539602644741535 0.1110370010137558\n",
      "0.002455440815538168 0.1076054722070694\n",
      "0.002149155829101801 0.1047753244638443\n",
      "0.0019052658462896943 0.10242575407028198\n",
      "0.0017053527990356088 0.10047020763158798\n",
      "0.0015376167139038444 0.09884171932935715\n",
      "0.0013942226069048047 0.09748466312885284\n",
      "0.0012698086211457849 0.09635083377361298\n",
      "0.0011606293264776468 0.09539864212274551\n",
      "0.0010640115942806005 0.0945931226015091\n",
      "0.0009780044201761484 0.09390628337860107\n",
      "0.0009011337533593178 0.09331730753183365\n",
      "0.0008322446374222636 0.09281156957149506\n",
      "0.0007704080198891461 0.09237942844629288\n",
      "0.0007148516015149653 0.09201433509588242\n",
      "0.0006649167044088244 0.09171129763126373\n",
      "0.0006200237548910081 0.09146609157323837\n",
      "0.000579650339204818 0.0912742093205452\n",
      "0.000543322938028723 0.09113118797540665\n",
      "0.0005106087191961706 0.09103227406740189\n",
      "0.0004811121034435928 0.0909728854894638\n",
      "0.00045447424054145813 0.09094829112291336\n",
      "Start MP-MTL ...\n",
      "0.23319780826568604 0.4383513331413269\n",
      "0.1108911857008934 0.2761363387107849\n",
      "0.07764489948749542 0.22098669409751892\n",
      "0.05953171104192734 0.1842789351940155\n",
      "0.048210013657808304 0.15796592831611633\n",
      "0.0404561385512352 0.13801418244838715\n",
      "0.034699924290180206 0.12203720957040787\n",
      "0.030170300975441933 0.10878147184848785\n",
      "0.026500249281525612 0.09760365635156631\n",
      "0.02350413054227829 0.08810456097126007\n",
      "0.02103429101407528 0.07995408773422241\n",
      "0.018956607207655907 0.07287746667861938\n",
      "0.017177697271108627 0.06667383760213852\n",
      "0.015636373311281204 0.06119696423411369\n",
      "0.014290275983512402 0.05633543059229851\n",
      "0.013108119368553162 0.05200120806694031\n",
      "0.012065387330949306 0.04812350124120712\n",
      "0.01114214863628149 0.044644180685281754\n",
      "0.010321909561753273 0.041514672338962555\n",
      "0.009590961039066315 0.03869377821683884\n",
      "0.008937802165746689 0.03614616394042969\n",
      "0.008352726697921753 0.03384137898683548\n",
      "0.007827485911548138 0.03175288438796997\n",
      "0.00735501479357481 0.029857609421014786\n",
      "0.006929193623363972 0.028135139495134354\n",
      "0.006544643547385931 0.026567379012703896\n",
      "0.006196616683155298 0.02513817325234413\n",
      "0.005880856886506081 0.023832859471440315\n",
      "0.005593520123511553 0.022638147696852684\n",
      "0.005331119056791067 0.021541830152273178\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07381315529346466 0.39589643478393555\n",
      "0.05525059252977371 0.3366328775882721\n",
      "0.043263114988803864 0.29398438334465027\n",
      "0.03521362692117691 0.26185083389282227\n",
      "0.029549747705459595 0.2365834265947342\n",
      "0.025382408872246742 0.21604499220848083\n",
      "0.022196851670742035 0.1989155262708664\n",
      "0.019685719162225723 0.18433703482151031\n",
      "0.01765739917755127 0.1717316210269928\n",
      "0.01598699577152729 0.16069796681404114\n",
      "0.014589662663638592 0.15094606578350067\n",
      "0.013405710458755493 0.1422572135925293\n",
      "0.012391632422804832 0.1344601958990097\n",
      "0.011514872312545776 0.12741819024085999\n",
      "0.01075038593262434 0.12102006375789642\n",
      "0.01007852889597416 0.11517505347728729\n",
      "0.009483685716986656 0.10980836302042007\n",
      "0.008953291922807693 0.10485859960317612\n",
      "0.008477168157696724 0.10027476400136948\n",
      "0.00804703589528799 0.096014603972435\n",
      "0.007656180299818516 0.09204238653182983\n",
      "0.00729907164350152 0.08832819014787674\n",
      "0.006971193011850119 0.08484643697738647\n",
      "0.0066688163205981255 0.08157523721456528\n",
      "0.006388852838426828 0.0784955769777298\n",
      "0.006128723733127117 0.07559086382389069\n",
      "0.0058862618170678616 0.07284671068191528\n",
      "0.005659637972712517 0.07025039196014404\n",
      "0.005447277333587408 0.06779049336910248\n",
      "0.005247834138572216 0.06545699387788773\n",
      "cluster acc 0.996875\n",
      "Start CMTL ...\n",
      "0.1941864788532257 0.4321543276309967\n",
      "0.026785973459482193 0.14789560437202454\n",
      "0.013650605455040932 0.10759890079498291\n",
      "0.008935040794312954 0.08995237946510315\n",
      "0.0065851411782205105 0.0785919576883316\n",
      "0.005180550739169121 0.07035430520772934\n",
      "0.004202862270176411 0.06394452601671219\n",
      "0.0034830342046916485 0.058807987719774246\n",
      "0.0029598695691674948 0.05469096451997757\n",
      "0.0025755930691957474 0.05139312148094177\n",
      "0.0022825743071734905 0.04872508347034454\n",
      "0.00204914016649127 0.04653492197394371\n",
      "0.0018558294977992773 0.04471386596560478\n",
      "0.001691265031695366 0.04318602755665779\n",
      "0.001548933912999928 0.041896626353263855\n",
      "0.001424726564437151 0.04080406576395035\n",
      "0.0013154229382053018 0.03987567126750946\n",
      "0.0012182211503386497 0.03908636048436165\n",
      "0.001130858319811523 0.038417838513851166\n",
      "0.0010518357157707214 0.03785780817270279\n",
      "0.0009804556611925364 0.037398241460323334\n",
      "0.0009165581432171166 0.03703274577856064\n",
      "0.000860055792145431 0.03675409033894539\n",
      "0.0008105792803689837 0.03655331954360008\n",
      "0.0007674183580093086 0.036420561373233795\n",
      "0.000729682098608464 0.0363464280962944\n",
      "0.0006964748608879745 0.036322854459285736\n",
      "0.0006669985014013946 0.036322854459285736\n",
      "0.0006405938765965402 0.036322854459285736\n",
      "0.0006167290848679841 0.036322854459285736\n",
      "Start MP-MTL ...\n",
      "0.21336610615253448 0.37270674109458923\n",
      "0.09957946836948395 0.2129518687725067\n",
      "0.06886790692806244 0.1609351933002472\n",
      "0.05203036591410637 0.1292736828327179\n",
      "0.04138130694627762 0.1074945479631424\n",
      "0.03406789153814316 0.09121023863554001\n",
      "0.02855728007853031 0.0783655196428299\n",
      "0.02425924316048622 0.06809921562671661\n",
      "0.020965393632650375 0.059919875115156174\n",
      "0.01838417910039425 0.053252220153808594\n",
      "0.016330856829881668 0.04775023087859154\n",
      "0.014675307087600231 0.04319695010781288\n",
      "0.013316635973751545 0.03939883038401604\n",
      "0.012182267382740974 0.036192283034324646\n",
      "0.011221214197576046 0.03345306217670441\n",
      "0.010397279635071754 0.031089548021554947\n",
      "0.009684232994914055 0.02903369441628456\n",
      "0.009062585420906544 0.027233829721808434\n",
      "0.008517539128661156 0.025649890303611755\n",
      "0.008037570863962173 0.024250175803899765\n",
      "0.007613515947014093 0.023009147495031357\n",
      "0.00723793962970376 0.02190592512488365\n",
      "0.006904679350554943 0.020923148840665817\n",
      "0.006608560681343079 0.020046211779117584\n",
      "0.006345152854919434 0.019262660294771194\n",
      "0.006110623478889465 0.018561705946922302\n",
      "0.005901605822145939 0.017933957278728485\n",
      "0.005715135019272566 0.017371144145727158\n",
      "0.005548561457544565 0.01686585322022438\n",
      "0.005399515852332115 0.016411524266004562\n",
      "Start CMTL ...\n",
      "0.19555556774139404 0.4365300238132477\n",
      "0.02905472181737423 0.15845614671707153\n",
      "0.015361635014414787 0.12114159762859344\n",
      "0.010257947258651257 0.10362377017736435\n",
      "0.00761060556396842 0.09249487519264221\n",
      "0.005991165526211262 0.08472216874361038\n",
      "0.004888119641691446 0.07893674820661545\n",
      "0.0040868776850402355 0.07454601675271988\n",
      "0.003485092194750905 0.071293905377388\n",
      "0.00302414083853364 0.06902338564395905\n",
      "0.002664850326254964 0.06759314239025116\n",
      "0.0023793599102646112 0.06686849147081375\n",
      "0.0021476075053215027 0.06672970950603485\n",
      "0.001955401385203004 0.06672970950603485\n",
      "0.0017929961904883385 0.06672970950603485\n",
      "0.0016538804629817605 0.06672970950603485\n",
      "0.0015337648801505566 0.06672970950603485\n",
      "0.0014297401066869497 0.06672970950603485\n",
      "0.0013396103167906404 0.06672970950603485\n",
      "0.001261470140889287 0.06672970950603485\n",
      "0.0012014039093628526 0.06672970950603485\n",
      "0.0012014039093628526 0.055488280951976776\n",
      "0.0012014039093628526 0.05328483134508133\n",
      "0.0011887605069205165 0.05327950790524483\n",
      "0.0010356191778555512 0.05327950790524483\n",
      "0.000930248002987355 0.05327950790524483\n",
      "0.0008547451579943299 0.05327950790524483\n",
      "0.0008020163513720036 0.05327950790524483\n",
      "0.0007611982873640954 0.05327950790524483\n",
      "0.00072618288686499 0.05327950790524483\n",
      "Start MP-MTL ...\n",
      "0.20883628726005554 0.36126384139060974\n",
      "0.09339039027690887 0.19748994708061218\n",
      "0.06138376146554947 0.14297933876514435\n",
      "0.04442593455314636 0.11015886068344116\n",
      "0.03440418094396591 0.08912084996700287\n",
      "0.02791338786482811 0.07449562102556229\n",
      "0.023355480283498764 0.0636480301618576\n",
      "0.019995709881186485 0.055337607860565186\n",
      "0.017426878213882446 0.04881519824266434\n",
      "0.015399308875203133 0.04356610029935837\n",
      "0.013752348721027374 0.039233263581991196\n",
      "0.012381406500935555 0.035575587302446365\n",
      "0.011218071915209293 0.03243286535143852\n",
      "0.010216932743787766 0.02969786897301674\n",
      "0.0093470998108387 0.027297670021653175\n",
      "0.008586984127759933 0.025181114673614502\n",
      "0.00792078860104084 0.023310799151659012\n",
      "0.0073363566771149635 0.021657675504684448\n",
      "0.006823768373578787 0.020197637379169464\n",
      "0.006374420132488012 0.018909547477960587\n",
      "0.005980596877634525 0.017774123698472977\n",
      "0.005635230336338282 0.016773682087659836\n",
      "0.00533199030905962 0.01589219644665718\n",
      "0.00506543880328536 0.015115673653781414\n",
      "0.0048311916179955006 0.014432273805141449\n",
      "0.0046258182264864445 0.013832147233188152\n",
      "0.004446503706276417 0.013306860812008381\n",
      "0.0042906636372208595 0.01284877397119999\n",
      "0.004155741073191166 0.012450603768229485\n",
      "0.004039180930703878 0.012105335481464863\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07479990273714066 0.3104156255722046\n",
      "0.05344121530652046 0.24260926246643066\n",
      "0.04053954780101776 0.19706442952156067\n",
      "0.03229214996099472 0.16513453423976898\n",
      "0.026683490723371506 0.14173588156700134\n",
      "0.022658558562397957 0.1239086240530014\n",
      "0.019641220569610596 0.10987581312656403\n",
      "0.017298828810453415 0.09853022545576096\n",
      "0.015428532846271992 0.08915689587593079\n",
      "0.013900610618293285 0.08127744495868683\n",
      "0.01262868382036686 0.07456028461456299\n",
      "0.011553237214684486 0.06876765191555023\n",
      "0.010632057674229145 0.06372380256652832\n",
      "0.009834322147071362 0.05929524451494217\n",
      "0.009137052111327648 0.055378299206495285\n",
      "0.00852263905107975 0.051890939474105835\n",
      "0.007977386936545372 0.04876727983355522\n",
      "0.007490368094295263 0.045953862369060516\n",
      "0.0070527903735637665 0.04340660944581032\n",
      "0.006657402031123638 0.04108905419707298\n",
      "0.00629822164773941 0.038970574736595154\n",
      "0.005970212165266275 0.03702537715435028\n",
      "0.005669126287102699 0.035231467336416245\n",
      "0.005391365848481655 0.033570077270269394\n",
      "0.005133872851729393 0.032024987041950226\n",
      "0.004894032143056393 0.03058219514787197\n",
      "0.004669617395848036 0.02922956272959709\n",
      "0.004458738025277853 0.027956541627645493\n",
      "0.004259775392711163 0.026754003018140793\n",
      "0.004071361850947142 0.025613952428102493\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18455693125724792 0.39996445178985596\n",
      "0.025116518139839172 0.11649523675441742\n",
      "0.012858143076300621 0.07999981939792633\n",
      "0.007767191622406244 0.06189800053834915\n",
      "0.005024137906730175 0.05007930472493172\n",
      "0.003377793822437525 0.041632093489170074\n",
      "0.0023895909544080496 0.035373494029045105\n",
      "0.0017908599693328142 0.030652839690446854\n",
      "0.0014066476142033935 0.026988912373781204\n",
      "0.001142403343692422 0.02405082806944847\n",
      "0.000950230925809592 0.021630074828863144\n",
      "0.0008044281275942922 0.01959439367055893\n",
      "0.0006901805754750967 0.017856022343039513\n",
      "0.0005984160816296935 0.016353990882635117\n",
      "0.0005232935072854161 0.01504414714872837\n",
      "0.00046088447561487556 0.013893425464630127\n",
      "0.0004084435640834272 0.012876306660473347\n",
      "0.0003639745991677046 0.011972579173743725\n",
      "0.00032597477547824383 0.011165870353579521\n",
      "0.0002932832285296172 0.010442759841680527\n",
      "0.00026498682564124465 0.009792079217731953\n",
      "0.0002403605030849576 0.00920451246201992\n",
      "0.00021882611326873302 0.008672189898788929\n",
      "0.0001999182568397373 0.008188443258404732\n",
      "0.00018325952987652272 0.007747570518404245\n",
      "0.00016853897250257432 0.0073446594178676605\n",
      "0.00015549661475233734 0.006975457072257996\n",
      "0.00014391221338883042 0.006636258214712143\n",
      "0.00013359703007154167 0.006323835346847773\n",
      "0.00012438819976523519 0.006035362835973501\n",
      "Start MP-MTL ...\n",
      "0.190413698554039 0.33239683508872986\n",
      "0.08408406376838684 0.17588090896606445\n",
      "0.05561191961169243 0.12499614804983139\n",
      "0.04062143713235855 0.0949244424700737\n",
      "0.031489286571741104 0.07524226605892181\n",
      "0.025436874479055405 0.061569251120090485\n",
      "0.021226687356829643 0.05174832418560982\n",
      "0.018172837793827057 0.04446933791041374\n",
      "0.015860263258218765 0.038886792957782745\n",
      "0.01404489018023014 0.03447414189577103\n",
      "0.01257961243391037 0.030900439247488976\n",
      "0.011370227672159672 0.027947574853897095\n",
      "0.010353049263358116 0.025464415550231934\n",
      "0.00948304496705532 0.023342154920101166\n",
      "0.008727223612368107 0.02150004357099533\n",
      "0.008060712367296219 0.01987694948911667\n",
      "0.0074644265696406364 0.01842588186264038\n",
      "0.006923593580722809 0.017110489308834076\n",
      "0.00642674695700407 0.01590263471007347\n",
      "0.00596507778391242 0.014780727215111256\n",
      "0.005531914997845888 0.013728437945246696\n",
      "0.005122351460158825 0.012733696028590202\n",
      "0.004732922650873661 0.011787963099777699\n",
      "0.004361343570053577 0.010885536670684814\n",
      "0.004006288945674896 0.010023041628301144\n",
      "0.003667173208668828 0.009198877960443497\n",
      "0.0033439770340919495 0.008412813767790794\n",
      "0.0030370610766112804 0.007665534969419241\n",
      "0.002747001126408577 0.006958258803933859\n",
      "0.002474450971931219 0.006292407400906086\n",
      "Start CMTL ...\n",
      "0.18850542604923248 0.39310765266418457\n",
      "0.025753825902938843 0.1160934790968895\n",
      "0.013257479295134544 0.08094363659620285\n",
      "0.008364821784198284 0.06419196724891663\n",
      "0.005849470384418964 0.053681980818510056\n",
      "0.004397918004542589 0.046483855694532394\n",
      "0.003486519679427147 0.041308049112558365\n",
      "0.0028545174282044172 0.03742775693535805\n",
      "0.0023770607076585293 0.03442315012216568\n",
      "0.0020076814107596874 0.03210538625717163\n",
      "0.0017254138365387917 0.030394572764635086\n",
      "0.001506613683886826 0.02919558808207512\n",
      "0.0013292406219989061 0.028393615037202835\n",
      "0.0011784787056967616 0.027890946716070175\n",
      "0.0010469498811289668 0.02761795185506344\n",
      "0.0009327069856226444 0.027530064806342125\n",
      "0.0008357741753570735 0.027530064806342125\n",
      "0.000755356450099498 0.027530064806342125\n",
      "0.0006892770761623979 0.027530064806342125\n",
      "0.0006347501766867936 0.027530064806342125\n",
      "0.0005892055341973901 0.027530064806342125\n",
      "0.0005506282905116677 0.027530064806342125\n",
      "0.0005175390397198498 0.027530064806342125\n",
      "0.0004888615803793073 0.027530064806342125\n",
      "0.00046379590639844537 0.027530064806342125\n",
      "0.00044173054629936814 0.027530064806342125\n",
      "0.00042218566522933543 0.027530064806342125\n",
      "0.00040477700531482697 0.027530064806342125\n",
      "0.0003891902742907405 0.027530064806342125\n",
      "0.0003751672920770943 0.027530064806342125\n",
      "Start MP-MTL ...\n",
      "0.19415634870529175 0.3212227523326874\n",
      "0.0865970253944397 0.17098739743232727\n",
      "0.057623207569122314 0.12238911539316177\n",
      "0.04197544604539871 0.09296290576457977\n",
      "0.032063160091638565 0.07274730503559113\n",
      "0.025532294064760208 0.058836549520492554\n",
      "0.020960871130228043 0.048873260617256165\n",
      "0.017517033964395523 0.04125969856977463\n",
      "0.014816856011748314 0.03523726016283035\n",
      "0.012650290504097939 0.030381301417946815\n",
      "0.010888628661632538 0.02641289494931698\n",
      "0.00945225264877081 0.023133639246225357\n",
      "0.008276285603642464 0.02039785124361515\n",
      "0.007299504242837429 0.01809021644294262\n",
      "0.00647261505946517 0.016117047518491745\n",
      "0.005759244319051504 0.014404552057385445\n",
      "0.005132962949573994 0.012896123342216015\n",
      "0.00457476731389761 0.011549370363354683\n",
      "0.004071351606398821 0.010333380661904812\n",
      "0.003613706212490797 0.009226457215845585\n",
      "0.003196013392880559 0.008213934488594532\n",
      "0.002814674749970436 0.007286358624696732\n",
      "0.00246750027872622 0.006437790580093861\n",
      "0.0021530347876250744 0.005664319731295109\n",
      "0.0018700789660215378 0.0049630580469965935\n",
      "0.001617371803149581 0.004331260919570923\n",
      "0.00139341177418828 0.0037659064400941133\n",
      "0.0011964135337620974 0.0032634343951940536\n",
      "0.0010243437718600035 0.00281976955011487\n",
      "0.0008749969420023263 0.0024303975515067577\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07312606275081635 0.2371300756931305\n",
      "0.049978502094745636 0.17571082711219788\n",
      "0.03687799721956253 0.13797444105148315\n",
      "0.028848936781287193 0.11314283311367035\n",
      "0.023514192551374435 0.09566353261470795\n",
      "0.01973302848637104 0.08265931904315948\n",
      "0.016916614025831223 0.07255463302135468\n",
      "0.014736508950591087 0.0644349604845047\n",
      "0.012997868470847607 0.057742584496736526\n",
      "0.011579500511288643 0.052121978253126144\n",
      "0.010402677580714226 0.04733683913946152\n",
      "0.009414148516952991 0.043223217129707336\n",
      "0.008576280437409878 0.03966226428747177\n",
      "0.007861362770199776 0.036564432084560394\n",
      "0.007248223759233952 0.03385969251394272\n",
      "0.006720191333442926 0.031491469591856\n",
      "0.006263792514801025 0.02941310964524746\n",
      "0.005867990665137768 0.027585241943597794\n",
      "0.005523569881916046 0.025974303483963013\n",
      "0.0052228327840566635 0.024551304057240486\n",
      "0.004959253594279289 0.023291146382689476\n",
      "0.004727292340248823 0.02217194437980652\n",
      "0.004522216040641069 0.021174538880586624\n",
      "0.0043399753049016 0.020282147452235222\n",
      "0.004177072085440159 0.019480019807815552\n",
      "0.004030481446534395 0.018755190074443817\n",
      "0.0038975749630481005 0.01809614710509777\n",
      "0.0037760590203106403 0.01749277301132679\n",
      "0.003663915442302823 0.016936037689447403\n",
      "0.0035593670327216387 0.01641794666647911\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.17835763096809387 0.3568180203437805\n",
      "0.02315131388604641 0.09641844034194946\n",
      "0.010950470343232155 0.061641447246074677\n",
      "0.006205837242305279 0.04385148361325264\n",
      "0.003946126438677311 0.03327715024352074\n",
      "0.0027469834312796593 0.02660505473613739\n",
      "0.0020544356666505337 0.022121760994195938\n",
      "0.0016172698233276606 0.01898186095058918\n",
      "0.0013201276306062937 0.016715453937649727\n",
      "0.001107337069697678 0.01503128744661808\n",
      "0.000948348839301616 0.013752448372542858\n",
      "0.0008249880629591644 0.012770527973771095\n",
      "0.0007260743877850473 0.012013675644993782\n",
      "0.0006445823819376528 0.011430864222347736\n",
      "0.0005760585190728307 0.010984431020915508\n",
      "0.0005176920676603913 0.01064631249755621\n",
      "0.00046769451000727713 0.010395613498985767\n",
      "0.00042486184975132346 0.010216817259788513\n",
      "0.00038826020318083465 0.010098336264491081\n",
      "0.00035707317874766886 0.01003117673099041\n",
      "0.0003305499558337033 0.010008066892623901\n",
      "0.0003080040623899549 0.010008066892623901\n",
      "0.0002888227463699877 0.010008066892623901\n",
      "0.0002724712248891592 0.010008066892623901\n",
      "0.0002584900357760489 0.010008066892623901\n",
      "0.0002464919234625995 0.010008066892623901\n",
      "0.00023615255486220121 0.010008066892623901\n",
      "0.00022720238484907895 0.010008066892623901\n",
      "0.00021941859449725598 0.010008066892623901\n",
      "0.00021261701476760209 0.010008066892623901\n",
      "Start MP-MTL ...\n",
      "0.17744946479797363 0.2847647964954376\n",
      "0.07327023893594742 0.13803550601005554\n",
      "0.04746848717331886 0.09448222815990448\n",
      "0.03448742255568504 0.07106350362300873\n",
      "0.026763861998915672 0.056589823216199875\n",
      "0.02167070284485817 0.04680418223142624\n",
      "0.018036499619483948 0.03966141492128372\n",
      "0.015313890762627125 0.034173354506492615\n",
      "0.013207797892391682 0.02981964312493801\n",
      "0.01154510211199522 0.026300281286239624\n",
      "0.010215170681476593 0.023422934114933014\n",
      "0.009141428396105766 0.021052172407507896\n",
      "0.008267560042440891 0.019086068496108055\n",
      "0.007550443056970835 0.017444759607315063\n",
      "0.006956308148801327 0.016064126044511795\n",
      "0.006458341144025326 0.014892106875777245\n",
      "0.0060351029969751835 0.013886074535548687\n",
      "0.005669328384101391 0.013010947033762932\n",
      "0.005347052123397589 0.0122377322986722\n",
      "0.005056926980614662 0.011542385444045067\n",
      "0.004789736121892929 0.010904954746365547\n",
      "0.0045380061492323875 0.01030903123319149\n",
      "0.004295787308365107 0.009741176851093769\n",
      "0.004058448597788811 0.009190728887915611\n",
      "0.0038225792814046144 0.008649558760225773\n",
      "0.0035859341733157635 0.008111967705190182\n",
      "0.003347361460328102 0.007574575487524271\n",
      "0.0031067407689988613 0.007036228664219379\n",
      "0.0028648937586694956 0.006497818045318127\n",
      "0.0026234376709908247 0.005961996037513018\n",
      "Start CMTL ...\n",
      "0.1748422384262085 0.3458457589149475\n",
      "0.02322993613779545 0.08970221877098083\n",
      "0.01216672919690609 0.05884718894958496\n",
      "0.007613433059304953 0.04314861446619034\n",
      "0.005350097548216581 0.03370880335569382\n",
      "0.004041753243654966 0.027393663302063942\n",
      "0.0031247753649950027 0.0227121002972126\n",
      "0.0023923106491565704 0.019037993624806404\n",
      "0.0018697327468544245 0.01619817316532135\n",
      "0.0015462621813639998 0.014095750637352467\n",
      "0.0013335088733583689 0.01252528466284275\n",
      "0.0011803185334429145 0.011314165778458118\n",
      "0.0010647355811670423 0.0103579331189394\n",
      "0.0009750538738444448 0.009592626243829727\n",
      "0.0009036736446432769 0.008976766839623451\n",
      "0.0008452849579043686 0.008483042940497398\n",
      "0.0007960579241625965 0.00809397455304861\n",
      "0.0007531568990088999 0.007799108978360891\n",
      "0.0007144652772694826 0.00759295467287302\n",
      "0.0006785087753087282 0.007473213132470846\n",
      "0.0006444869795814157 0.0074390145018696785\n",
      "0.000612233707215637 0.0074390145018696785\n",
      "0.0005819512880407274 0.0074390145018696785\n",
      "0.0005538439145311713 0.0074390145018696785\n",
      "0.0005278881872072816 0.0074390145018696785\n",
      "0.000503833987750113 0.0074390145018696785\n",
      "0.00048131687799468637 0.0074390145018696785\n",
      "0.0004599577805493027 0.0074390145018696785\n",
      "0.0004394114075694233 0.0074390145018696785\n",
      "0.00041939932270906866 0.0074390145018696785\n",
      "Start MP-MTL ...\n",
      "0.17170587182044983 0.27375370264053345\n",
      "0.06939368695020676 0.1309899091720581\n",
      "0.04334060102701187 0.08689969033002853\n",
      "0.029916957020759583 0.06227567046880722\n",
      "0.022070368751883507 0.04695725440979004\n",
      "0.017055826261639595 0.036749593913555145\n",
      "0.013496620580554008 0.02941940352320671\n",
      "0.010779052041471004 0.023824159055948257\n",
      "0.008675245568156242 0.019418228417634964\n",
      "0.007054266985505819 0.015935074537992477\n",
      "0.005775813478976488 0.01314728893339634\n",
      "0.004747079685330391 0.010885477066040039\n",
      "0.0039107003249228 0.009034124203026295\n",
      "0.003227307926863432 0.007510808762162924\n",
      "0.0026675700210034847 0.0062536029145121574\n",
      "0.002208550926297903 0.005214172415435314\n",
      "0.0018318367656320333 0.004353836644440889\n",
      "0.0015224555972963572 0.0036411776673048735\n",
      "0.00126817321870476 0.0030504404567182064\n",
      "0.0010589814046397805 0.002560434630140662\n",
      "0.0008866965072229505 0.002153676003217697\n",
      "0.0007446332601830363 0.00181574618909508\n",
      "0.0006273336475715041 0.001534727169200778\n",
      "0.000530343852005899 0.0013007998932152987\n",
      "0.0004500283976085484 0.001105848466977477\n",
      "0.0003834181115962565 0.0009431833168491721\n",
      "0.0003280876262579113 0.0008072839118540287\n",
      "0.0002820520312525332 0.0006935895653441548\n",
      "0.0002436866780044511 0.0005983381997793913\n",
      "0.00021165954240132123 0.0005184176843613386\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07685520499944687 0.21283426880836487\n",
      "0.05249045416712761 0.15546391904354095\n",
      "0.039240602403879166 0.12245254218578339\n",
      "0.03125975281000137 0.10132719576358795\n",
      "0.02592875435948372 0.0864458829164505\n",
      "0.02207401767373085 0.07520392537117004\n",
      "0.019127752631902695 0.06629867106676102\n",
      "0.016787836328148842 0.059013377875089645\n",
      "0.014877943322062492 0.05291540548205376\n",
      "0.013286454603075981 0.04772206395864487\n",
      "0.011938011273741722 0.043236639350652695\n",
      "0.010779264383018017 0.03931620717048645\n",
      "0.009771266020834446 0.0358540304005146\n",
      "0.008884994313120842 0.03276931494474411\n",
      "0.0080985426902771 0.03000020608305931\n",
      "0.007395165506750345 0.027498949319124222\n",
      "0.006761898752301931 0.025228101760149002\n",
      "0.006188549101352692 0.023157678544521332\n",
      "0.0056669446639716625 0.02126321755349636\n",
      "0.0051903859712183475 0.019524093717336655\n",
      "0.004753296263515949 0.0179227776825428\n",
      "0.004350981675088406 0.016444075852632523\n",
      "0.003979469649493694 0.015074899420142174\n",
      "0.003635433968156576 0.013804043643176556\n",
      "0.0033161204773932695 0.012622078880667686\n",
      "0.0030192872509360313 0.011521249078214169\n",
      "0.0027431496419012547 0.010495251044631004\n",
      "0.002486311597749591 0.009539117105305195\n",
      "0.0022476844023913145 0.0086489487439394\n",
      "0.002026408677920699 0.007821684703230858\n",
      "cluster acc 0.975\n",
      "Start CMTL ...\n",
      "0.18750271201133728 0.35117512941360474\n",
      "0.031418900936841965 0.09927631914615631\n",
      "0.01652744598686695 0.06840704381465912\n",
      "0.01108475774526596 0.05390911176800728\n",
      "0.00862042885273695 0.046004366129636765\n",
      "0.007185789756476879 0.04122244939208031\n",
      "0.006258570589125156 0.03802608326077461\n",
      "0.005597264040261507 0.03570667654275894\n",
      "0.005067149177193642 0.033829763531684875\n",
      "0.004594507627189159 0.03211602196097374\n",
      "0.004151741974055767 0.030484076589345932\n",
      "0.0037895715795457363 0.02913053333759308\n",
      "0.0035694707185029984 0.028295079246163368\n",
      "0.00344754452817142 0.02788580022752285\n",
      "0.0033717670012265444 0.027725208550691605\n",
      "0.003319039475172758 0.027714882045984268\n",
      "0.0032796834129840136 0.027714882045984268\n",
      "0.0032489716541022062 0.027714882045984268\n",
      "0.0032242494635283947 0.027714882045984268\n",
      "0.003203886328265071 0.027714882045984268\n",
      "0.0031868009828031063 0.027714882045984268\n",
      "0.003172237891703844 0.027714882045984268\n",
      "0.0031596613116562366 0.027714882045984268\n",
      "0.003148674499243498 0.027714882045984268\n",
      "0.0031389768701046705 0.027714882045984268\n",
      "0.0031303358264267445 0.027714882045984268\n",
      "0.003122570225968957 0.027714882045984268\n",
      "0.0031155450269579887 0.027714882045984268\n",
      "0.0031091468408703804 0.027714882045984268\n",
      "0.00310328952036798 0.027714882045984268\n",
      "Start MP-MTL ...\n",
      "0.1867399662733078 0.2863123118877411\n",
      "0.08038140088319778 0.13967423141002655\n",
      "0.05431343987584114 0.0983041375875473\n",
      "0.041868794709444046 0.07724599540233612\n",
      "0.03438134491443634 0.0640699714422226\n",
      "0.029235154390335083 0.054883264005184174\n",
      "0.025389935821294785 0.047956716269254684\n",
      "0.022349892184138298 0.042415957897901535\n",
      "0.019875118508934975 0.03783616051077843\n",
      "0.01784363202750683 0.034029100090265274\n",
      "0.016158977523446083 0.030854392796754837\n",
      "0.014736451208591461 0.028170648962259293\n",
      "0.013511459343135357 0.025858258828520775\n",
      "0.012439004145562649 0.02383110485970974\n",
      "0.011488623917102814 0.022030405700206757\n",
      "0.010638809762895107 0.02041492611169815\n",
      "0.009873530827462673 0.018954362720251083\n",
      "0.009180511347949505 0.01762581430375576\n",
      "0.008550432510674 0.016412025317549706\n",
      "0.007976378314197063 0.015300300903618336\n",
      "0.007453473750501871 0.014281640760600567\n",
      "0.006978304125368595 0.0133499875664711\n",
      "0.00654850248247385 0.012501274235546589\n",
      "0.006162174511700869 0.011732583865523338\n",
      "0.005817534402012825 0.011041305959224701\n",
      "0.005512591917067766 0.010424588806927204\n",
      "0.005245025735348463 0.00987892784178257\n",
      "0.005012149922549725 0.009400086477398872\n",
      "0.004811000544577837 0.008983136154711246\n",
      "0.00463843485340476 0.008622650988399982\n",
      "Start CMTL ...\n",
      "0.17103275656700134 0.3339223563671112\n",
      "0.023720137774944305 0.08439336717128754\n",
      "0.011914584785699844 0.053504932671785355\n",
      "0.006611625663936138 0.036195944994688034\n",
      "0.0038439061027020216 0.025255044922232628\n",
      "0.0023617693223059177 0.01830877736210823\n",
      "0.0015452667139470577 0.013751829043030739\n",
      "0.0010730910580605268 0.010643082670867443\n",
      "0.0007805784698575735 0.008440474979579449\n",
      "0.0005891813198104501 0.006832786835730076\n",
      "0.00045875186333432794 0.005631112493574619\n",
      "0.0003668929566629231 0.004714365117251873\n",
      "0.0003002884623128921 0.004001973196864128\n",
      "0.00025066264788620174 0.003438927698880434\n",
      "0.00021271678269840777 0.0029869761783629656\n",
      "0.0001829860993893817 0.0026190602220594883\n",
      "0.00015916624397505075 0.002315729623660445\n",
      "0.00013969898282084614 0.0020627661142498255\n",
      "0.00012351205805316567 0.0018496193224564195\n",
      "0.00010985421249642968 0.0016683358699083328\n",
      "9.818864054977894e-05 0.0015128417871892452\n",
      "8.812379383016378e-05 0.0013784419279545546\n",
      "7.936857582535595e-05 0.001261460012756288\n",
      "7.170117169152945e-05 0.0011589945061132312\n",
      "6.494974513771012e-05 0.0010687240865081549\n",
      "5.897830851608887e-05 0.0009887783089652658\n",
      "5.367717312765308e-05 0.0009176364401355386\n",
      "4.895665915682912e-05 0.0008540496346540749\n",
      "4.474234447116032e-05 0.0007969847647473216\n",
      "4.097152122994885e-05 0.0007455820450559258\n",
      "Start MP-MTL ...\n",
      "0.1663026511669159 0.2632192373275757\n",
      "0.06757534295320511 0.12141849100589752\n",
      "0.043790049850940704 0.08159677684307098\n",
      "0.032312747091054916 0.06125183776021004\n",
      "0.025643888860940933 0.04914642125368118\n",
      "0.021115373820066452 0.040924496948719025\n",
      "0.01740468665957451 0.03438234329223633\n",
      "0.014312905259430408 0.02884642407298088\n",
      "0.012154338881373405 0.024705836549401283\n",
      "0.010491667315363884 0.021449927240610123\n",
      "0.009094293229281902 0.018709110096096992\n",
      "0.007890650071203709 0.016339769586920738\n",
      "0.006840708199888468 0.014261573553085327\n",
      "0.005918465554714203 0.012423800304532051\n",
      "0.005106222815811634 0.010792896151542664\n",
      "0.004391244146972895 0.009345553815364838\n",
      "0.003763688262552023 0.008064323104918003\n",
      "0.003215243574231863 0.006934897508472204\n",
      "0.002738385461270809 0.005944404285401106\n",
      "0.0023259599693119526 0.005080512259155512\n",
      "0.0019710795022547245 0.0043311333283782005\n",
      "0.001667118864133954 0.0036843526177108288\n",
      "0.0014078124659135938 0.0031286203302443027\n",
      "0.0011873375624418259 0.002652932656928897\n",
      "0.0010003901552408934 0.002247043652459979\n",
      "0.0008422170649282634 0.0019015821162611246\n",
      "0.0007086225086823106 0.0016081342473626137\n",
      "0.0005959413247182965 0.0013592483010143042\n",
      "0.0005010048043914139 0.001148406183347106\n",
      "0.0004210853367112577 0.0009699534857645631\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06939215958118439 0.1692606508731842\n",
      "0.04384468123316765 0.11357329785823822\n",
      "0.030641311779618263 0.08337228000164032\n",
      "0.023205621168017387 0.06547050178050995\n",
      "0.018610801547765732 0.05390826612710953\n",
      "0.015550215728580952 0.045927949249744415\n",
      "0.013394895009696484 0.04014197364449501\n",
      "0.01181243546307087 0.03578653186559677\n",
      "0.010611727833747864 0.03240779787302017\n",
      "0.009675207547843456 0.02971937693655491\n",
      "0.00892678089439869 0.027531886473298073\n",
      "0.00831524096429348 0.02571544051170349\n",
      "0.0078050242736935616 0.02417827770113945\n",
      "0.0073708174750208855 0.022853750735521317\n",
      "0.006994104944169521 0.021692397072911263\n",
      "0.006661049090325832 0.020656531676650047\n",
      "0.006361018866300583 0.01971685141324997\n",
      "0.006085667293518782 0.01884995773434639\n",
      "0.005828236695379019 0.01803675852715969\n",
      "0.005583159625530243 0.017261389642953873\n",
      "0.005345757119357586 0.016510410234332085\n",
      "0.005112092010676861 0.01577252522110939\n",
      "0.004878869745880365 0.015038223937153816\n",
      "0.004643416963517666 0.014299889095127583\n",
      "0.004403731785714626 0.013551829382777214\n",
      "0.004158508963882923 0.012790474109351635\n",
      "0.00390722556039691 0.012014544568955898\n",
      "0.003650179598480463 0.01122516393661499\n",
      "0.0033884968142956495 0.01042587123811245\n",
      "0.0031241094693541527 0.00962239969521761\n",
      "cluster acc 0.996875\n",
      "Start CMTL ...\n",
      "0.16730943322181702 0.30447524785995483\n",
      "0.024121377617120743 0.072809137403965\n",
      "0.011742910370230675 0.04521818086504936\n",
      "0.00648242374882102 0.030867714434862137\n",
      "0.004120432771742344 0.022805849090218544\n",
      "0.0029929052107036114 0.018061000853776932\n",
      "0.0023849091958254576 0.015099994838237762\n",
      "0.0020234272815287113 0.013166315853595734\n",
      "0.001792683033272624 0.011858857236802578\n",
      "0.0016374842962250113 0.010948904789984226\n",
      "0.0015286824200302362 0.010300143621861935\n",
      "0.0014495664509013295 0.009828990325331688\n",
      "0.0013901002239435911 0.009482711553573608\n",
      "0.001344085088931024 0.009226856753230095\n",
      "0.0013075870228931308 0.009037960320711136\n",
      "0.0012780256802216172 0.008899351581931114\n",
      "0.0012536393478512764 0.008798670955002308\n",
      "0.0012331809848546982 0.008726496249437332\n",
      "0.0012157356832176447 0.0086754709482193\n",
      "0.0012006049510091543 0.008639823645353317\n",
      "0.0011872409377247095 0.008615002036094666\n",
      "0.0011751989368349314 0.008597459644079208\n",
      "0.001164111541584134 0.00858448538929224\n",
      "0.0011536742094904184 0.008574074134230614\n",
      "0.0011436472414061427 0.00856483168900013\n",
      "0.0011338685872033238 0.008555879816412926\n",
      "0.001124269561842084 0.008546777069568634\n",
      "0.0011148828780278563 0.00853743962943554\n",
      "0.0011058237869292498 0.008528023026883602\n",
      "0.0010972489835694432 0.008518838323652744\n",
      "Start MP-MTL ...\n",
      "0.15459983050823212 0.22954580187797546\n",
      "0.06160348653793335 0.10288549959659576\n",
      "0.03876597806811333 0.06757432967424393\n",
      "0.028423136100172997 0.050431638956069946\n",
      "0.0227526668459177 0.04073724523186684\n",
      "0.019176114350557327 0.03457614406943321\n",
      "0.016684142872691154 0.030264902859926224\n",
      "0.014864045195281506 0.02705712616443634\n",
      "0.013527323491871357 0.024641405791044235\n",
      "0.012511422857642174 0.022771401330828667\n",
      "0.011667822487652302 0.02120709791779518\n",
      "0.010851557366549969 0.01976057142019272\n",
      "0.010056696832180023 0.018454384058713913\n",
      "0.009464656934142113 0.01744324527680874\n",
      "0.009018889628350735 0.016633491963148117\n",
      "0.008632166311144829 0.015915151685476303\n",
      "0.0082725640386343 0.015244615264236927\n",
      "0.00792497955262661 0.014598801732063293\n",
      "0.007579202763736248 0.01396093238145113\n",
      "0.007227461785078049 0.013317853212356567\n",
      "0.006863980088382959 0.01265961118042469\n",
      "0.006485104560852051 0.011979734525084496\n",
      "0.006089659873396158 0.011275704950094223\n",
      "0.005679145455360413 0.010549350641667843\n",
      "0.005257843062281609 0.009806965477764606\n",
      "0.004832482896745205 0.00905882753431797\n",
      "0.00441153347492218 0.008318139240145683\n",
      "0.004004168324172497 0.007599450647830963\n",
      "0.0036190927494317293 0.006916829850524664\n",
      "0.0032635051757097244 0.006282245274633169\n",
      "Start CMTL ...\n",
      "0.16697756946086884 0.30785804986953735\n",
      "0.020683232694864273 0.06734125316143036\n",
      "0.010190076194703579 0.040194131433963776\n",
      "0.005985766649246216 0.026741202920675278\n",
      "0.0038502730894833803 0.018832653760910034\n",
      "0.0026385437231510878 0.013867931440472603\n",
      "0.001888392143882811 0.010576155968010426\n",
      "0.0013887613313272595 0.008282104507088661\n",
      "0.0010266067693009973 0.006596931256353855\n",
      "0.0007461827481165528 0.0052979933097958565\n",
      "0.000537517829798162 0.004286035429686308\n",
      "0.000396061223000288 0.0035173885989934206\n",
      "0.00030283487285487354 0.002941241953521967\n",
      "0.00023911702737677842 0.0025035133585333824\n",
      "0.00019349319336470217 0.0021638122852891684\n",
      "0.00015966003411449492 0.001895101391710341\n",
      "0.00013393080735113472 0.0016790737863630056\n",
      "0.00011397324124118313 0.0015028991037979722\n",
      "9.822689753491431e-05 0.00135734211653471\n",
      "8.561103459214792e-05 0.0012356254737824202\n",
      "7.535913027822971e-05 0.0011326997773721814\n",
      "6.691808812320232e-05 0.0010447530075907707\n",
      "5.988310294924304e-05 0.0009688756545074284\n",
      "5.3953961469233036e-05 0.0009028238127939403\n",
      "4.890516720479354e-05 0.0008448463049717247\n",
      "4.456553506315686e-05 0.0007935661124065518\n",
      "4.080355211044662e-05 0.0007478872430510819\n",
      "3.7517002056119964e-05 0.0007069312268868089\n",
      "3.462564927758649e-05 0.000669988221488893\n",
      "3.2065825507743284e-05 0.0006364797009155154\n",
      "Start MP-MTL ...\n",
      "0.15754172205924988 0.2378452718257904\n",
      "0.06394679844379425 0.10921887308359146\n",
      "0.042185477912425995 0.07452856004238129\n",
      "0.031572744250297546 0.05663713067770004\n",
      "0.025191059336066246 0.04554346948862076\n",
      "0.02087545208632946 0.037891488522291183\n",
      "0.01770927384495735 0.032229386270046234\n",
      "0.01523629017174244 0.027785882353782654\n",
      "0.013240257278084755 0.02416122704744339\n",
      "0.011638275347650051 0.02121468260884285\n",
      "0.010354225523769855 0.01883983239531517\n",
      "0.009304622188210487 0.016900917515158653\n",
      "0.008432960137724876 0.015295952558517456\n",
      "0.00770679023116827 0.013960033655166626\n",
      "0.007103759795427322 0.012847868725657463\n",
      "0.00660386448726058 0.011922473087906837\n",
      "0.006188769359141588 0.01115170307457447\n",
      "0.0058427914045751095 0.010508060455322266\n",
      "0.005553209688514471 0.009968893602490425\n",
      "0.0053098322823643684 0.00951573345810175\n",
      "0.0051044682040810585 0.009133556857705116\n",
      "0.004930487833917141 0.008810092695057392\n",
      "0.004782478790730238 0.008535252884030342\n",
      "0.004656016826629639 0.008300757966935635\n",
      "0.004547451622784138 0.008099748753011227\n",
      "0.004453788977116346 0.007926609367132187\n",
      "0.004372552502900362 0.007776652462780476\n",
      "0.004301692824810743 0.007646036334335804\n",
      "0.004239513538777828 0.007531548384577036\n",
      "0.0041845873929560184 0.007430526427924633\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "2.0861964770708258e-13 1.0772756338119507\n",
      "2.035991140221169e-13 1.0772756338119507\n",
      "1.9679578604735182e-13 1.0772756338119507\n",
      "1.9679578604735182e-13 1.0772755146026611\n",
      "1.9679578604735182e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772755146026611\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "1.924316148050817e-13 1.0772753953933716\n",
      "cluster acc 0.165625\n",
      "Start CMTL ...\n",
      "0.6443222761154175 1.3233243227005005\n",
      "0.07228539884090424 1.3233243227005005\n",
      "0.005238700658082962 1.3233243227005005\n",
      "0.00037204637192189693 1.3233243227005005\n",
      "4.993798938812688e-05 1.3233243227005005\n",
      "1.0351723176427186e-05 1.3233243227005005\n",
      "2.719516714932979e-06 1.3233243227005005\n",
      "8.200091770049767e-07 1.3233243227005005\n",
      "2.6852924861486827e-07 1.3233243227005005\n",
      "9.246017640407445e-08 1.3233243227005005\n",
      "3.285665428620632e-08 1.3233243227005005\n",
      "1.1922113962725689e-08 1.3233243227005005\n",
      "4.389748564648244e-09 1.3233243227005005\n",
      "1.634111845838504e-09 1.3233243227005005\n",
      "6.135124630546329e-10 1.3233243227005005\n",
      "2.320195424676541e-10 1.3233243227005005\n",
      "8.830074171850555e-11 1.3233243227005005\n",
      "3.384362928793294e-11 1.3233243227005005\n",
      "1.3084896013926262e-11 1.3233243227005005\n",
      "5.120330374974724e-12 1.3233243227005005\n",
      "2.065860069816461e-12 1.3233243227005005\n",
      "8.655894469071501e-13 1.3233243227005005\n",
      "4.030615630753326e-13 1.3233243227005005\n",
      "2.1551583759792103e-13 1.3233243227005005\n",
      "1.3610372052476338e-13 1.3233243227005005\n",
      "1.0402499039030219e-13 1.3233243227005005\n",
      "8.147231804131461e-14 1.3233243227005005\n",
      "7.230706241005344e-14 1.3233243227005005\n",
      "6.922100289881786e-14 1.3233243227005005\n",
      "6.027426821542115e-14 1.3233243227005005\n",
      "Start MP-MTL ...\n",
      "0.5692908763885498 1.3545279502868652\n",
      "0.24714617431163788 1.3545279502868652\n",
      "0.13468363881111145 1.3545279502868652\n",
      "0.08447029441595078 1.3545279502868652\n",
      "0.05875137448310852 1.3545279502868652\n",
      "0.04345890134572983 1.3545279502868652\n",
      "0.03368910774588585 1.3545279502868652\n",
      "0.026998907327651978 1.3545279502868652\n",
      "0.02214832976460457 1.3545279502868652\n",
      "0.018492262810468674 1.3545279502868652\n",
      "0.015665490180253983 1.3545279502868652\n",
      "0.013437445275485516 1.3545279502868652\n",
      "0.011649471707642078 1.3545279502868652\n",
      "0.010189981199800968 1.3545279502868652\n",
      "0.008980812504887581 1.3545279502868652\n",
      "0.007966654375195503 1.3545279502868652\n",
      "0.007107444107532501 1.3545279502868652\n",
      "0.006373285315930843 1.3545279502868652\n",
      "0.005741299130022526 1.3545279502868652\n",
      "0.00519364420324564 1.3545279502868652\n",
      "0.004716178402304649 1.3545279502868652\n",
      "0.0042976075783371925 1.3545279502868652\n",
      "0.0039288075640797615 1.3545279502868652\n",
      "0.0036023412831127644 1.3545279502868652\n",
      "0.003312110435217619 1.3545279502868652\n",
      "0.003053070744499564 1.3545279502868652\n",
      "0.0028210137970745564 1.3545279502868652\n",
      "0.0026124115101993084 1.3545279502868652\n",
      "0.002424282021820545 1.3545279502868652\n",
      "0.002254097256809473 1.3545279502868652\n",
      "Start CMTL ...\n",
      "0.19256141781806946 0.9465963244438171\n",
      "0.020089181140065193 0.9465963244438171\n",
      "0.0024841129779815674 0.9465963244438171\n",
      "0.0005138129345141351 0.9465963244438171\n",
      "0.0001358795416308567 0.9465963244438171\n",
      "4.019004336441867e-05 0.9465963244438171\n",
      "1.2929612239531707e-05 0.9465963244438171\n",
      "4.529421403276501e-06 0.9465963244438171\n",
      "1.7163631582661765e-06 0.9465963244438171\n",
      "6.937816579011269e-07 0.9465963244438171\n",
      "2.947431880784279e-07 0.9465963244438171\n",
      "1.2996645182283828e-07 0.9465963244438171\n",
      "5.8916732825764484e-08 0.9465963244438171\n",
      "2.7267583746493074e-08 0.9465963244438171\n",
      "1.282060946294905e-08 0.9465963244438171\n",
      "6.1022502606533635e-09 0.9465963244438171\n",
      "2.9331173045932246e-09 0.9465963244438171\n",
      "1.4213290544518031e-09 0.9465963244438171\n",
      "6.933679741472076e-10 0.9465963244438171\n",
      "3.402728931956034e-10 0.9465963244438171\n",
      "1.6789948598106008e-10 0.9465963244438171\n",
      "8.33336177841204e-11 0.9465963244438171\n",
      "4.155231020375183e-11 0.9465963244438171\n",
      "2.0849636253594817e-11 0.9465963244438171\n",
      "1.0550244705642697e-11 0.9465963244438171\n",
      "5.408409397417158e-12 0.9465963244438171\n",
      "2.829091778552839e-12 0.9465963244438171\n",
      "1.5041799186418792e-12 0.9465963244438171\n",
      "8.521485383647387e-13 0.9465963244438171\n",
      "5.118064717694881e-13 0.9465963244438171\n",
      "Start MP-MTL ...\n",
      "0.23952098190784454 1.0188018083572388\n",
      "0.053833507001399994 1.0188018083572388\n",
      "0.019029323011636734 1.0188018083572388\n",
      "0.008392651565372944 1.0188018083572388\n",
      "0.004152094945311546 1.0188018083572388\n",
      "0.0021901451982557774 1.0188018083572388\n",
      "0.0012092249235138297 1.0188018083572388\n",
      "0.0006923447363078594 1.0188018083572388\n",
      "0.00040857173735275865 1.0188018083572388\n",
      "0.00024763704277575016 1.0188018083572388\n",
      "0.00015375613293144852 1.0188018083572388\n",
      "9.758535452419892e-05 1.0188018083572388\n",
      "6.320849934127182e-05 1.0188018083572388\n",
      "4.173893830738962e-05 1.0188018083572388\n",
      "2.8076659873477183e-05 1.0188018083572388\n",
      "1.9225761207053438e-05 1.0188018083572388\n",
      "1.3391005268204026e-05 1.0188018083572388\n",
      "9.478384527028538e-06 1.0188018083572388\n",
      "6.810450031480286e-06 1.0188018083572388\n",
      "4.9616660362516996e-06 1.0188018083572388\n",
      "3.660596121335402e-06 1.0188018083572388\n",
      "2.731560698521207e-06 1.0188018083572388\n",
      "2.059086455119541e-06 1.0188018083572388\n",
      "1.5662120631532161e-06 1.0188018083572388\n",
      "1.2007789109702571e-06 1.0188018083572388\n",
      "9.270144687434367e-07 1.0188018083572388\n",
      "7.2000091222435e-07 1.0188018083572388\n",
      "5.621762397822749e-07 1.0188018083572388\n",
      "4.4096390183767653e-07 1.0188018083572388\n",
      "3.47267331335388e-07 1.0188018083572388\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.7203053138146203e-13 1.1087204217910767\n",
      "3.6423628327862667e-13 1.1087201833724976\n",
      "3.6423628327862667e-13 1.1087201833724976\n",
      "3.6423628327862667e-13 1.1087201833724976\n",
      "3.6288252134100696e-13 1.1087201833724976\n",
      "3.6288252134100696e-13 1.1087201833724976\n",
      "3.6288252134100696e-13 1.1087201833724976\n",
      "3.6288252134100696e-13 1.1087201833724976\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.6288252134100696e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "3.5570087457068023e-13 1.108720064163208\n",
      "cluster acc 0.175\n",
      "Start CMTL ...\n",
      "0.7645834684371948 1.0555797815322876\n",
      "0.16114336252212524 1.0555797815322876\n",
      "0.025476474314928055 1.0555797815322876\n",
      "0.0057668318040668964 1.0555797815322876\n",
      "0.0014869727892801166 1.0555797815322876\n",
      "0.0005307123647071421 1.0555797815322876\n",
      "0.00023566526942886412 1.0555797815322876\n",
      "0.00011984658340224996 1.0555797815322876\n",
      "6.617595499847084e-05 1.0555797815322876\n",
      "3.8282938476186246e-05 1.0555797815322876\n",
      "2.2692915081279352e-05 1.0555797815322876\n",
      "1.3615454008686356e-05 1.0555797815322876\n",
      "8.221129974117503e-06 1.0555797815322876\n",
      "4.9856062105391175e-06 1.0555797815322876\n",
      "3.0363401037902804e-06 1.0555797815322876\n",
      "1.8583750716061331e-06 1.0555797815322876\n",
      "1.1440963589848252e-06 1.0555797815322876\n",
      "7.090757208061405e-07 1.0555797815322876\n",
      "4.426888722264266e-07 1.0555797815322876\n",
      "2.7851888262375724e-07 1.0555797815322876\n",
      "1.7662337370438763e-07 1.0555797815322876\n",
      "1.1289832713146097e-07 1.0555797815322876\n",
      "7.27310123238567e-08 1.0555797815322876\n",
      "4.7210768627792277e-08 1.0555797815322876\n",
      "3.0868726241806144e-08 1.0555797815322876\n",
      "2.0322614702195096e-08 1.0555797815322876\n",
      "1.3467037263126258e-08 1.0555797815322876\n",
      "8.978043197771512e-09 1.0555797815322876\n",
      "6.019161613579627e-09 1.0555797815322876\n",
      "4.056949443054236e-09 1.0555797815322876\n",
      "Start MP-MTL ...\n",
      "0.7223696112632751 1.0615788698196411\n",
      "0.41598430275917053 1.0615788698196411\n",
      "0.2606573700904846 1.0615788698196411\n",
      "0.19271047413349152 1.0615788698196411\n",
      "0.15587911009788513 1.0615788698196411\n",
      "0.13286752998828888 1.0615788698196411\n",
      "0.11731059849262238 1.0615788698196411\n",
      "0.10580053180456161 1.0615788698196411\n",
      "0.0966605544090271 1.0615788698196411\n",
      "0.0890309140086174 1.0615788698196411\n",
      "0.08246127516031265 1.0615788698196411\n",
      "0.07672884315252304 1.0615788698196411\n",
      "0.07169957458972931 1.0615788698196411\n",
      "0.06726335734128952 1.0615788698196411\n",
      "0.06332435458898544 1.0615788698196411\n",
      "0.059803158044815063 1.0615788698196411\n",
      "0.05663662031292915 1.0615788698196411\n",
      "0.053775131702423096 1.0615788698196411\n",
      "0.05117933824658394 1.0615788698196411\n",
      "0.04881682246923447 1.0615788698196411\n",
      "0.04665939509868622 1.0615788698196411\n",
      "0.04468180239200592 1.0615788698196411\n",
      "0.042862143367528915 1.0615788698196411\n",
      "0.04118151590228081 1.0615788698196411\n",
      "0.039623841643333435 1.0615788698196411\n",
      "0.03817535564303398 1.0615788698196411\n",
      "0.036824144423007965 1.0615788698196411\n",
      "0.03555990755558014 1.0615788698196411\n",
      "0.034373700618743896 1.0615788698196411\n",
      "0.033257730305194855 1.0615788698196411\n",
      "Start CMTL ...\n",
      "0.20145244896411896 0.7345885038375854\n",
      "0.022131826728582382 0.6235386729240417\n",
      "0.0044938018545508385 0.615260660648346\n",
      "0.0012689082650467753 0.615260660648346\n",
      "0.0004247083852533251 0.615260660648346\n",
      "0.00015730438462924212 0.615260660648346\n",
      "6.244943506317213e-05 0.615260660648346\n",
      "2.6130617698072456e-05 0.615260660648346\n",
      "1.1408029422455002e-05 0.615260660648346\n",
      "5.160964519745903e-06 0.615260660648346\n",
      "2.4069074697763426e-06 0.615260660648346\n",
      "1.15231432573637e-06 0.615260660648346\n",
      "5.643133249577659e-07 0.615260660648346\n",
      "2.8182051892144955e-07 0.615260660648346\n",
      "1.4314611007648637e-07 0.615260660648346\n",
      "7.378300637128632e-08 0.615260660648346\n",
      "3.8518564338119177e-08 0.615260660648346\n",
      "2.0333008166062427e-08 0.615260660648346\n",
      "1.0838580699612521e-08 0.615260660648346\n",
      "5.82746162436365e-09 0.615260660648346\n",
      "3.157358818839384e-09 0.615260660648346\n",
      "1.722449738394971e-09 0.615260660648346\n",
      "9.45615141745293e-10 0.615260660648346\n",
      "5.220837095976094e-10 0.615260660648346\n",
      "2.898395135009224e-10 0.615260660648346\n",
      "1.617894984651258e-10 0.615260660648346\n",
      "9.076388252093892e-11 0.615260660648346\n",
      "5.1246562549067676e-11 0.615260660648346\n",
      "2.911454757836829e-11 0.615260660648346\n",
      "1.664998521000438e-11 0.615260660648346\n",
      "Start MP-MTL ...\n",
      "0.26514601707458496 0.7435981631278992\n",
      "0.10609885305166245 0.7023527026176453\n",
      "0.0675223171710968 0.7023527026176453\n",
      "0.04830294847488403 0.7023527026176453\n",
      "0.03710893541574478 0.7023527026176453\n",
      "0.029798056930303574 0.7023527026176453\n",
      "0.024590183049440384 0.7023527026176453\n",
      "0.02067280001938343 0.7023527026176453\n",
      "0.017613118514418602 0.7023527026176453\n",
      "0.015162363648414612 0.7023527026176453\n",
      "0.013171851634979248 0.7023527026176453\n",
      "0.011538931168615818 0.7023527026176453\n",
      "0.010185116901993752 0.7023527026176453\n",
      "0.00905091967433691 0.7023527026176453\n",
      "0.008091658353805542 0.7023527026176453\n",
      "0.007273348513990641 0.7023527026176453\n",
      "0.0065696886740624905 0.7023527026176453\n",
      "0.005960055626928806 0.7023527026176453\n",
      "0.005428164266049862 0.7023527026176453\n",
      "0.004961059894412756 0.7023527026176453\n",
      "0.0045483908616006374 0.7023527026176453\n",
      "0.004181833006441593 0.7023527026176453\n",
      "0.0038546540308743715 0.7023527026176453\n",
      "0.0035613528452813625 0.7023527026176453\n",
      "0.0032974102068692446 0.7023527026176453\n",
      "0.0030590761452913284 0.7023527026176453\n",
      "0.0028432095423340797 0.7023527026176453\n",
      "0.0026471540331840515 0.7023527026176453\n",
      "0.00246864790096879 0.7023527026176453\n",
      "0.002305748173967004 0.7023527026176453\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "8.89695435379867e-13 5.610351085662842\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610350131988525\n",
      "8.89695435379867e-13 5.610347270965576\n",
      "8.89695435379867e-13 5.610340595245361\n",
      "8.894349558079273e-13 5.610340595245361\n",
      "8.894349558079273e-13 5.610340595245361\n",
      "8.810257211278039e-13 5.610340595245361\n",
      "8.810257211278039e-13 5.610340595245361\n",
      "cluster acc 0.1625\n",
      "Start CMTL ...\n",
      "0.7637883424758911 1.0028184652328491\n",
      "0.24381813406944275 1.0028184652328491\n",
      "0.07021845877170563 1.0028184652328491\n",
      "0.028181085363030434 1.0028184652328491\n",
      "0.01515193097293377 1.0028184652328491\n",
      "0.01515193097293377 1.0028184652328491\n",
      "0.013193528167903423 1.0028184652328491\n",
      "0.00832875445485115 1.0028184652328491\n",
      "0.00832875445485115 1.0028184652328491\n",
      "0.00583240482956171 1.0028184652328491\n",
      "0.00583240482956171 1.0028184652328491\n",
      "0.00583240482956171 1.0028184652328491\n",
      "0.00583240482956171 1.0028184652328491\n",
      "0.00583240482956171 1.0028184652328491\n",
      "0.00583240482956171 1.0028184652328491\n",
      "0.005167271476238966 1.0028184652328491\n",
      "0.005167271476238966 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "0.004065757617354393 1.0028184652328491\n",
      "Start MP-MTL ...\n",
      "0.7270258665084839 1.01011061668396\n",
      "0.5282882452011108 1.01011061668396\n",
      "0.39852771162986755 1.01011061668396\n",
      "0.3272351622581482 1.01011061668396\n",
      "0.28587913513183594 1.01011061668396\n",
      "0.2592328190803528 1.01011061668396\n",
      "0.2405933141708374 1.01011061668396\n",
      "0.22664669156074524 1.01011061668396\n",
      "0.215502068400383 1.01011061668396\n",
      "0.20612449944019318 1.01011061668396\n",
      "0.19798320531845093 1.01011061668396\n",
      "0.1908429116010666 1.01011061668396\n",
      "0.18455573916435242 1.01011061668396\n",
      "0.17896071076393127 1.01011061668396\n",
      "0.17391392588615417 1.01011061668396\n",
      "0.16930602490901947 1.01011061668396\n",
      "0.16505680978298187 1.01011061668396\n",
      "0.16110818088054657 1.01011061668396\n",
      "0.1574174463748932 1.01011061668396\n",
      "0.1539524644613266 1.01011061668396\n",
      "0.15068818628787994 1.01011061668396\n",
      "0.14760443568229675 1.01011061668396\n",
      "0.1446845680475235 1.01011061668396\n",
      "0.14191442728042603 1.01011061668396\n",
      "0.13928255438804626 1.01011061668396\n",
      "0.13677917420864105 1.01011061668396\n",
      "0.13439668715000153 1.01011061668396\n",
      "0.1321287900209427 1.01011061668396\n",
      "0.12996968626976013 1.01011061668396\n",
      "0.12791404128074646 1.01011061668396\n",
      "Start CMTL ...\n",
      "0.21365955471992493 0.6364585161209106\n",
      "0.027374859899282455 0.41737231612205505\n",
      "0.00877048633992672 0.3800885081291199\n",
      "0.004165134392678738 0.37625232338905334\n",
      "0.0022956773173063993 0.37625232338905334\n",
      "0.0013632562477141619 0.37625232338905334\n",
      "0.0008512755157426 0.37625232338905334\n",
      "0.0005525565356947482 0.37625232338905334\n",
      "0.00036997595452703536 0.37625232338905334\n",
      "0.00025418453151360154 0.37625232338905334\n",
      "0.00017850632139015943 0.37625232338905334\n",
      "0.00012777405208908021 0.37625232338905334\n",
      "9.301397949457169e-05 0.37625232338905334\n",
      "6.87407300574705e-05 0.37625232338905334\n",
      "5.150498327566311e-05 0.37625232338905334\n",
      "3.908285725628957e-05 0.37625232338905334\n",
      "3.000835386046674e-05 0.37625232338905334\n",
      "2.329640119569376e-05 0.37625232338905334\n",
      "1.827387313824147e-05 0.37625232338905334\n",
      "1.4474018826149404e-05 0.37625232338905334\n",
      "1.1568976333364844e-05 0.37625232338905334\n",
      "9.325714927399531e-06 0.37625232338905334\n",
      "7.576845291623613e-06 0.37625232338905334\n",
      "6.200893494678894e-06 0.37625232338905334\n",
      "5.10886366100749e-06 0.37625232338905334\n",
      "4.2349811337771825e-06 0.37625232338905334\n",
      "3.5301886782690417e-06 0.37625232338905334\n",
      "2.957590822916245e-06 0.37625232338905334\n",
      "2.4892003693821607e-06 0.37625232338905334\n",
      "2.1036164525867207e-06 0.37625232338905334\n",
      "Start MP-MTL ...\n",
      "0.27206701040267944 0.6178379058837891\n",
      "0.12143363803625107 0.482337087392807\n",
      "0.08584876358509064 0.44695478677749634\n",
      "0.06687496602535248 0.4255777895450592\n",
      "0.055102236568927765 0.4104798436164856\n",
      "0.047099433839321136 0.3984742760658264\n",
      "0.041299011558294296 0.3881714642047882\n",
      "0.03690692037343979 0.3791426420211792\n",
      "0.03347048908472061 0.37123608589172363\n",
      "0.030713707208633423 0.3642714023590088\n",
      "0.02845100499689579 0.3580460846424103\n",
      "0.026553386822342873 0.3524051010608673\n",
      "0.024932177737355232 0.3472577929496765\n",
      "0.02352689951658249 0.3425523340702057\n",
      "0.022294986993074417 0.33824947476387024\n",
      "0.021204618737101555 0.3343104124069214\n",
      "0.02023114636540413 0.330695778131485\n",
      "0.019355498254299164 0.3273696005344391\n",
      "0.018562814220786095 0.3243004083633423\n",
      "0.017841361463069916 0.3214608430862427\n",
      "0.017181623727083206 0.3188273310661316\n",
      "0.016575776040554047 0.31637975573539734\n",
      "0.016017219051718712 0.31410127878189087\n",
      "0.015500378794968128 0.3119764029979706\n",
      "0.015020517632365227 0.3099920153617859\n",
      "0.01457359828054905 0.30813631415367126\n",
      "0.014156103134155273 0.3063989281654358\n",
      "0.013764957897365093 0.3047696650028229\n",
      "0.01339747291058302 0.3032401502132416\n",
      "0.013051268644630909 0.3018030524253845\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.039054594933986664 1.215418815612793\n",
      "0.028622765094041824 1.215418815612793\n",
      "0.02182195708155632 1.215418815612793\n",
      "0.017280373722314835 1.215418815612793\n",
      "0.01412509847432375 1.215418815612793\n",
      "0.011852696537971497 1.215418815612793\n",
      "0.010152251459658146 1.215418815612793\n",
      "0.00883421115577221 1.215418815612793\n",
      "0.007784482091665268 1.215418815612793\n",
      "0.006932851858437061 1.215418815612793\n",
      "0.006232849322259426 1.215418815612793\n",
      "0.005650931503623724 1.215418815612793\n",
      "0.00516176875680685 1.215418815612793\n",
      "0.004746053367853165 1.215418815612793\n",
      "0.004388904664665461 1.215418815612793\n",
      "0.004078777506947517 1.215418815612793\n",
      "0.0038067162968218327 1.215418815612793\n",
      "0.0035658155102282763 1.215418815612793\n",
      "0.0033507526386529207 1.215418815612793\n",
      "0.0031573991291224957 1.215418815612793\n",
      "0.0029825379606336355 1.215418815612793\n",
      "0.0028236056677997112 1.215418815612793\n",
      "0.002678526099771261 1.215418815612793\n",
      "0.002545585623010993 1.215418815612793\n",
      "0.0024233469739556313 1.215418815612793\n",
      "0.002310585929080844 1.215418815612793\n",
      "0.0022062421776354313 1.215418815612793\n",
      "0.002109397202730179 1.215418815612793\n",
      "0.0020192540250718594 1.215418815612793\n",
      "0.001935119740664959 1.215418815612793\n",
      "cluster acc 0.371875\n",
      "Start CMTL ...\n",
      "0.6321682929992676 0.8437280654907227\n",
      "0.23455289006233215 0.7951231598854065\n",
      "0.09756048768758774 0.7951231598854065\n",
      "0.059116166085004807 0.7951231598854065\n",
      "0.04306899011135101 0.7951231598854065\n",
      "0.034931033849716187 0.7951231598854065\n",
      "0.034931033849716187 0.7951231598854065\n",
      "0.034931033849716187 0.7951231598854065\n",
      "0.034931033849716187 0.7951231598854065\n",
      "0.034931033849716187 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "0.026788443326950073 0.7951231598854065\n",
      "Start MP-MTL ...\n",
      "0.6185084581375122 0.8216772079467773\n",
      "0.3794732093811035 0.7516735792160034\n",
      "0.2763770818710327 0.7271671295166016\n",
      "0.2383689433336258 0.7271671295166016\n",
      "0.21807286143302917 0.7271671295166016\n",
      "0.204060360789299 0.7271671295166016\n",
      "0.19322028756141663 0.7271671295166016\n",
      "0.18453481793403625 0.7271671295166016\n",
      "0.17740923166275024 0.7271671295166016\n",
      "0.17140674591064453 0.7271671295166016\n",
      "0.16622702777385712 0.7271671295166016\n",
      "0.16165117919445038 0.7271671295166016\n",
      "0.1575206220149994 0.7271671295166016\n",
      "0.1538028120994568 0.7271671295166016\n",
      "0.15046587586402893 0.7271671295166016\n",
      "0.14743807911872864 0.7271671295166016\n",
      "0.14468547701835632 0.7271671295166016\n",
      "0.1421823799610138 0.7271671295166016\n",
      "0.13989490270614624 0.7271671295166016\n",
      "0.13779045641422272 0.7271671295166016\n",
      "0.1358446627855301 0.7271671295166016\n",
      "0.13404104113578796 0.7271671295166016\n",
      "0.13236697018146515 0.7271671295166016\n",
      "0.13081014156341553 0.7271671295166016\n",
      "0.1293582022190094 0.7271671295166016\n",
      "0.12799951434135437 0.7271671295166016\n",
      "0.12672394514083862 0.7271671295166016\n",
      "0.12552286684513092 0.7271671295166016\n",
      "0.12438924610614777 0.7271671295166016\n",
      "0.12331688404083252 0.7271671295166016\n",
      "Start CMTL ...\n",
      "0.20037460327148438 0.5275833606719971\n",
      "0.02707797847688198 0.2785727381706238\n",
      "0.011800330132246017 0.23460006713867188\n",
      "0.00719242449849844 0.22429421544075012\n",
      "0.004921868443489075 0.22213387489318848\n",
      "0.0035774330608546734 0.22213387489318848\n",
      "0.0027082813903689384 0.22213387489318848\n",
      "0.002113422378897667 0.22213387489318848\n",
      "0.0016877304296940565 0.22213387489318848\n",
      "0.0013725121971219778 0.22213387489318848\n",
      "0.0011331256246194243 0.22213387489318848\n",
      "0.0009477442945353687 0.22213387489318848\n",
      "0.0008018111111596227 0.22213387489318848\n",
      "0.0006852610968053341 0.22213387489318848\n",
      "0.0005909759784117341 0.22213387489318848\n",
      "0.0005138287087902427 0.22213387489318848\n",
      "0.00045006125583313406 0.22213387489318848\n",
      "0.0003968682140111923 0.22213387489318848\n",
      "0.00035211973590776324 0.22213387489318848\n",
      "0.00031417637364938855 0.22213387489318848\n",
      "0.00028176201158203185 0.22213387489318848\n",
      "0.0002538741973694414 0.22213387489318848\n",
      "0.0002297202154295519 0.22213387489318848\n",
      "0.00020866957493126392 0.22213387489318848\n",
      "0.0001902173535199836 0.22213387489318848\n",
      "0.00017395662143826485 0.22213387489318848\n",
      "0.00015955761773511767 0.22213387489318848\n",
      "0.00014675036072731018 0.22213387489318848\n",
      "0.00013531256990972906 0.22213387489318848\n",
      "0.00012505966878961772 0.22213387489318848\n",
      "Start MP-MTL ...\n",
      "0.2401168793439865 0.47111496329307556\n",
      "0.11251232773065567 0.32587748765945435\n",
      "0.08066070079803467 0.2767251133918762\n",
      "0.06272420287132263 0.24384835362434387\n",
      "0.05149111896753311 0.21939745545387268\n",
      "0.04395764321088791 0.2000543624162674\n",
      "0.038365017622709274 0.18384286761283875\n",
      "0.03396982699632645 0.16984257102012634\n",
      "0.030382419005036354 0.15752500295639038\n",
      "0.02737589180469513 0.14657317101955414\n",
      "0.02481658011674881 0.13677477836608887\n",
      "0.022615544497966766 0.127950519323349\n",
      "0.020700084045529366 0.11995001882314682\n",
      "0.019013550132513046 0.1126619204878807\n",
      "0.017516616731882095 0.10600068420171738\n",
      "0.0161818265914917 0.09989436715841293\n",
      "0.014987492933869362 0.09428020566701889\n",
      "0.013914726674556732 0.08910226821899414\n",
      "0.012947139330208302 0.08431068807840347\n",
      "0.012071061879396439 0.07986150681972504\n",
      "0.01127534918487072 0.0757172554731369\n",
      "0.010550945065915585 0.07184693217277527\n",
      "0.009890316054224968 0.06822550296783447\n",
      "0.009287076070904732 0.06483228504657745\n",
      "0.008735660463571548 0.061650700867176056\n",
      "0.008231183513998985 0.058666884899139404\n",
      "0.007769306655973196 0.055868882685899734\n",
      "0.007346168160438538 0.05324621871113777\n",
      "0.006958316080272198 0.05078945308923721\n",
      "0.00660265376791358 0.048489589244127274\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.0651344358921051 0.6022050976753235\n",
      "0.04992954805493355 0.5700997710227966\n",
      "0.04004449024796486 0.5441381335258484\n",
      "0.03340698778629303 0.5231500864028931\n",
      "0.02874819003045559 0.5060951709747314\n",
      "0.025335049256682396 0.4920275807380676\n",
      "0.022738756611943245 0.4802348017692566\n",
      "0.020701011642813683 0.4701806902885437\n",
      "0.019060377031564713 0.4614461362361908\n",
      "0.01771179959177971 0.4537014365196228\n",
      "0.016583940014243126 0.4466938078403473\n",
      "0.01562652550637722 0.44023603200912476\n",
      "0.014802960678935051 0.4341942369937897\n",
      "0.014085931703448296 0.42847689986228943\n",
      "0.0134547408670187 0.4230218529701233\n",
      "0.012893447652459145 0.4177888035774231\n",
      "0.012389743700623512 0.41275182366371155\n",
      "0.011933998204767704 0.40789303183555603\n",
      "0.011518677696585655 0.40320008993148804\n",
      "0.011137811467051506 0.39866411685943604\n",
      "0.01078665442764759 0.3942766785621643\n",
      "0.010461375117301941 0.39003175497055054\n",
      "0.010158869437873363 0.38592252135276794\n",
      "0.009876575320959091 0.3819432854652405\n",
      "0.009612355381250381 0.3780880570411682\n",
      "0.00936440471559763 0.3743518888950348\n",
      "0.009131161496043205 0.3707295060157776\n",
      "0.008911297656595707 0.3672166168689728\n",
      "0.008703633211553097 0.3638080358505249\n",
      "0.008507132530212402 0.36050018668174744\n",
      "cluster acc 0.903125\n",
      "Start CMTL ...\n",
      "0.259897381067276 0.5188342928886414\n",
      "0.05477268248796463 0.280244380235672\n",
      "0.028359055519104004 0.2525201439857483\n",
      "0.019684437662363052 0.2461164891719818\n",
      "0.015569920651614666 0.2461164891719818\n",
      "0.013183924369513988 0.2461164891719818\n",
      "0.01161686796694994 0.2461164891719818\n",
      "0.010504627600312233 0.2461164891719818\n",
      "0.00966251827776432 0.2461164891719818\n",
      "0.008997032418847084 0.2461164891719818\n",
      "0.008458167314529419 0.2461164891719818\n",
      "0.008017988875508308 0.2461164891719818\n",
      "0.0076595633290708065 0.2461164891719818\n",
      "0.007369005586951971 0.2461164891719818\n",
      "0.00713243568316102 0.2461164891719818\n",
      "0.0069371177814900875 0.2461164891719818\n",
      "0.006772949360311031 0.2461164891719818\n",
      "0.006632653065025806 0.2461164891719818\n",
      "0.0065111988224089146 0.2461164891719818\n",
      "0.006405014544725418 0.2461164891719818\n",
      "0.006311426870524883 0.2461164891719818\n",
      "0.006228335667401552 0.2461164891719818\n",
      "0.006154005415737629 0.2461164891719818\n",
      "0.006086952053010464 0.2461164891719818\n",
      "0.006025895942002535 0.2461164891719818\n",
      "0.005969677586108446 0.2461164891719818\n",
      "0.005917241331189871 0.2461164891719818\n",
      "0.005867569707334042 0.2461164891719818\n",
      "0.005819614976644516 0.2461164891719818\n",
      "0.005772215314209461 0.2461164891719818\n",
      "Start MP-MTL ...\n",
      "0.28047236800193787 0.4692873954772949\n",
      "0.14084208011627197 0.324819952249527\n",
      "0.10409852117300034 0.279302179813385\n",
      "0.08502276241779327 0.24814999103546143\n",
      "0.07262349873781204 0.2256455421447754\n",
      "0.0637650117278099 0.2089276760816574\n",
      "0.057220809161663055 0.1958918273448944\n",
      "0.05227247625589371 0.1856217086315155\n",
      "0.048444073647260666 0.17735491693019867\n",
      "0.045378413051366806 0.17044410109519958\n",
      "0.042852163314819336 0.1644919514656067\n",
      "0.04072408005595207 0.1592561900615692\n",
      "0.03889913484454155 0.15457911789417267\n",
      "0.037310920655727386 0.15035457909107208\n",
      "0.03591238334774971 0.14651080965995789\n",
      "0.034670326858758926 0.1429993212223053\n",
      "0.03356047719717026 0.13978585600852966\n",
      "0.032564014196395874 0.13684198260307312\n",
      "0.03166491538286209 0.13414117693901062\n",
      "0.030849192291498184 0.13165932893753052\n",
      "0.030104931443929672 0.12937647104263306\n",
      "0.029422303661704063 0.1272771805524826\n",
      "0.02879353240132332 0.12535002827644348\n",
      "0.028212379664182663 0.12358583509922028\n",
      "0.027673861011862755 0.12197665870189667\n",
      "0.027173876762390137 0.12051503360271454\n",
      "0.026709139347076416 0.11919375509023666\n",
      "0.026276737451553345 0.11800573021173477\n",
      "0.025874221697449684 0.11694402992725372\n",
      "0.025499453768134117 0.11600217968225479\n",
      "Start CMTL ...\n",
      "0.19876845180988312 0.4791620373725891\n",
      "0.028759723529219627 0.2047683447599411\n",
      "0.015205234289169312 0.16595038771629333\n",
      "0.010541040450334549 0.1530737429857254\n",
      "0.007934829220175743 0.1452159881591797\n",
      "0.006234522443264723 0.1393887847661972\n",
      "0.005041574593633413 0.13474655151367188\n",
      "0.004169024061411619 0.13098767399787903\n",
      "0.003507519606500864 0.12797868251800537\n",
      "0.002991592977195978 0.1256287544965744\n",
      "0.002582632703706622 0.12385423481464386\n",
      "0.0022545282263308764 0.12257041782140732\n",
      "0.001987797673791647 0.1216961145401001\n",
      "0.0017677551368251443 0.1211584061384201\n",
      "0.0015835370868444443 0.1208956390619278\n",
      "0.001427258481271565 0.12085752189159393\n",
      "0.0012932297540828586 0.12085752189159393\n",
      "0.001177308615297079 0.12085752189159393\n",
      "0.001076394459232688 0.12085752189159393\n",
      "0.0009880915749818087 0.12085752189159393\n",
      "0.0009104796918109059 0.12085752189159393\n",
      "0.0008419767254963517 0.12085752189159393\n",
      "0.0007812610128894448 0.12085752189159393\n",
      "0.0007272189250215888 0.12085752189159393\n",
      "0.0006789140170440078 0.12085752189159393\n",
      "0.0006355609511956573 0.12085752189159393\n",
      "0.0005965027958154678 0.12085752189159393\n",
      "0.00056118902284652 0.12085752189159393\n",
      "0.000529157230630517 0.12085752189159393\n",
      "0.0005000151577405632 0.12085752189159393\n",
      "Start MP-MTL ...\n",
      "0.22315379977226257 0.4209009110927582\n",
      "0.10582134872674942 0.265080064535141\n",
      "0.07339068502187729 0.20900249481201172\n",
      "0.05568220466375351 0.1722601354122162\n",
      "0.04481135681271553 0.14701879024505615\n",
      "0.03746778145432472 0.12866702675819397\n",
      "0.032211802899837494 0.11462853848934174\n",
      "0.028336023911833763 0.1035568118095398\n",
      "0.025409474968910217 0.0946669727563858\n",
      "0.023125389590859413 0.08740092813968658\n",
      "0.021280648186802864 0.08133784681558609\n",
      "0.019747210666537285 0.07617360353469849\n",
      "0.01844215765595436 0.07169380784034729\n",
      "0.01730978675186634 0.06774690002202988\n",
      "0.01631128415465355 0.06422252953052521\n",
      "0.01541865337640047 0.061038512736558914\n",
      "0.01461108960211277 0.05813155695796013\n",
      "0.013872822746634483 0.05545296519994736\n",
      "0.01319190114736557 0.052965063601732254\n",
      "0.012559117749333382 0.05063839629292488\n",
      "0.01196738239377737 0.048449739813804626\n",
      "0.011411147192120552 0.04638044163584709\n",
      "0.010886005125939846 0.04441540315747261\n",
      "0.010388446971774101 0.04254201799631119\n",
      "0.009915623813867569 0.04075000435113907\n",
      "0.00946519710123539 0.03903070092201233\n",
      "0.009035255759954453 0.03737697750329971\n",
      "0.008624205365777016 0.0357830710709095\n",
      "0.008230728097259998 0.034244369715452194\n",
      "0.007853725925087929 0.0327572301030159\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07100624591112137 0.39949092268943787\n",
      "0.053046248853206635 0.33873918652534485\n",
      "0.041789278388023376 0.29483693838119507\n",
      "0.03440241888165474 0.262005478143692\n",
      "0.029266545549035072 0.2365845888853073\n",
      "0.025499125942587852 0.2162310630083084\n",
      "0.02261020615696907 0.19944711029529572\n",
      "0.02031530626118183 0.18526485562324524\n",
      "0.018440669402480125 0.1730428785085678\n",
      "0.01687486097216606 0.16234035789966583\n",
      "0.015543324872851372 0.15284398198127747\n",
      "0.014394225552678108 0.14432398974895477\n",
      "0.013390326872467995 0.13660845160484314\n",
      "0.012504184618592262 0.12956592440605164\n",
      "0.011714999563992023 0.12309475988149643\n",
      "0.011006745509803295 0.11711474508047104\n",
      "0.010366760194301605 0.11156190931797028\n",
      "0.009784914553165436 0.1063840389251709\n",
      "0.009252971038222313 0.10153809934854507\n",
      "0.008764130063354969 0.09698766469955444\n",
      "0.008312753401696682 0.09270186722278595\n",
      "0.007894087582826614 0.08865416795015335\n",
      "0.00750411581248045 0.08482129126787186\n",
      "0.007139432244002819 0.08118312060832977\n",
      "0.006797122769057751 0.07772201299667358\n",
      "0.006474687252193689 0.07442262023687363\n",
      "0.0061699869111180305 0.07127147167921066\n",
      "0.005881195887923241 0.06825698167085648\n",
      "0.005606749095022678 0.06536902487277985\n",
      "0.005345318466424942 0.06259886175394058\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.19312633574008942 0.4368208944797516\n",
      "0.02634839154779911 0.14637430012226105\n",
      "0.01375584863126278 0.10714030265808105\n",
      "0.009110890328884125 0.09021235257387161\n",
      "0.00654237624257803 0.07900616526603699\n",
      "0.004922583699226379 0.07078234851360321\n",
      "0.003848748980090022 0.06450757384300232\n",
      "0.0031140849459916353 0.05956576392054558\n",
      "0.002586424583569169 0.05552713945508003\n",
      "0.002188146347180009 0.05212131142616272\n",
      "0.0018772550392895937 0.049192242324352264\n",
      "0.0016295589739456773 0.04664956033229828\n",
      "0.0014290341641753912 0.04443113133311272\n",
      "0.0012643157970160246 0.04248320683836937\n",
      "0.001127623487263918 0.04075603559613228\n",
      "0.0010135130723938346 0.0392063744366169\n",
      "0.0009174216538667679 0.03779936581850052\n",
      "0.0008350304560735822 0.036508481949567795\n",
      "0.0007624614518135786 0.035315338522195816\n",
      "0.0006967828376218677 0.03421091288328171\n",
      "0.0006365533918142319 0.03319661319255829\n",
      "0.0005819948855787516 0.032281555235385895\n",
      "0.0005342294462025166 0.03147464245557785\n",
      "0.0004939151694998145 0.030776236206293106\n",
      "0.0004605517606250942 0.030176719650626183\n",
      "0.00043286895379424095 0.0296613872051239\n",
      "0.00040950579568743706 0.029215708374977112\n",
      "0.00038937071803957224 0.028827860951423645\n",
      "0.00037169401184655726 0.02848898246884346\n",
      "0.0003559501201380044 0.028192579746246338\n",
      "Start MP-MTL ...\n",
      "0.2092989981174469 0.37240689992904663\n",
      "0.09611015021800995 0.21398353576660156\n",
      "0.06622655689716339 0.16151604056358337\n",
      "0.0501505509018898 0.12938161194324493\n",
      "0.039973221719264984 0.10710863023996353\n",
      "0.03298033028841019 0.0908585637807846\n",
      "0.02791731059551239 0.07852443307638168\n",
      "0.024062959477305412 0.06870920211076736\n",
      "0.021001381799578667 0.0606282576918602\n",
      "0.018502796068787575 0.05386985465884209\n",
      "0.0164346843957901 0.04818137735128403\n",
      "0.014693407341837883 0.04334079101681709\n",
      "0.01319393515586853 0.039148133248090744\n",
      "0.011875731870532036 0.035449448972940445\n",
      "0.010697675868868828 0.03213522210717201\n",
      "0.009631561115384102 0.02912888489663601\n",
      "0.008657912723720074 0.026376763358712196\n",
      "0.0077634407207369804 0.02384154312312603\n",
      "0.00693937623873353 0.021497737616300583\n",
      "0.0061802007257938385 0.019328515976667404\n",
      "0.00548255629837513 0.01732296124100685\n",
      "0.004844336770474911 0.015473988838493824\n",
      "0.004263927228748798 0.013776468113064766\n",
      "0.003739613341167569 0.012225816957652569\n",
      "0.003269258188083768 0.010817112401127815\n",
      "0.002850144635885954 0.009544476866722107\n",
      "0.0024790188763290644 0.008400999009609222\n",
      "0.002152198227122426 0.007378772832453251\n",
      "0.0018657620530575514 0.006469163112342358\n",
      "0.0016157092759385705 0.0056630754843354225\n",
      "Start CMTL ...\n",
      "0.19719557464122772 0.43788185715675354\n",
      "0.030473262071609497 0.16192643344402313\n",
      "0.016861693933606148 0.12555891275405884\n",
      "0.011274630203843117 0.10830564796924591\n",
      "0.008179249241948128 0.09681054949760437\n",
      "0.006229483522474766 0.08830714970827103\n",
      "0.004900398664176464 0.08143492043018341\n",
      "0.00396347139030695 0.07572409510612488\n",
      "0.0032841875217854977 0.07100930064916611\n",
      "0.0027759734075516462 0.06714098900556564\n",
      "0.0023844956886023283 0.06399188935756683\n",
      "0.002075751544907689 0.061465971171855927\n",
      "0.0018271275330334902 0.059477053582668304\n",
      "0.001623200485482812 0.0579415038228035\n",
      "0.0014535499503836036 0.05678293853998184\n",
      "0.0013110424624755979 0.05593420937657356\n",
      "0.0011905375868082047 0.055337339639663696\n",
      "0.001088069169782102 0.054942917078733444\n",
      "0.0010004049399867654 0.0547097809612751\n",
      "0.0009248497663065791 0.05460510402917862\n",
      "0.0008591683581471443 0.054603688418865204\n",
      "0.00080155796604231 0.054603688418865204\n",
      "0.0007506170077249408 0.054603688418865204\n",
      "0.0007052984437905252 0.054603688418865204\n",
      "0.0006648375419899821 0.054603688418865204\n",
      "0.0006286610732786357 0.054603688418865204\n",
      "0.0005962957511655986 0.054603688418865204\n",
      "0.0005673032137565315 0.054603688418865204\n",
      "0.0005412606406025589 0.054603688418865204\n",
      "0.0005177650600671768 0.054603688418865204\n",
      "Start MP-MTL ...\n",
      "0.21295025944709778 0.3695920705795288\n",
      "0.096895232796669 0.20777249336242676\n",
      "0.06549085676670074 0.15410417318344116\n",
      "0.04914839565753937 0.12266133725643158\n",
      "0.03942527994513512 0.10257811844348907\n",
      "0.03272438794374466 0.08812395483255386\n",
      "0.027617111802101135 0.07667381316423416\n",
      "0.023618800565600395 0.06714548915624619\n",
      "0.020465169101953506 0.059224933385849\n",
      "0.017969418317079544 0.05269691348075867\n",
      "0.015960371121764183 0.04726345092058182\n",
      "0.014301171526312828 0.042643312364816666\n",
      "0.01288769580423832 0.03861045092344284\n",
      "0.01163376122713089 0.0350031703710556\n",
      "0.010506397113204002 0.03180164843797684\n",
      "0.009563119150698185 0.029077833518385887\n",
      "0.008783109486103058 0.02675614319741726\n",
      "0.00811454001814127 0.02473772130906582\n",
      "0.007531329989433289 0.02296447940170765\n",
      "0.007017684634774923 0.02139611914753914\n",
      "0.00656190887093544 0.020001111552119255\n",
      "0.006154655944555998 0.018753577023744583\n",
      "0.005788234993815422 0.017631780356168747\n",
      "0.0054562389850616455 0.016617219895124435\n",
      "0.005153298377990723 0.015694042667746544\n",
      "0.004874891601502895 0.014848636463284492\n",
      "0.004617214668542147 0.014069338329136372\n",
      "0.004377058707177639 0.013346118852496147\n",
      "0.004151726141571999 0.012670393101871014\n",
      "0.003938950132578611 0.01203487254679203\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07724294066429138 0.31296151876449585\n",
      "0.05496025085449219 0.24663181602954865\n",
      "0.041732367128133774 0.20254835486412048\n",
      "0.033434588462114334 0.17187023162841797\n",
      "0.02784973941743374 0.14943096041679382\n",
      "0.023846788331866264 0.1322343647480011\n",
      "0.020825915038585663 0.11850638687610626\n",
      "0.018448932096362114 0.1071714386343956\n",
      "0.016514405608177185 0.09756102412939072\n",
      "0.014896983280777931 0.08924618363380432\n",
      "0.013515675440430641 0.08194128423929214\n",
      "0.012316236272454262 0.07544788718223572\n",
      "0.011261027306318283 0.0696226954460144\n",
      "0.010322930291295052 0.06435778737068176\n",
      "0.009481791406869888 0.059569694101810455\n",
      "0.008722181431949139 0.05519203469157219\n",
      "0.008032041601836681 0.051171232014894485\n",
      "0.007401804439723492 0.04746316745877266\n",
      "0.006823771633207798 0.044031523168087006\n",
      "0.006291729863733053 0.04084625840187073\n",
      "0.005800589919090271 0.037882350385189056\n",
      "0.005346188321709633 0.03511912748217583\n",
      "0.00492506381124258 0.03253932297229767\n",
      "0.004534321371465921 0.030128654092550278\n",
      "0.004171514417976141 0.02787499688565731\n",
      "0.00383453955873847 0.025768086314201355\n",
      "0.0035215828102082014 0.023798946291208267\n",
      "0.0032310467213392258 0.02195972017943859\n",
      "0.002961506601423025 0.020243259146809578\n",
      "0.0027116823475807905 0.01864301599562168\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18532630801200867 0.38652241230010986\n",
      "0.02623465284705162 0.11510805040597916\n",
      "0.014671054668724537 0.08031553775072098\n",
      "0.009767965413630009 0.06284734606742859\n",
      "0.006875244434922934 0.05125340074300766\n",
      "0.00496156420558691 0.04280174523591995\n",
      "0.0036832354962825775 0.03636843338608742\n",
      "0.0028187506832182407 0.03130660206079483\n",
      "0.002214874140918255 0.027216345071792603\n",
      "0.0017782083014026284 0.02387089468538761\n",
      "0.00145449407864362 0.021127479150891304\n",
      "0.001211328897625208 0.018875356763601303\n",
      "0.001027468009851873 0.017018837854266167\n",
      "0.0008873406914062798 0.015474704094231129\n",
      "0.0007789145456627011 0.014172777533531189\n",
      "0.0006929768715053797 0.013055628165602684\n",
      "0.0006226523546501994 0.01207752712070942\n",
      "0.000562855217140168 0.011202876456081867\n",
      "0.0005097727989777923 0.010404832661151886\n",
      "0.00046051788376644254 0.009664786979556084\n",
      "0.000413077708799392 0.00897267647087574\n",
      "0.0003665903932414949 0.008327466435730457\n",
      "0.000321691099088639 0.007735965307801962\n",
      "0.00028026895597577095 0.007208251394331455\n",
      "0.0002443295088596642 0.0067508285865187645\n",
      "0.00021479644055943936 0.006362317595630884\n",
      "0.00019127706764265895 0.00603437190875411\n",
      "0.00017265015048906207 0.005755812861025333\n",
      "0.00015770384925417602 0.005516116973012686\n",
      "0.00014544601435773075 0.005306932609528303\n",
      "Start MP-MTL ...\n",
      "0.19604194164276123 0.32282647490501404\n",
      "0.08767642080783844 0.17466652393341064\n",
      "0.0593220591545105 0.12647967040538788\n",
      "0.044307202100753784 0.09854252636432648\n",
      "0.03473720699548721 0.07988985627889633\n",
      "0.028130948543548584 0.06636077165603638\n",
      "0.0234431903809309 0.056334685534238815\n",
      "0.019953947514295578 0.04862432926893234\n",
      "0.017225811257958412 0.04243137687444687\n",
      "0.015011994168162346 0.03729192167520523\n",
      "0.013166640885174274 0.032928161323070526\n",
      "0.01159527339041233 0.029159922152757645\n",
      "0.01023392379283905 0.02586437202990055\n",
      "0.009038745425641537 0.022954996675252914\n",
      "0.007979040965437889 0.020367799326777458\n",
      "0.007032854948192835 0.018053747713565826\n",
      "0.006184338591992855 0.015975071117281914\n",
      "0.005422036163508892 0.014103041961789131\n",
      "0.00473747868090868 0.012415965087711811\n",
      "0.004124138969928026 0.01089706365019083\n",
      "0.0035766318906098604 0.009532926604151726\n",
      "0.0030901851132512093 0.008312052115797997\n",
      "0.002660301048308611 0.007224055472761393\n",
      "0.0022825489286333323 0.006259022746235132\n",
      "0.0019524978706613183 0.005407234188169241\n",
      "0.0016657051164656878 0.004659043624997139\n",
      "0.0014177714474499226 0.004004902206361294\n",
      "0.0012044189497828484 0.0034354706294834614\n",
      "0.0010215671500191092 0.0029417453333735466\n",
      "0.000865401525516063 0.0025151637382805347\n",
      "Start CMTL ...\n",
      "0.18649834394454956 0.4026861786842346\n",
      "0.02672346495091915 0.12613025307655334\n",
      "0.01323430985212326 0.08552317321300507\n",
      "0.007783728186041117 0.06348173320293427\n",
      "0.005112505052238703 0.04927599057555199\n",
      "0.003605523379519582 0.03970305994153023\n",
      "0.0026343059726059437 0.0328359454870224\n",
      "0.00197213189676404 0.02766406536102295\n",
      "0.001509970286861062 0.02363836020231247\n",
      "0.0011812372831627727 0.0204439889639616\n",
      "0.0009437065455131233 0.017877940088510513\n",
      "0.000769755628425628 0.01579095795750618\n",
      "0.0006405226304195821 0.014069020748138428\n",
      "0.0005427085561677814 0.01262739859521389\n",
      "0.00046705518616363406 0.011404799297451973\n",
      "0.00040727807208895683 0.010356849059462547\n",
      "0.0003591411514207721 0.009450649842619896\n",
      "0.0003197520854882896 0.008661176078021526\n",
      "0.00028708798345178366 0.007968880236148834\n",
      "0.00025969522539526224 0.007358251605182886\n",
      "0.00023650229559279978 0.006816782057285309\n",
      "0.00021670218848157674 0.006334292236715555\n",
      "0.00019967372645623982 0.005902437027543783\n",
      "0.000184932941920124 0.005514274351298809\n",
      "0.0001720957225188613 0.00516404677182436\n",
      "0.00016085480456240475 0.004846902098506689\n",
      "0.00015096193237695843 0.004558761604130268\n",
      "0.00014221433957573026 0.004296148661524057\n",
      "0.00013444529031403363 0.004056097008287907\n",
      "0.00012751668691635132 0.0038360704202204943\n",
      "Start MP-MTL ...\n",
      "0.19359904527664185 0.32531970739364624\n",
      "0.08544818311929703 0.17295551300048828\n",
      "0.057262174785137177 0.12308859825134277\n",
      "0.042436450719833374 0.09466804563999176\n",
      "0.03287997096776962 0.0756412073969841\n",
      "0.0264439694583416 0.06215958669781685\n",
      "0.02212539315223694 0.052631087601184845\n",
      "0.01903015933930874 0.045575663447380066\n",
      "0.01667196676135063 0.04010375589132309\n",
      "0.014804059639573097 0.03572797775268555\n",
      "0.01328471302986145 0.03215159475803375\n",
      "0.012024160474538803 0.029178747907280922\n",
      "0.010961465537548065 0.02667216956615448\n",
      "0.010053329169750214 0.024531912058591843\n",
      "0.009268051944673061 0.02268325909972191\n",
      "0.008581937290728092 0.021069731563329697\n",
      "0.007977040484547615 0.019648198038339615\n",
      "0.007439619395881891 0.018385471776127815\n",
      "0.006958969868719578 0.017255764454603195\n",
      "0.006526618264615536 0.016238778829574585\n",
      "0.0061356546357274055 0.015318064019083977\n",
      "0.005780292209237814 0.014480012468993664\n",
      "0.00545551348477602 0.013712930493056774\n",
      "0.005156856495887041 0.013006487861275673\n",
      "0.004880270455032587 0.012351369485259056\n",
      "0.004622040316462517 0.011739043518900871\n",
      "0.004378810059279203 0.01116165705025196\n",
      "0.004147545900195837 0.010612131096422672\n",
      "0.003925608936697245 0.010084123350679874\n",
      "0.0037107677198946476 0.009572185575962067\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.0739845559000969 0.2409379482269287\n",
      "0.050398439168930054 0.1787920892238617\n",
      "0.03737110644578934 0.14133206009864807\n",
      "0.029513273388147354 0.11699662357568741\n",
      "0.024335969239473343 0.09991712123155594\n",
      "0.02066582813858986 0.08714757114648819\n",
      "0.01791408285498619 0.07714469730854034\n",
      "0.015762772411108017 0.06904246658086777\n",
      "0.014027230441570282 0.062317557632923126\n",
      "0.012593263760209084 0.0566331148147583\n",
      "0.011386600323021412 0.05176035314798355\n",
      "0.010356871411204338 0.047537487000226974\n",
      "0.009468735195696354 0.043846432119607925\n",
      "0.008696512319147587 0.04059834033250809\n",
      "0.008021019399166107 0.037724778056144714\n",
      "0.007427442818880081 0.035171814262866974\n",
      "0.0069040581583976746 0.03289613872766495\n",
      "0.006441344507038593 0.030862146988511086\n",
      "0.006031395867466927 0.02904031239449978\n",
      "0.005667547695338726 0.02740558423101902\n",
      "0.005344086792320013 0.02593649923801422\n",
      "0.0050560664385557175 0.024614447727799416\n",
      "0.004799181595444679 0.023423049598932266\n",
      "0.004569648299366236 0.022347861900925636\n",
      "0.004364122170954943 0.021375980228185654\n",
      "0.004179653711616993 0.020495839416980743\n",
      "0.004013616591691971 0.019697006791830063\n",
      "0.0038636699318885803 0.018970046192407608\n",
      "0.0037277285009622574 0.018306422978639603\n",
      "0.003603928256779909 0.017698369920253754\n",
      "cluster acc 0.99375\n",
      "Start CMTL ...\n",
      "0.18434281647205353 0.36649656295776367\n",
      "0.028635317459702492 0.10577094554901123\n",
      "0.015043875202536583 0.07213171571493149\n",
      "0.009576967917382717 0.054586201906204224\n",
      "0.006626015063375235 0.043023765087127686\n",
      "0.0047753192484378815 0.03444024920463562\n",
      "0.0036328788846731186 0.027967343106865883\n",
      "0.002913499716669321 0.02319689653813839\n",
      "0.002448356943204999 0.019714858382940292\n",
      "0.0021454566158354282 0.017152562737464905\n",
      "0.0019447167869657278 0.015224103815853596\n",
      "0.00180656963493675 0.013731191866099834\n",
      "0.0017073014751076698 0.012545211240649223\n",
      "0.001633242005482316 0.011582876555621624\n",
      "0.001576281152665615 0.01078846212476492\n",
      "0.001531387446448207 0.010123370215296745\n",
      "0.0014952884521335363 0.00955989770591259\n",
      "0.0014657715801149607 0.009077692404389381\n",
      "0.0014412995660677552 0.008661409839987755\n",
      "0.001420770538970828 0.008299284614622593\n",
      "0.001403378089889884 0.007982134819030762\n",
      "0.001388516160659492 0.0077026947401463985\n",
      "0.001375724794343114 0.007455126848071814\n",
      "0.0013646457809954882 0.007234725169837475\n",
      "0.0013549963477998972 0.007037605158984661\n",
      "0.001346551114693284 0.0068605802953243256\n",
      "0.0013391246320679784 0.0067009879276156425\n",
      "0.0013325681211426854 0.006556598003953695\n",
      "0.0013267586473375559 0.006425522267818451\n",
      "0.0013215923681855202 0.006306156516075134\n",
      "Start MP-MTL ...\n",
      "0.185308575630188 0.29454150795936584\n",
      "0.07890729606151581 0.14495815336704254\n",
      "0.053132712841033936 0.101829394698143\n",
      "0.04018619656562805 0.0789954736828804\n",
      "0.03183969855308533 0.06396493315696716\n",
      "0.02584080770611763 0.05273032933473587\n",
      "0.021735873073339462 0.04487399384379387\n",
      "0.01878783479332924 0.03910715878009796\n",
      "0.016506865620613098 0.03455714136362076\n",
      "0.014686189591884613 0.030858775600790977\n",
      "0.013204311020672321 0.02780281938612461\n",
      "0.01198246143758297 0.025251174345612526\n",
      "0.01096739899367094 0.023107528686523438\n",
      "0.010120661929249763 0.021300610154867172\n",
      "0.009412863291800022 0.01977498084306717\n",
      "0.008820535615086555 0.01848585717380047\n",
      "0.00832454301416874 0.017396243289113045\n",
      "0.00790899433195591 0.016475051641464233\n",
      "0.007560590747743845 0.015695977956056595\n",
      "0.007268185261636972 0.015036657452583313\n",
      "0.007022371049970388 0.014478032477200031\n",
      "0.0068152607418596745 0.014003880321979523\n",
      "0.006640183739364147 0.013600374571979046\n",
      "0.0064915441907942295 0.013255772180855274\n",
      "0.006364612374454737 0.012960093095898628\n",
      "0.006255395710468292 0.012704821303486824\n",
      "0.006160513497889042 0.012482676655054092\n",
      "0.006077084224671125 0.01228745561093092\n",
      "0.006002625450491905 0.012113792821764946\n",
      "0.005934988148510456 0.011957003735005856\n",
      "Start CMTL ...\n",
      "0.17682261765003204 0.3539345860481262\n",
      "0.02326313406229019 0.09309277683496475\n",
      "0.01172623224556446 0.05984199047088623\n",
      "0.007178149186074734 0.04335183650255203\n",
      "0.004849068354815245 0.03351440653204918\n",
      "0.003415203420445323 0.026883140206336975\n",
      "0.0024849160108715296 0.02206958457827568\n",
      "0.0018673628801479936 0.01843751035630703\n",
      "0.0014424655819311738 0.015653423964977264\n",
      "0.0011372508015483618 0.01348915509879589\n",
      "0.0009112752741202712 0.011774911545217037\n",
      "0.0007416338194161654 0.01039314828813076\n",
      "0.000612763047683984 0.009261390194296837\n",
      "0.0005134832463227212 0.008320608176290989\n",
      "0.00043586958781816065 0.007528544869273901\n",
      "0.0003742703120224178 0.006854551378637552\n",
      "0.0003246146661695093 0.006275871302932501\n",
      "0.0002839712251443416 0.005775130353868008\n",
      "0.0002502351417206228 0.005338802933692932\n",
      "0.0002218888112111017 0.004956195130944252\n",
      "0.0001978252112166956 0.004618761129677296\n",
      "0.000177221983904019 0.0043196044862270355\n",
      "0.0001594556524651125 0.004053112119436264\n",
      "0.00014404361718334258 0.003814663738012314\n",
      "0.00013060556375421584 0.003600438591092825\n",
      "0.00011883604747708887 0.003407233627513051\n",
      "0.00010848664533114061 0.003232361748814583\n",
      "9.93528519757092e-05 0.0030735372565686703\n",
      "9.126462100539356e-05 0.002928819740191102\n",
      "8.407937275478616e-05 0.002796547720208764\n",
      "Start MP-MTL ...\n",
      "0.17854291200637817 0.2874319851398468\n",
      "0.07564274221658707 0.14199967682361603\n",
      "0.04991617053747177 0.09754103422164917\n",
      "0.03668617829680443 0.07354358583688736\n",
      "0.028465991839766502 0.05844096094369888\n",
      "0.022808808833360672 0.04792749881744385\n",
      "0.01867264322936535 0.040080517530441284\n",
      "0.015562677755951881 0.033952780067920685\n",
      "0.013167284429073334 0.029058700427412987\n",
      "0.011268528178334236 0.025077244266867638\n",
      "0.009729140438139439 0.021789029240608215\n",
      "0.008460542187094688 0.019040923565626144\n",
      "0.007401608861982822 0.016720974817872047\n",
      "0.006507699377834797 0.014744522050023079\n",
      "0.00574505515396595 0.013046222738921642\n",
      "0.005087635014206171 0.011574739590287209\n",
      "0.0045152027159929276 0.010289393365383148\n",
      "0.004012011457234621 0.009157849475741386\n",
      "0.0035659149289131165 0.008154510520398617\n",
      "0.003167633432894945 0.007259282283484936\n",
      "0.002810162492096424 0.006456544157117605\n",
      "0.0024882606230676174 0.0057342383079230785\n",
      "0.002197994152083993 0.005083074327558279\n",
      "0.001936354674398899 0.004495792090892792\n",
      "0.001700959401205182 0.003966614603996277\n",
      "0.0014898015651851892 0.0034907509107142687\n",
      "0.0013010915135964751 0.0030640268232673407\n",
      "0.0011331478599458933 0.0026826648972928524\n",
      "0.0009843360166996717 0.002343094442039728\n",
      "0.0008530478808097541 0.002041889587417245\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07233892381191254 0.20673775672912598\n",
      "0.04780968278646469 0.14574000239372253\n",
      "0.03423647582530975 0.10951529443264008\n",
      "0.025976037606596947 0.08612857758998871\n",
      "0.020487813279032707 0.06988896429538727\n",
      "0.016588840633630753 0.05795476958155632\n",
      "0.013680808246135712 0.048797015100717545\n",
      "0.011433443054556847 0.04153455048799515\n",
      "0.009650318883359432 0.0356304757297039\n",
      "0.008207414299249649 0.030742386355996132\n",
      "0.00702263880521059 0.02664252556860447\n",
      "0.006039364263415337 0.02317291870713234\n",
      "0.005216959863901138 0.020218906924128532\n",
      "0.004525174852460623 0.017693638801574707\n",
      "0.003940685652196407 0.015528619289398193\n",
      "0.003444977104663849 0.013668072409927845\n",
      "0.0030230507254600525 0.012065568938851357\n",
      "0.002662587445229292 0.010681980289518833\n",
      "0.0023534127976745367 0.009484140202403069\n",
      "0.002087096916511655 0.008443901315331459\n",
      "0.0018566639628261328 0.007537436671555042\n",
      "0.001656345441006124 0.006744670681655407\n",
      "0.0014813884627074003 0.006048707757145166\n",
      "0.0013278753031045198 0.005435403902083635\n",
      "0.0011925819562748075 0.0048929075710475445\n",
      "0.0010728511260822415 0.004411342088133097\n",
      "0.000966491352301091 0.003982437774538994\n",
      "0.0008716881275177002 0.0035992611665278673\n",
      "0.000786932185292244 0.003256008727476001\n",
      "0.0007109629223123193 0.0029477733187377453\n",
      "cluster acc 0.971875\n",
      "Start CMTL ...\n",
      "0.18946710228919983 0.3447456657886505\n",
      "0.03131122514605522 0.0911364033818245\n",
      "0.01752260886132717 0.060200631618499756\n",
      "0.01227894239127636 0.04556441679596901\n",
      "0.00977200549095869 0.036912813782691956\n",
      "0.008497538045048714 0.03161237761378288\n",
      "0.007767843548208475 0.02820231020450592\n",
      "0.007303767837584019 0.02587219700217247\n",
      "0.006972179748117924 0.02414955571293831\n",
      "0.006691733840852976 0.022739853709936142\n",
      "0.00639493390917778 0.0214491318911314\n",
      "0.006017988547682762 0.020165111869573593\n",
      "0.005534221883863211 0.018912851810455322\n",
      "0.0050570289604365826 0.018008921295404434\n",
      "0.004800938535481691 0.017678605392575264\n",
      "0.004699257668107748 0.017619770020246506\n",
      "0.004645565524697304 0.017619770020246506\n",
      "0.00460923183709383 0.017619770020246506\n",
      "0.00458179647102952 0.017619770020246506\n",
      "0.004559982568025589 0.017619770020246506\n",
      "0.004542105831205845 0.017619770020246506\n",
      "0.004527142737060785 0.017619770020246506\n",
      "0.004514407366514206 0.017619770020246506\n",
      "0.004503416828811169 0.017619770020246506\n",
      "0.004493820481002331 0.017619770020246506\n",
      "0.0044853584840893745 0.017619770020246506\n",
      "0.004477832932025194 0.017619770020246506\n",
      "0.004471083637326956 0.017619770020246506\n",
      "0.004464998375624418 0.017619770020246506\n",
      "0.004459473770111799 0.017619770020246506\n",
      "Start MP-MTL ...\n",
      "0.18560273945331573 0.27832862734794617\n",
      "0.07680590450763702 0.13296626508235931\n",
      "0.05065911263227463 0.09138999134302139\n",
      "0.03777969256043434 0.06912721693515778\n",
      "0.02982921339571476 0.054926544427871704\n",
      "0.024211730808019638 0.0447525754570961\n",
      "0.019895663484930992 0.03698068484663963\n",
      "0.016682444140315056 0.031176885589957237\n",
      "0.014361865818500519 0.02686615288257599\n",
      "0.01262618601322174 0.02354324422776699\n",
      "0.011287395842373371 0.020923113450407982\n",
      "0.010235108435153961 0.018831443041563034\n",
      "0.009396550245583057 0.017146116122603416\n",
      "0.008720303885638714 0.015776779502630234\n",
      "0.008168859407305717 0.014654947444796562\n",
      "0.007714468985795975 0.013728192076086998\n",
      "0.007336506154388189 0.012956296093761921\n",
      "0.007019502576440573 0.012308385223150253\n",
      "0.006751686334609985 0.011760631576180458\n",
      "0.006523958407342434 0.011294481344521046\n",
      "0.006329172756522894 0.010895409621298313\n",
      "0.006161666475236416 0.010551937855780125\n",
      "0.00601694080978632 0.010254954919219017\n",
      "0.005891404580324888 0.009997187182307243\n",
      "0.005782172549515963 0.0097727719694376\n",
      "0.005686908960342407 0.009576955810189247\n",
      "0.00560369435697794 0.00940580852329731\n",
      "0.005530932918190956 0.00925606768578291\n",
      "0.005467281676828861 0.00912497378885746\n",
      "0.005411588586866856 0.009010184556245804\n",
      "Start CMTL ...\n",
      "0.17673996090888977 0.3419550359249115\n",
      "0.023703955113887787 0.08381746709346771\n",
      "0.011268234811723232 0.05216773599386215\n",
      "0.006542162504047155 0.0366603322327137\n",
      "0.004377826116979122 0.027953485026955605\n",
      "0.0032456882763653994 0.022694136947393417\n",
      "0.002570180222392082 0.019285378977656364\n",
      "0.0021084663458168507 0.01692245714366436\n",
      "0.001750436844304204 0.01518435962498188\n",
      "0.0014549547340720892 0.013870008289813995\n",
      "0.001226379768922925 0.012906074523925781\n",
      "0.0010662390850484371 0.012243865989148617\n",
      "0.0009556085569784045 0.011811692267656326\n",
      "0.0008762659272179008 0.01154081616550684\n",
      "0.0008172794478014112 0.01138271950185299\n",
      "0.0007722708396613598 0.011306334286928177\n",
      "0.0007372089894488454 0.011291923932731152\n",
      "0.0007093772874213755 0.011291923932731152\n",
      "0.0006868824129924178 0.011291923932731152\n",
      "0.0006683841347694397 0.011291923932731152\n",
      "0.0006529247621074319 0.011291923932731152\n",
      "0.0006398112745955586 0.011291923932731152\n",
      "0.0006285363342612982 0.011291923932731152\n",
      "0.0006187223480083048 0.011291923932731152\n",
      "0.0006100840400904417 0.011291923932731152\n",
      "0.0006024028407409787 0.011291923932731152\n",
      "0.0005955085507594049 0.011291923932731152\n",
      "0.0005892682820558548 0.011291923932731152\n",
      "0.0005835751071572304 0.011291923932731152\n",
      "0.0005783436936326325 0.011291923932731152\n",
      "Start MP-MTL ...\n",
      "0.17254234850406647 0.2701319456100464\n",
      "0.06917543709278107 0.1258721649646759\n",
      "0.04351333901286125 0.08319801092147827\n",
      "0.03096962347626686 0.060578037053346634\n",
      "0.023740988224744797 0.0469716414809227\n",
      "0.019126392900943756 0.03804769739508629\n",
      "0.015868093818426132 0.031656377017498016\n",
      "0.01339939795434475 0.026785463094711304\n",
      "0.011438816785812378 0.02291533537209034\n",
      "0.00984141044318676 0.019763128831982613\n",
      "0.008525506593286991 0.017162267118692398\n",
      "0.007432907819747925 0.014996485784649849\n",
      "0.0065164268016815186 0.01317392848432064\n",
      "0.005737977102398872 0.01162183377891779\n",
      "0.005067829973995686 0.010284146293997765\n",
      "0.004483656492084265 0.009118389338254929\n",
      "0.0039690718986094 0.008092541247606277\n",
      "0.0035121156834065914 0.007182506378740072\n",
      "0.0031040445901453495 0.006370238959789276\n",
      "0.0027384203858673573 0.005642175208777189\n",
      "0.0024104195181280375 0.0049880994483828545\n",
      "0.0021163190249353647 0.004400188103318214\n",
      "0.00185311958193779 0.0038722497411072254\n",
      "0.0016182601684704423 0.0033991672098636627\n",
      "0.0014094439102336764 0.0029764974024146795\n",
      "0.0012245199177414179 0.002600171836093068\n",
      "0.00106142763979733 0.0022663644049316645\n",
      "0.0009181703208014369 0.0019713961519300938\n",
      "0.0007928198901936412 0.001711706048808992\n",
      "0.0006835287786088884 0.0014838676434010267\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06802871823310852 0.17030851542949677\n",
      "0.04259432107210159 0.11287587881088257\n",
      "0.029591122642159462 0.08177341520786285\n",
      "0.022161487489938736 0.06295152008533478\n",
      "0.017435908317565918 0.050429411232471466\n",
      "0.014182144775986671 0.041524723172187805\n",
      "0.011815587989985943 0.034896038472652435\n",
      "0.010026379488408566 0.02979741059243679\n",
      "0.008633747696876526 0.025776440277695656\n",
      "0.0075240349397063255 0.022539600729942322\n",
      "0.006621579173952341 0.019886495545506477\n",
      "0.005873894784599543 0.01767522469162941\n",
      "0.005243498831987381 0.01580263487994671\n",
      "0.004703117068856955 0.014192601665854454\n",
      "0.0042326850816607475 0.012788420543074608\n",
      "0.0038173801731318235 0.011547728441655636\n",
      "0.0034462816547602415 0.010438928380608559\n",
      "0.0031113694421947002 0.00943854358047247\n",
      "0.0028068176470696926 0.008529298938810825\n",
      "0.0025284220464527607 0.007698513567447662\n",
      "0.002273176098242402 0.0069369906559586525\n",
      "0.0020389098208397627 0.006237998139113188\n",
      "0.0018240371719002724 0.005596542730927467\n",
      "0.0016273397486656904 0.005008763168007135\n",
      "0.001447812421247363 0.004471498541533947\n",
      "0.0012845578603446484 0.00398197490721941\n",
      "0.0011367067927494645 0.0035375566221773624\n",
      "0.001003381097689271 0.003135647624731064\n",
      "0.0008836738998070359 0.0027736008632928133\n",
      "0.0007766457856632769 0.0024487092159688473\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.1657964438199997 0.30890122056007385\n",
      "0.02390964701771736 0.07196226716041565\n",
      "0.011525203473865986 0.04288124665617943\n",
      "0.006402946077287197 0.027775343507528305\n",
      "0.0037136052269488573 0.018472369760274887\n",
      "0.0021723543759435415 0.012509910389780998\n",
      "0.0013536037877202034 0.00883484911173582\n",
      "0.0009073549881577492 0.006542132701724768\n",
      "0.0006436457624658942 0.005033921450376511\n",
      "0.0004766744968947023 0.003992022015154362\n",
      "0.0003645532124210149 0.0032433916348963976\n",
      "0.00028565293177962303 0.002688016276806593\n",
      "0.00022811915550846606 0.002265026094391942\n",
      "0.0001850083062890917 0.001935751410201192\n",
      "0.0001520074874861166 0.0016746741021052003\n",
      "0.00012630695709958673 0.0014643934555351734\n",
      "0.0001060044378391467 0.001292698783800006\n",
      "8.977018296718597e-05 0.0011508078314363956\n",
      "7.665065641049296e-05 0.0010322650196030736\n",
      "6.594710430363193e-05 0.0009322442929260433\n",
      "5.713842256227508e-05 0.0008470766479149461\n",
      "4.983089093002491e-05 0.0007739411666989326\n",
      "4.372305920696817e-05 0.0007106413831934333\n",
      "3.858202035189606e-05 0.0006554484134539962\n",
      "3.4226140996906906e-05 0.000606992922257632\n",
      "3.051251951546874e-05 0.0005641775787808001\n",
      "2.7327896532369778e-05 0.0005261175101622939\n",
      "2.4581919205957092e-05 0.0004920944920741022\n",
      "2.2201755200512707e-05 0.0004615217330865562\n",
      "2.0128518372075632e-05 0.00043391442159190774\n",
      "Start MP-MTL ...\n",
      "0.15113994479179382 0.23112347722053528\n",
      "0.05795467644929886 0.10001949965953827\n",
      "0.03559353947639465 0.06371350586414337\n",
      "0.025196293368935585 0.04574810713529587\n",
      "0.019120752811431885 0.034967679530382156\n",
      "0.015034914016723633 0.027641262859106064\n",
      "0.012105808593332767 0.022356320172548294\n",
      "0.00999439787119627 0.018499962985515594\n",
      "0.00845291931182146 0.01565176248550415\n",
      "0.007280949503183365 0.01347226370126009\n",
      "0.006349979434162378 0.011737221851944923\n",
      "0.00558200990781188 0.010307414457201958\n",
      "0.004928289912641048 0.009094114415347576\n",
      "0.004357658792287111 0.008039342239499092\n",
      "0.003850166453048587 0.007105056196451187\n",
      "0.003393163438886404 0.0062666223384439945\n",
      "0.002978831995278597 0.005508468486368656\n",
      "0.0026024722028523684 0.0048210290260612965\n",
      "0.0022613268811255693 0.004198489245027304\n",
      "0.001953692641109228 0.0036371517926454544\n",
      "0.0016782901948317885 0.00313425250351429\n",
      "0.0014338335022330284 0.0026871729642152786\n",
      "0.0012187901884317398 0.0022929892875254154\n",
      "0.001031302846968174 0.001948303310200572\n",
      "0.0008692117407917976 0.0016492590075358748\n",
      "0.0007301465375348926 0.0013916684547439218\n",
      "0.0006116387667134404 0.001171196112409234\n",
      "0.000511234044097364 0.0009835301898419857\n",
      "0.00042657912126742303 0.000824527523946017\n",
      "0.00035548812593333423 0.0006903286557644606\n",
      "Start CMTL ...\n",
      "0.16734230518341064 0.3082140386104584\n",
      "0.020813580602407455 0.06558831036090851\n",
      "0.010285302996635437 0.03875266760587692\n",
      "0.005964706651866436 0.025533124804496765\n",
      "0.003620534436777234 0.017632868140935898\n",
      "0.0021369350142776966 0.012307624332606792\n",
      "0.0013806180795654655 0.00884020235389471\n",
      "0.0009688829886727035 0.0065603433176875114\n",
      "0.0007215209188871086 0.0050018723122775555\n",
      "0.0005646523204632103 0.003909791819751263\n",
      "0.00046027981443330646 0.0031273376662284136\n",
      "0.0003870944201480597 0.0025546567048877478\n",
      "0.0003326153673697263 0.002127686981111765\n",
      "0.00028923869831487536 0.0018043164163827896\n",
      "0.00025239010574296117 0.0015555978752672672\n",
      "0.00021972283138893545 0.0013606555294245481\n",
      "0.00019050572882406414 0.001204208587296307\n",
      "0.0001648130564717576 0.0010754815302789211\n",
      "0.00014278152957558632 0.0009673302993178368\n",
      "0.00012428165064193308 0.000875122204888612\n",
      "0.00010894256411120296 0.000795707746874541\n",
      "9.628523548599333e-05 0.0007267558248713613\n",
      "8.58263811096549e-05 0.0006664319662377238\n",
      "7.713215018156916e-05 0.0006132567650638521\n",
      "6.983622733969241e-05 0.0005660322494804859\n",
      "6.364090950228274e-05 0.00052379269618541\n",
      "5.83098953939043e-05 0.0004857628664467484\n",
      "5.365892866393551e-05 0.0004513213352765888\n",
      "4.954600444762036e-05 0.00041997007792815566\n",
      "4.586305658449419e-05 0.00039130690856836736\n",
      "Start MP-MTL ...\n",
      "0.15638582408428192 0.23566941916942596\n",
      "0.06053713709115982 0.10155004262924194\n",
      "0.038052015006542206 0.06595297157764435\n",
      "0.026324857026338577 0.04663281887769699\n",
      "0.019102098420262337 0.03454642370343208\n",
      "0.014320057816803455 0.02629847452044487\n",
      "0.011045165359973907 0.02051282860338688\n",
      "0.00863068550825119 0.016211459413170815\n",
      "0.006786493118852377 0.012897531501948833\n",
      "0.005352825857698917 0.010294945910573006\n",
      "0.004227729048579931 0.008228758350014687\n",
      "0.0033404678106307983 0.00657870527356863\n",
      "0.0026392745785415173 0.005257386714220047\n",
      "0.0020848489366471767 0.004198602866381407\n",
      "0.001646626740694046 0.0033506681211292744\n",
      "0.0013005012879148126 0.0026723616756498814\n",
      "0.0010273188818246126 0.0021304755937308073\n",
      "0.0008118317346088588 0.0016981076914817095\n",
      "0.0006419097189791501 0.0013534801546484232\n",
      "0.0005079248221591115 0.0010789965745061636\n",
      "0.0004022522480227053 0.0008604790200479329\n",
      "0.0003188706177752465 0.0006865487666800618\n",
      "0.0002530340279918164 0.0005481005064211786\n",
      "0.00020100796245969832 0.0004378689336590469\n",
      "0.00015985664504114538 0.00035006710095331073\n",
      "0.00012727292778436095 0.0002800913935061544\n",
      "0.0001014450826914981 0.00022428660304285586\n",
      "8.094870281638578e-05 0.00017975023365579545\n",
      "6.466464401455596e-05 0.00014417836791835725\n",
      "5.171205339138396e-05 0.00011574364179978147\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658301472663879\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "1.8372026718959517e-13 0.9658300280570984\n",
      "cluster acc 0.14375\n",
      "Start CMTL ...\n",
      "0.7063937187194824 1.2395954132080078\n",
      "0.05097357556223869 1.2395954132080078\n",
      "0.0033503298182040453 1.2395954132080078\n",
      "0.0002330601855646819 1.2395954132080078\n",
      "3.089298843406141e-05 1.2395954132080078\n",
      "5.41282042831881e-06 1.2395954132080078\n",
      "1.0757743211797788e-06 1.2395954132080078\n",
      "2.325335373143389e-07 1.2395954132080078\n",
      "5.413241410678893e-08 1.2395954132080078\n",
      "1.3618864258546637e-08 1.2395954132080078\n",
      "3.734255127341157e-09 1.2395954132080078\n",
      "1.1228531437978972e-09 1.2395954132080078\n",
      "3.693941263982481e-10 1.2395954132080078\n",
      "1.315684228231362e-10 1.2395954132080078\n",
      "4.99443264523336e-11 1.2395954132080078\n",
      "1.990865979017986e-11 1.2395954132080078\n",
      "8.241790062923915e-12 1.2395954132080078\n",
      "3.541972921558556e-12 1.2395954132080078\n",
      "1.574698487924464e-12 1.2395954132080078\n",
      "7.3855125574257e-13 1.2395954132080078\n",
      "3.8337359003527693e-13 1.2395954132080078\n",
      "2.1661962317214706e-13 1.2395954132080078\n",
      "1.4347489938736774e-13 1.2395954132080078\n",
      "1.0672106915635832e-13 1.2395954132080078\n",
      "8.688385568726004e-14 1.2395954132080078\n",
      "7.637319325137087e-14 1.2395954132080078\n",
      "7.063265445618472e-14 1.2395954132080078\n",
      "6.407712766420479e-14 1.2395954132080078\n",
      "6.244162901580114e-14 1.2395954132080078\n",
      "5.549266558421695e-14 1.2395954132080078\n",
      "Start MP-MTL ...\n",
      "0.6219570636749268 1.2516844272613525\n",
      "0.26411718130111694 1.2516844272613525\n",
      "0.14135661721229553 1.2516844272613525\n",
      "0.0905698761343956 1.2516844272613525\n",
      "0.06330542266368866 1.2516844272613525\n",
      "0.046794869005680084 1.2516844272613525\n",
      "0.036122266203165054 1.2516844272613525\n",
      "0.02883445844054222 1.2516844272613525\n",
      "0.023555200546979904 1.2516844272613525\n",
      "0.019561147317290306 1.2516844272613525\n",
      "0.016484130173921585 1.2516844272613525\n",
      "0.014085446484386921 1.2516844272613525\n",
      "0.0121848676353693 1.2516844272613525\n",
      "0.010651694610714912 1.2516844272613525\n",
      "0.009392045438289642 1.2516844272613525\n",
      "0.008337549865245819 1.2516844272613525\n",
      "0.007439644541591406 1.2516844272613525\n",
      "0.006664829794317484 1.2516844272613525\n",
      "0.005989675410091877 1.2516844272613525\n",
      "0.005397093016654253 1.2516844272613525\n",
      "0.004874102771282196 1.2516844272613525\n",
      "0.004410507623106241 1.2516844272613525\n",
      "0.003998065833002329 1.2516844272613525\n",
      "0.003630010411143303 1.2516844272613525\n",
      "0.003300698474049568 1.2516844272613525\n",
      "0.0030053765513002872 1.2516844272613525\n",
      "0.0027400015387684107 1.2516844272613525\n",
      "0.0025011212565004826 1.2516844272613525\n",
      "0.0022857575677335262 1.2516844272613525\n",
      "0.0020913328044116497 1.2516844272613525\n",
      "Start CMTL ...\n",
      "0.18106815218925476 0.9477165937423706\n",
      "0.016212457790970802 0.9340702295303345\n",
      "0.0019086046377196908 0.9340702295303345\n",
      "0.00034706119913607836 0.9340702295303345\n",
      "8.018474181881174e-05 0.9340702295303345\n",
      "2.1786525394418277e-05 0.9340702295303345\n",
      "6.731634584866697e-06 0.9340702295303345\n",
      "2.3352158677880652e-06 0.9340702295303345\n",
      "9.027465353028674e-07 0.9340702295303345\n",
      "3.852774739243614e-07 0.9340702295303345\n",
      "1.7915782279942505e-07 0.9340702295303345\n",
      "8.936191164821139e-08 0.9340702295303345\n",
      "4.7063483776810244e-08 0.9340702295303345\n",
      "2.5810184212105014e-08 0.9340702295303345\n",
      "1.4576313489556014e-08 0.9340702295303345\n",
      "8.406029650132041e-09 0.9340702295303345\n",
      "4.920114538009557e-09 0.9340702295303345\n",
      "2.910285790136413e-09 0.9340702295303345\n",
      "1.7343635416722236e-09 0.9340702295303345\n",
      "1.0391099092288414e-09 0.9340702295303345\n",
      "6.250470141466735e-10 0.9340702295303345\n",
      "3.7706832101136456e-10 0.9340702295303345\n",
      "2.2796076137865384e-10 0.9340702295303345\n",
      "1.380702496778241e-10 0.9340702295303345\n",
      "8.369797910301457e-11 0.9340702295303345\n",
      "5.083238691083736e-11 0.9340702295303345\n",
      "3.0905906306388786e-11 0.9340702295303345\n",
      "1.8805089430085076e-11 0.9340702295303345\n",
      "1.1464787452730718e-11 0.9340702295303345\n",
      "7.0227287526924975e-12 0.9340702295303345\n",
      "Start MP-MTL ...\n",
      "0.22904422879219055 0.9565241932868958\n",
      "0.05783567950129509 0.9565241932868958\n",
      "0.02089010365307331 0.9565241932868958\n",
      "0.00855524092912674 0.9565241932868958\n",
      "0.003913091961294413 0.9565241932868958\n",
      "0.0019303748849779367 0.9565241932868958\n",
      "0.0010140234371647239 0.9565241932868958\n",
      "0.0005634196568280458 0.9565241932868958\n",
      "0.0003285119018983096 0.9565241932868958\n",
      "0.0001992159232031554 0.9565241932868958\n",
      "0.00012464728206396103 0.9565241932868958\n",
      "7.996066415216774e-05 0.9565241932868958\n",
      "5.234175478108227e-05 0.9565241932868958\n",
      "3.4840548323700204e-05 0.9565241932868958\n",
      "2.352139745198656e-05 0.9565241932868958\n",
      "1.6074553059297614e-05 0.9565241932868958\n",
      "1.1103513315902092e-05 0.9565241932868958\n",
      "7.743188689346425e-06 0.9565241932868958\n",
      "5.44643171451753e-06 0.9565241932868958\n",
      "3.861088316625683e-06 0.9565241932868958\n",
      "2.7570945348998066e-06 0.9565241932868958\n",
      "1.9820386114588473e-06 0.9565241932868958\n",
      "1.433859779353952e-06 0.9565241932868958\n",
      "1.0434449677632074e-06 0.9565241932868958\n",
      "7.635812835360412e-07 0.9565241932868958\n",
      "5.61740478133288e-07 0.9565241932868958\n",
      "4.153263830630749e-07 0.9565241932868958\n",
      "3.0853874477543286e-07 0.9565241932868958\n",
      "2.3023594053483976e-07 0.9565241932868958\n",
      "1.7254467366001336e-07 0.9565241932868958\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.600795876745888e-13 1.1311527490615845\n",
      "3.435091837714066e-13 1.1311527490615845\n",
      "3.435091837714066e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.3996660738291884e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311527490615845\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.390237309636168e-13 1.1311525106430054\n",
      "3.3239649097419055e-13 1.1311525106430054\n",
      "3.3239649097419055e-13 1.1311525106430054\n",
      "3.3239649097419055e-13 1.1311525106430054\n",
      "3.3239649097419055e-13 1.1311525106430054\n",
      "cluster acc 0.190625\n",
      "Start CMTL ...\n",
      "0.7070738077163696 1.025591492652893\n",
      "0.18022695183753967 1.025591492652893\n",
      "0.03332427516579628 1.025591492652893\n",
      "0.00976247526705265 1.025591492652893\n",
      "0.004316373728215694 1.025591492652893\n",
      "0.0024853225331753492 1.025591492652893\n",
      "0.0016394065460190177 1.025591492652893\n",
      "0.0011564858723431826 1.025591492652893\n",
      "0.0008389839786104858 1.025591492652893\n",
      "0.0006160621996968985 1.025591492652893\n",
      "0.0004574035410769284 1.025591492652893\n",
      "0.00034467241493985057 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.0002645800996106118 1.025591492652893\n",
      "0.000201747432583943 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "0.00018726533744484186 1.025591492652893\n",
      "Start MP-MTL ...\n",
      "0.6665264368057251 1.037818193435669\n",
      "0.4109618663787842 1.037818193435669\n",
      "0.26436859369277954 1.037818193435669\n",
      "0.19694310426712036 1.037818193435669\n",
      "0.16147208213806152 1.037818193435669\n",
      "0.13935671746730804 1.037818193435669\n",
      "0.12382803857326508 1.037818193435669\n",
      "0.11203353106975555 1.037818193435669\n",
      "0.10253027826547623 1.037818193435669\n",
      "0.09460249543190002 1.037818193435669\n",
      "0.08787000179290771 1.037818193435669\n",
      "0.08207334578037262 1.037818193435669\n",
      "0.07701375335454941 1.037818193435669\n",
      "0.07254309207201004 1.037818193435669\n",
      "0.06855933368206024 1.037818193435669\n",
      "0.06499622762203217 1.037818193435669\n",
      "0.06180170178413391 1.037818193435669\n",
      "0.05892373248934746 1.037818193435669\n",
      "0.05631384253501892 1.037818193435669\n",
      "0.05393297225236893 1.037818193435669\n",
      "0.05175016075372696 1.037818193435669\n",
      "0.04973975941538811 1.037818193435669\n",
      "0.04788045585155487 1.037818193435669\n",
      "0.0461544468998909 1.037818193435669\n",
      "0.04454682022333145 1.037818193435669\n",
      "0.043045155704021454 1.037818193435669\n",
      "0.04163878411054611 1.037818193435669\n",
      "0.04031846672296524 1.037818193435669\n",
      "0.0390763059258461 1.037818193435669\n",
      "0.03790518641471863 1.037818193435669\n",
      "Start CMTL ...\n",
      "0.2219693958759308 0.7472081780433655\n",
      "0.026593897491693497 0.6217963695526123\n",
      "0.004795328713953495 0.6092690825462341\n",
      "0.0011993158841505647 0.6092690825462341\n",
      "0.0003690567391458899 0.6092690825462341\n",
      "0.0001275347312912345 0.6092690825462341\n",
      "4.7762903705006465e-05 0.6092690825462341\n",
      "1.8978240404976532e-05 0.6092690825462341\n",
      "7.889820153650362e-06 0.6092690825462341\n",
      "3.399041361262789e-06 0.6092690825462341\n",
      "1.5071236703079194e-06 0.6092690825462341\n",
      "6.843423534519388e-07 0.6092690825462341\n",
      "3.1704934144727304e-07 0.6092690825462341\n",
      "1.494596091333733e-07 0.6092690825462341\n",
      "7.154678627330213e-08 0.6092690825462341\n",
      "3.472791121339469e-08 0.6092690825462341\n",
      "1.7073588765015302e-08 0.6092690825462341\n",
      "8.495698367028126e-09 0.6092690825462341\n",
      "4.276329512720167e-09 0.6092690825462341\n",
      "2.1765000912665755e-09 0.6092690825462341\n",
      "1.1199352556445774e-09 0.6092690825462341\n",
      "5.824144500010675e-10 0.6092690825462341\n",
      "3.060978137625625e-10 0.6092690825462341\n",
      "1.6255322088376545e-10 0.6092690825462341\n",
      "8.725437733447805e-11 0.6092690825462341\n",
      "4.7370864175722005e-11 0.6092690825462341\n",
      "2.6029272487404498e-11 0.6092690825462341\n",
      "1.4491209447686781e-11 0.6092690825462341\n",
      "8.195327229343352e-12 0.6092690825462341\n",
      "4.742077390484933e-12 0.6092690825462341\n",
      "Start MP-MTL ...\n",
      "0.2869737446308136 0.757598876953125\n",
      "0.11458577960729599 0.7256417870521545\n",
      "0.0722595602273941 0.7256417870521545\n",
      "0.05170416831970215 0.7256417870521545\n",
      "0.03958337381482124 0.7256417870521545\n",
      "0.03157786652445793 0.7256417870521545\n",
      "0.02593793347477913 0.7256417870521545\n",
      "0.021763617172837257 0.7256417870521545\n",
      "0.018582774326205254 0.7256417870521545\n",
      "0.01610790379345417 0.7256417870521545\n",
      "0.014139322564005852 0.7256417870521545\n",
      "0.012538532726466656 0.7256417870521545\n",
      "0.011211293749511242 0.7256417870521545\n",
      "0.01009294856339693 0.7256417870521545\n",
      "0.009137875400483608 0.7256417870521545\n",
      "0.008312927559018135 0.7256417870521545\n",
      "0.007593379821628332 0.7256417870521545\n",
      "0.006960493978112936 0.7256417870521545\n",
      "0.006399820558726788 0.7256417870521545\n",
      "0.005900088232010603 0.7256417870521545\n",
      "0.005452395416796207 0.7256417870521545\n",
      "0.0050495886243879795 0.7256417870521545\n",
      "0.004685863386839628 0.7256417870521545\n",
      "0.004356421530246735 0.7256417870521545\n",
      "0.004057247657328844 0.7256417870521545\n",
      "0.003784940345212817 0.7256417870521545\n",
      "0.0035365745425224304 0.7256417870521545\n",
      "0.003309613559395075 0.7256417870521545\n",
      "0.0031018354929983616 0.7256417870521545\n",
      "0.002911292016506195 0.7256417870521545\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.2272708890814776e-12 8.278329849243164\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "cluster acc 0.1625\n",
      "Start CMTL ...\n",
      "0.7859196066856384 0.9840471148490906\n",
      "0.26285046339035034 0.9840471148490906\n",
      "0.07542133331298828 0.9840471148490906\n",
      "0.036188796162605286 0.9840471148490906\n",
      "0.023671822622418404 0.9840471148490906\n",
      "0.018056143075227737 0.9840471148490906\n",
      "0.014865259639918804 0.9840471148490906\n",
      "0.014865259639918804 0.9840471148490906\n",
      "0.014865259639918804 0.9840471148490906\n",
      "0.014865259639918804 0.9840471148490906\n",
      "0.014865259639918804 0.9840471148490906\n",
      "0.014865259639918804 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.014425325207412243 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "0.013999435119330883 0.9840471148490906\n",
      "Start MP-MTL ...\n",
      "0.7489798665046692 0.9871506690979004\n",
      "0.53638756275177 0.9858129620552063\n",
      "0.4020630419254303 0.9709773063659668\n",
      "0.33213314414024353 0.9709773063659668\n",
      "0.290727436542511 0.9709773063659668\n",
      "0.2633324861526489 0.9709773063659668\n",
      "0.24361586570739746 0.9709773063659668\n",
      "0.228750079870224 0.9709773063659668\n",
      "0.21709048748016357 0.9709773063659668\n",
      "0.20764417946338654 0.9709773063659668\n",
      "0.19975702464580536 0.9709773063659668\n",
      "0.1929701864719391 0.9709773063659668\n",
      "0.18697866797447205 0.9709773063659668\n",
      "0.18158455193042755 0.9709773063659668\n",
      "0.1766609251499176 0.9709773063659668\n",
      "0.17212608456611633 0.9709773063659668\n",
      "0.1679253727197647 0.9709773063659668\n",
      "0.16401921212673187 0.9709773063659668\n",
      "0.16037560999393463 0.9709773063659668\n",
      "0.15696585178375244 0.9709773063659668\n",
      "0.15376275777816772 0.9709773063659668\n",
      "0.1507420837879181 0.9709773063659668\n",
      "0.14788195490837097 0.9709773063659668\n",
      "0.14516393840312958 0.9709773063659668\n",
      "0.14257383346557617 0.9709773063659668\n",
      "0.14010119438171387 0.9709773063659668\n",
      "0.13773980736732483 0.9709773063659668\n",
      "0.13548651337623596 0.9709773063659668\n",
      "0.13333925604820251 0.9709773063659668\n",
      "0.13129492104053497 0.9709773063659668\n",
      "Start CMTL ...\n",
      "0.2051502913236618 0.6322630047798157\n",
      "0.02636750042438507 0.4281744956970215\n",
      "0.008099934086203575 0.38934987783432007\n",
      "0.003670303151011467 0.3837597072124481\n",
      "0.0019530229037627578 0.3837597072124481\n",
      "0.0011370682623237371 0.3837597072124481\n",
      "0.0007036630995571613 0.3837597072124481\n",
      "0.00045587486238218844 0.3837597072124481\n",
      "0.0003063155454583466 0.3837597072124481\n",
      "0.000212082639336586 0.3837597072124481\n",
      "0.0001505663967691362 0.3837597072124481\n",
      "0.00010919637134065852 0.3837597072124481\n",
      "8.066825103014708e-05 0.3837597072124481\n",
      "6.057148493709974e-05 0.3837597072124481\n",
      "4.6151057176757604e-05 0.3837597072124481\n",
      "3.5635006497614086e-05 0.3837597072124481\n",
      "2.785434844554402e-05 0.3837597072124481\n",
      "2.202128598582931e-05 0.3837597072124481\n",
      "1.7594922610442154e-05 0.3837597072124481\n",
      "1.4197910786606371e-05 0.3837597072124481\n",
      "1.1563181942619849e-05 0.3837597072124481\n",
      "9.49923833104549e-06 0.3837597072124481\n",
      "7.867186468502041e-06 0.3837597072124481\n",
      "6.565101557498565e-06 0.3837597072124481\n",
      "5.517448698810767e-06 0.3837597072124481\n",
      "4.6677077989443205e-06 0.3837597072124481\n",
      "3.973190359829459e-06 0.3837597072124481\n",
      "3.401391268198495e-06 0.3837597072124481\n",
      "2.927354671555804e-06 0.3837597072124481\n",
      "2.5317583549622213e-06 0.3837597072124481\n",
      "Start MP-MTL ...\n",
      "0.26348748803138733 0.6025533676147461\n",
      "0.12396696954965591 0.48853611946105957\n",
      "0.08992092311382294 0.4661432206630707\n",
      "0.07164547592401505 0.45274025201797485\n",
      "0.06019354984164238 0.44472241401672363\n",
      "0.05224257707595825 0.4396091103553772\n",
      "0.046336475759744644 0.43602651357650757\n",
      "0.041770510375499725 0.4332565367221832\n",
      "0.038143306970596313 0.4309023916721344\n",
      "0.03519655019044876 0.42874541878700256\n",
      "0.032752953469753265 0.4266990125179291\n",
      "0.030689483508467674 0.4247519075870514\n",
      "0.02892041765153408 0.42291340231895447\n",
      "0.027384454384446144 0.4211939871311188\n",
      "0.02603628672659397 0.4196015000343323\n",
      "0.02484150603413582 0.41814565658569336\n",
      "0.023773619905114174 0.41683530807495117\n",
      "0.022812042385339737 0.41568103432655334\n",
      "0.021940873935818672 0.4146926999092102\n",
      "0.021147582679986954 0.4138779640197754\n",
      "0.020422322675585747 0.413242906332016\n",
      "0.0197571013122797 0.41279006004333496\n",
      "0.019145367667078972 0.4125205874443054\n",
      "0.018581604585051537 0.41243141889572144\n",
      "0.018061012029647827 0.41243141889572144\n",
      "0.017579328268766403 0.41243141889572144\n",
      "0.017132746055722237 0.41243141889572144\n",
      "0.016717826947569847 0.41243141889572144\n",
      "0.01633145846426487 0.41243141889572144\n",
      "0.015970813110470772 0.41243141889572144\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.0387389101088047 1.2330371141433716\n",
      "0.027717728167772293 1.2330371141433716\n",
      "0.020784595981240273 1.2330371141433716\n",
      "0.016300560906529427 1.2330371141433716\n",
      "0.013304822146892548 1.2330371141433716\n",
      "0.011182772926986217 1.2330371141433716\n",
      "0.009601598605513573 1.2330371141433716\n",
      "0.008379781618714333 1.2330371141433716\n",
      "0.00741022452712059 1.2330371141433716\n",
      "0.006624121218919754 1.2330371141433716\n",
      "0.005974576808512211 1.2330371141433716\n",
      "0.005428771488368511 1.2330371141433716\n",
      "0.004963413346558809 1.2330371141433716\n",
      "0.0045617735013365746 1.2330371141433716\n",
      "0.004211601335555315 1.2330371141433716\n",
      "0.003903743578121066 1.2330371141433716\n",
      "0.0036311899311840534 1.2330371141433716\n",
      "0.0033884558361023664 1.2330371141433716\n",
      "0.003171159652993083 1.2330371141433716\n",
      "0.0029757372103631496 1.2330371141433716\n",
      "0.0027992608956992626 1.2330371141433716\n",
      "0.0026392831932753325 1.2330371141433716\n",
      "0.002493759384378791 1.2330371141433716\n",
      "0.0023609467316418886 1.2330371141433716\n",
      "0.0022393655963242054 1.2330371141433716\n",
      "0.0021277437917888165 1.2330371141433716\n",
      "0.0020249898079782724 1.2330371141433716\n",
      "0.0019301498541608453 1.2330371141433716\n",
      "0.0018424030859023333 1.2330371141433716\n",
      "0.0017610229551792145 1.2330371141433716\n",
      "cluster acc 0.35625\n",
      "Start CMTL ...\n",
      "0.645546019077301 0.8120020031929016\n",
      "0.22648295760154724 0.7618159651756287\n",
      "0.09185656905174255 0.7618159651756287\n",
      "0.05481324717402458 0.7618159651756287\n",
      "0.04058883339166641 0.7618159651756287\n",
      "0.03345940262079239 0.7618159651756287\n",
      "0.029411891475319862 0.7618159651756287\n",
      "0.029411891475319862 0.7618159651756287\n",
      "0.029411891475319862 0.7618159651756287\n",
      "0.029411891475319862 0.7618159651756287\n",
      "0.027689486742019653 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.024306003004312515 0.7618159651756287\n",
      "0.023698857054114342 0.7618159651756287\n",
      "0.02346155233681202 0.7618159651756287\n",
      "0.019213814288377762 0.7618159651756287\n",
      "0.019213814288377762 0.7618159651756287\n",
      "0.019213814288377762 0.7618159651756287\n",
      "Start MP-MTL ...\n",
      "0.6324818730354309 0.794621467590332\n",
      "0.3810616135597229 0.7392229437828064\n",
      "0.2807624638080597 0.7138628959655762\n",
      "0.2390141785144806 0.7123072147369385\n",
      "0.21414682269096375 0.7123072147369385\n",
      "0.19838319718837738 0.7123072147369385\n",
      "0.18750034272670746 0.7123072147369385\n",
      "0.17925114929676056 0.7123072147369385\n",
      "0.17272260785102844 0.7123072147369385\n",
      "0.16735592484474182 0.7123072147369385\n",
      "0.16279709339141846 0.7123072147369385\n",
      "0.15882863104343414 0.7123072147369385\n",
      "0.15531308948993683 0.7123072147369385\n",
      "0.15215936303138733 0.7123072147369385\n",
      "0.14930382370948792 0.7123072147369385\n",
      "0.1466985046863556 0.7123072147369385\n",
      "0.14430579543113708 0.7123072147369385\n",
      "0.14209632575511932 0.7123072147369385\n",
      "0.14004841446876526 0.7123072147369385\n",
      "0.13814574480056763 0.7123072147369385\n",
      "0.1363760381937027 0.7123072147369385\n",
      "0.1347266286611557 0.7123072147369385\n",
      "0.13318563997745514 0.7123072147369385\n",
      "0.1317412406206131 0.7123072147369385\n",
      "0.13038316369056702 0.7123072147369385\n",
      "0.12910225987434387 0.7123072147369385\n",
      "0.12789085507392883 0.7123072147369385\n",
      "0.12674233317375183 0.7123072147369385\n",
      "0.12565061450004578 0.7123072147369385\n",
      "0.12461110204458237 0.7123072147369385\n",
      "Start CMTL ...\n",
      "0.2028585970401764 0.5532232522964478\n",
      "0.02852340042591095 0.30391091108322144\n",
      "0.012379392050206661 0.25799745321273804\n",
      "0.007618475705385208 0.24673423171043396\n",
      "0.005292115267366171 0.24407653510570526\n",
      "0.003919200971722603 0.24407653510570526\n",
      "0.003022167831659317 0.24407653510570526\n",
      "0.0023939223028719425 0.24407653510570526\n",
      "0.001934042782522738 0.24407653510570526\n",
      "0.0015892969677224755 0.24407653510570526\n",
      "0.001326312543824315 0.24407653510570526\n",
      "0.001121727516874671 0.24407653510570526\n",
      "0.0009593705763109028 0.24407653510570526\n",
      "0.0008282801136374474 0.24407653510570526\n",
      "0.0007209082832559943 0.24407653510570526\n",
      "0.0006318882806226611 0.24407653510570526\n",
      "0.000557281426154077 0.24407653510570526\n",
      "0.000494131410960108 0.24407653510570526\n",
      "0.0004401826881803572 0.24407653510570526\n",
      "0.00039370000013150275 0.24407653510570526\n",
      "0.0003533383714966476 0.24407653510570526\n",
      "0.00031805128674022853 0.24407653510570526\n",
      "0.00028701862902380526 0.24407653510570526\n",
      "0.00025959365302696824 0.24407653510570526\n",
      "0.00023526018776465207 0.24407653510570526\n",
      "0.0002136015973519534 0.24407653510570526\n",
      "0.0001942757226061076 0.24407653510570526\n",
      "0.0001769969385350123 0.24407653510570526\n",
      "0.00016152308671735227 0.24407653510570526\n",
      "0.00014764568186365068 0.24407653510570526\n",
      "Start MP-MTL ...\n",
      "0.23870126903057098 0.4950430393218994\n",
      "0.11403747648000717 0.3497578203678131\n",
      "0.08009545505046844 0.2977171540260315\n",
      "0.06148623675107956 0.2606858015060425\n",
      "0.05000658705830574 0.23278693854808807\n",
      "0.04231805354356766 0.21098646521568298\n",
      "0.03684026002883911 0.1933683156967163\n",
      "0.03271632641553879 0.17868968844413757\n",
      "0.0294834915548563 0.16618551313877106\n",
      "0.026871681213378906 0.1553577035665512\n",
      "0.024708585813641548 0.1458616405725479\n",
      "0.022879762575030327 0.13745130598545074\n",
      "0.021308038383722305 0.12994828820228577\n",
      "0.019940247759222984 0.12321893125772476\n",
      "0.01873730681836605 0.117155060172081\n",
      "0.01766623556613922 0.11165746301412582\n",
      "0.016694750636816025 0.10662315785884857\n",
      "0.015792658552527428 0.1019340381026268\n",
      "0.014948676340281963 0.09748654067516327\n",
      "0.014176246710121632 0.09327466785907745\n",
      "0.013478906825184822 0.0893336683511734\n",
      "0.012844416312873363 0.08564586937427521\n",
      "0.01225986797362566 0.0821729525923729\n",
      "0.01171574555337429 0.07888393104076385\n",
      "0.011205273680388927 0.07575678080320358\n",
      "0.010723590850830078 0.07277592271566391\n",
      "0.010267099365592003 0.06993021070957184\n",
      "0.009833096526563168 0.06721130013465881\n",
      "0.009419532492756844 0.06461267173290253\n",
      "0.009024749509990215 0.062127988785505295\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06105140969157219 0.5784017443656921\n",
      "0.04635005071759224 0.5428927540779114\n",
      "0.03698130324482918 0.5161217451095581\n",
      "0.030878368765115738 0.49482327699661255\n",
      "0.02670949324965477 0.4777570366859436\n",
      "0.02370970882475376 0.46396201848983765\n",
      "0.02144889160990715 0.45257750153541565\n",
      "0.01967766508460045 0.44293108582496643\n",
      "0.01824464276432991 0.4345528483390808\n",
      "0.017053863033652306 0.4271329343318939\n",
      "0.016042416915297508 0.4204680323600769\n",
      "0.015167845413088799 0.41442054510116577\n",
      "0.014400835148990154 0.4088917672634125\n",
      "0.013720562681555748 0.40380653738975525\n",
      "0.013111850246787071 0.39910581707954407\n",
      "0.012563335709273815 0.39474213123321533\n",
      "0.012066230177879333 0.39067739248275757\n",
      "0.011613582260906696 0.38687974214553833\n",
      "0.01119973137974739 0.3833234906196594\n",
      "0.010819971561431885 0.37998729944229126\n",
      "0.010470355860888958 0.3768523633480072\n",
      "0.010147511027753353 0.3739023208618164\n",
      "0.009848527610301971 0.37112218141555786\n",
      "0.009570891037583351 0.3684983253479004\n",
      "0.009312396869063377 0.3660176396369934\n",
      "0.009071120992302895 0.36366841197013855\n",
      "0.008845379576086998 0.3614390790462494\n",
      "0.008633667603135109 0.35931944847106934\n",
      "0.008434684947133064 0.35729947686195374\n",
      "0.0082472525537014 0.3553699851036072\n",
      "cluster acc 0.91875\n",
      "Start CMTL ...\n",
      "0.2430112361907959 0.5021933317184448\n",
      "0.04649931564927101 0.23659083247184753\n",
      "0.02477431297302246 0.19628223776817322\n",
      "0.018326401710510254 0.18426182866096497\n",
      "0.015099680051207542 0.17831583321094513\n",
      "0.013065701350569725 0.17517247796058655\n",
      "0.011604106053709984 0.17354346811771393\n",
      "0.010524305514991283 0.1727721244096756\n",
      "0.009744578041136265 0.17248119413852692\n",
      "0.009175277315080166 0.17248119413852692\n",
      "0.008744816295802593 0.17248119413852692\n",
      "0.008409121073782444 0.17248119413852692\n",
      "0.008140451274812222 0.17248119413852692\n",
      "0.007920479401946068 0.17248119413852692\n",
      "0.007737107574939728 0.17248119413852692\n",
      "0.007581998594105244 0.17248119413852692\n",
      "0.007448957767337561 0.17248119413852692\n",
      "0.007333163172006607 0.17248119413852692\n",
      "0.0072308070957660675 0.17248119413852692\n",
      "0.007138910237699747 0.17248119413852692\n",
      "0.007055256515741348 0.17248119413852692\n",
      "0.006978380028158426 0.17248119413852692\n",
      "0.006907512899488211 0.17248119413852692\n",
      "0.006842461880296469 0.17248119413852692\n",
      "0.006783325225114822 0.17248119413852692\n",
      "0.006730122957378626 0.17248119413852692\n",
      "0.0066826483234763145 0.17248119413852692\n",
      "0.0066404566168785095 0.17248119413852692\n",
      "0.006602957844734192 0.17248119413852692\n",
      "0.006569522432982922 0.17248119413852692\n",
      "Start MP-MTL ...\n",
      "0.26423659920692444 0.45561328530311584\n",
      "0.1284153163433075 0.29268547892570496\n",
      "0.09481237083673477 0.24202147126197815\n",
      "0.0761086642742157 0.21033553779125214\n",
      "0.06454958766698837 0.18849308788776398\n",
      "0.05656469613313675 0.1723407804965973\n",
      "0.050731658935546875 0.15974755585193634\n",
      "0.04630480706691742 0.14945901930332184\n",
      "0.042733754962682724 0.1407407820224762\n",
      "0.03976581245660782 0.13331402838230133\n",
      "0.037310972809791565 0.12698937952518463\n",
      "0.03522593528032303 0.1214657872915268\n",
      "0.0334034264087677 0.11651670932769775\n",
      "0.03178403526544571 0.11200805008411407\n",
      "0.03033103048801422 0.10785627365112305\n",
      "0.02901856228709221 0.10400629043579102\n",
      "0.027827095240354538 0.10041836649179459\n",
      "0.026741107925772667 0.09706175327301025\n",
      "0.02574763260781765 0.09391285479068756\n",
      "0.024835653603076935 0.09095362573862076\n",
      "0.023995524272322655 0.08816824853420258\n",
      "0.02321840636432171 0.08553962409496307\n",
      "0.02249559387564659 0.08304553478956223\n",
      "0.021817198023200035 0.08065519481897354\n",
      "0.021169738844037056 0.07832507789134979\n",
      "0.02053317055106163 0.07600805908441544\n",
      "0.019891278818249702 0.07372096925973892\n",
      "0.019278496503829956 0.07162743806838989\n",
      "0.01875099167227745 0.06982769817113876\n",
      "0.018300767987966537 0.06825736165046692\n",
      "Start CMTL ...\n",
      "0.20171713829040527 0.4761941432952881\n",
      "0.02918544039130211 0.20305600762367249\n",
      "0.014746434986591339 0.15957200527191162\n",
      "0.0099358931183815 0.14254029095172882\n",
      "0.007369776722043753 0.13200411200523376\n",
      "0.005777378566563129 0.12469955533742905\n",
      "0.0046908194199204445 0.1193152666091919\n",
      "0.003887646598741412 0.11515071243047714\n",
      "0.003267695428803563 0.11185210943222046\n",
      "0.002785166259855032 0.10923471301794052\n",
      "0.0024086437188088894 0.10716339200735092\n",
      "0.0021113031543791294 0.10552247613668442\n",
      "0.0018718218198046088 0.1042230874300003\n",
      "0.0016749443020671606 0.10320284217596054\n",
      "0.00151008740067482 0.10241645574569702\n",
      "0.0013696375535801053 0.10182924568653107\n",
      "0.001248059910722077 0.10141410678625107\n",
      "0.0011414544424042106 0.10114991664886475\n",
      "0.0010471624555066228 0.10101906210184097\n",
      "0.0009633457520976663 0.1010056585073471\n",
      "0.0008886443683877587 0.1010056585073471\n",
      "0.0008219649898819625 0.1010056585073471\n",
      "0.0007623968413099647 0.1010056585073471\n",
      "0.0007091668667271733 0.1010056585073471\n",
      "0.0006616058526560664 0.1010056585073471\n",
      "0.0006191072752699256 0.1010056585073471\n",
      "0.0005810960428789258 0.1010056585073471\n",
      "0.0005470218020491302 0.1010056585073471\n",
      "0.00051636848365888 0.1010056585073471\n",
      "0.000488672754727304 0.1010056585073471\n",
      "Start MP-MTL ...\n",
      "0.22819097340106964 0.418806791305542\n",
      "0.10770545899868011 0.25910183787345886\n",
      "0.0747276321053505 0.20173494517803192\n",
      "0.05683927610516548 0.16569145023822784\n",
      "0.0455988310277462 0.1408497840166092\n",
      "0.037983041256666183 0.12279733270406723\n",
      "0.03256804496049881 0.10915277898311615\n",
      "0.02852126955986023 0.09841243922710419\n",
      "0.025385458022356033 0.08970683068037033\n",
      "0.02290389873087406 0.08251842111349106\n",
      "0.0209029670804739 0.0764884278178215\n",
      "0.019249727949500084 0.07132962346076965\n",
      "0.017850052565336227 0.06682510673999786\n",
      "0.016639575362205505 0.06281908601522446\n",
      "0.015573648735880852 0.05919940397143364\n",
      "0.014620253816246986 0.055883318185806274\n",
      "0.01375578623265028 0.05280819535255432\n",
      "0.012962047941982746 0.04992375895380974\n",
      "0.012222875840961933 0.04718244448304176\n",
      "0.011517482809722424 0.0445249006152153\n",
      "0.010809390805661678 0.04188947007060051\n",
      "0.010087969712913036 0.03933854028582573\n",
      "0.00945459958165884 0.03703116625547409\n",
      "0.008919203653931618 0.03498420491814613\n",
      "0.008440835401415825 0.033132683485746384\n",
      "0.00800378154963255 0.03143470734357834\n",
      "0.007601368241012096 0.029866432771086693\n",
      "0.0072296722792088985 0.028412487357854843\n",
      "0.006885814480483532 0.02706172503530979\n",
      "0.006567427422851324 0.025805380195379257\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07026279717683792 0.382304847240448\n",
      "0.0515412762761116 0.3183569610118866\n",
      "0.03979653865098953 0.27341488003730774\n",
      "0.032187752425670624 0.24065335094928741\n",
      "0.0270177461206913 0.21572664380073547\n",
      "0.023326726630330086 0.19603970646858215\n",
      "0.02057054452598095 0.1800142228603363\n",
      "0.018432142212986946 0.1666451096534729\n",
      "0.016719868406653404 0.1552654355764389\n",
      "0.0153131615370512 0.14541688561439514\n",
      "0.014133058488368988 0.13677507638931274\n",
      "0.01312593650072813 0.12910448014736176\n",
      "0.012254022993147373 0.12222997844219208\n",
      "0.011489898897707462 0.11601903289556503\n",
      "0.010813137516379356 0.11036983877420425\n",
      "0.010208189487457275 0.10520227253437042\n",
      "0.009663030505180359 0.10045269876718521\n",
      "0.009168236516416073 0.09606923162937164\n",
      "0.008716300129890442 0.09200895577669144\n",
      "0.008301221765577793 0.08823557943105698\n",
      "0.007918080314993858 0.0847182497382164\n",
      "0.007562852464616299 0.08143007755279541\n",
      "0.007232165429741144 0.07834754884243011\n",
      "0.006923174951225519 0.07544990628957748\n",
      "0.00663346890360117 0.07271870225667953\n",
      "0.006360958330333233 0.07013745605945587\n",
      "0.00610383739694953 0.06769150495529175\n",
      "0.005860534496605396 0.06536752730607986\n",
      "0.005629658233374357 0.06315359473228455\n",
      "0.0054099983535707 0.06103896349668503\n",
      "cluster acc 0.99375\n",
      "Start CMTL ...\n",
      "0.1970701366662979 0.43310171365737915\n",
      "0.028120845556259155 0.1469687968492508\n",
      "0.014938759617507458 0.10798237472772598\n",
      "0.010015031322836876 0.0917668491601944\n",
      "0.007342849858105183 0.08134352415800095\n",
      "0.0056838104501366615 0.0736253559589386\n",
      "0.004635737277567387 0.06775235384702682\n",
      "0.003955456893891096 0.063214972615242\n",
      "0.003487734589725733 0.05961620807647705\n",
      "0.0031440784223377705 0.056687045842409134\n",
      "0.0028768377378582954 0.05425243824720383\n",
      "0.0026598088443279266 0.052196305245161057\n",
      "0.0024777748622000217 0.05043797940015793\n",
      "0.0023215829860419035 0.04891844093799591\n",
      "0.002185322344303131 0.04759197682142258\n",
      "0.0020645956974476576 0.04642106592655182\n",
      "0.001955880783498287 0.045373525470495224\n",
      "0.0018568483646959066 0.04442230612039566\n",
      "0.001766736968420446 0.0435471273958683\n",
      "0.0016858804738149047 0.04273608699440956\n",
      "0.0016146100824698806 0.04198429360985756\n",
      "0.0015526202041655779 0.04129009693861008\n",
      "0.0014990612398833036 0.040652092546224594\n",
      "0.0014528085011988878 0.04006792604923248\n",
      "0.0014126155292615294 0.03953438252210617\n",
      "0.0013772295787930489 0.03904790058732033\n",
      "0.0013455338776111603 0.03860477730631828\n",
      "0.0013166695134714246 0.038201704621315\n",
      "0.001290094805881381 0.03783585876226425\n",
      "0.0012655480531975627 0.0375051312148571\n",
      "Start MP-MTL ...\n",
      "0.21247272193431854 0.36504024267196655\n",
      "0.09323300421237946 0.19797608256340027\n",
      "0.061920374631881714 0.14485642313957214\n",
      "0.04609166830778122 0.1146261915564537\n",
      "0.0367385633289814 0.09519506245851517\n",
      "0.03060893341898918 0.08163733035326004\n",
      "0.026263311505317688 0.07156377285718918\n",
      "0.022999325767159462 0.06371743977069855\n",
      "0.020437976345419884 0.05736954137682915\n",
      "0.01835590973496437 0.05207471922039986\n",
      "0.016615191474556923 0.04754960164427757\n",
      "0.015128416009247303 0.04360651224851608\n",
      "0.013838604092597961 0.04012014716863632\n",
      "0.012705561704933643 0.03700542077422142\n",
      "0.01169825904071331 0.034200407564640045\n",
      "0.010792680084705353 0.03165749832987785\n",
      "0.009971755556762218 0.02934049628674984\n",
      "0.009223910048604012 0.02722116746008396\n",
      "0.008539941161870956 0.025274470448493958\n",
      "0.007910944521427155 0.023476218804717064\n",
      "0.007328806910663843 0.02180449664592743\n",
      "0.006787089165300131 0.020241448655724525\n",
      "0.006281194277107716 0.018773814663290977\n",
      "0.005808096844702959 0.01739235408604145\n",
      "0.005365965887904167 0.016091210767626762\n",
      "0.0049538034945726395 0.0148670868948102\n",
      "0.004571104422211647 0.013718429021537304\n",
      "0.004217582289129496 0.012644832022488117\n",
      "0.00389294745400548 0.011646376922726631\n",
      "0.0035967379808425903 0.0107231130823493\n",
      "Start CMTL ...\n",
      "0.1916750967502594 0.4358641505241394\n",
      "0.027020230889320374 0.15182459354400635\n",
      "0.014199571684002876 0.11214282363653183\n",
      "0.00925737526267767 0.09385505318641663\n",
      "0.006529456935822964 0.08168120682239532\n",
      "0.00486761424690485 0.07299844175577164\n",
      "0.003793665673583746 0.06657780706882477\n",
      "0.0030585064087063074 0.06169576197862625\n",
      "0.0025331941433250904 0.05793297290802002\n",
      "0.0021476850379258394 0.05501939728856087\n",
      "0.0018581727053970098 0.05275337025523186\n",
      "0.0016351608792319894 0.050981659442186356\n",
      "0.0014590452192351222 0.04959104582667351\n",
      "0.0013168801087886095 0.04849850386381149\n",
      "0.0012000002898275852 0.047642696648836136\n",
      "0.0011024496052414179 0.0469776913523674\n",
      "0.0010200203396379948 0.04646880179643631\n",
      "0.0009496506536379457 0.04608934000134468\n",
      "0.000889046408701688 0.0458187460899353\n",
      "0.0008364450186491013 0.045640576630830765\n",
      "0.0007904673693701625 0.045541733503341675\n",
      "0.0007500132778659463 0.04551152139902115\n",
      "0.0007141984533518553 0.04551152139902115\n",
      "0.0006823038565926254 0.04551152139902115\n",
      "0.0006537410663440824 0.04551152139902115\n",
      "0.0006280269008129835 0.04551152139902115\n",
      "0.0006047618226148188 0.04551152139902115\n",
      "0.0005836155032739043 0.04551152139902115\n",
      "0.0005643132608383894 0.04551152139902115\n",
      "0.0005466261645779014 0.04551152139902115\n",
      "Start MP-MTL ...\n",
      "0.21303918957710266 0.3802014887332916\n",
      "0.09779556840658188 0.22185420989990234\n",
      "0.06624958664178848 0.16518919169902802\n",
      "0.04896499961614609 0.1292707771062851\n",
      "0.038118816912174225 0.10466694831848145\n",
      "0.03062775731086731 0.08662541955709457\n",
      "0.025101492181420326 0.07256670296192169\n",
      "0.020917464047670364 0.06138598173856735\n",
      "0.017626043409109116 0.05236290022730827\n",
      "0.014937634579837322 0.0448995903134346\n",
      "0.012745569460093975 0.03868827968835831\n",
      "0.010961348190903664 0.03353802114725113\n",
      "0.009482217021286488 0.029216941446065903\n",
      "0.008235158398747444 0.025541383773088455\n",
      "0.007171495817601681 0.022383954375982285\n",
      "0.006256729364395142 0.019652288407087326\n",
      "0.0054652029648423195 0.017276238650083542\n",
      "0.004777242429554462 0.015200912952423096\n",
      "0.0041773938573896885 0.013382481411099434\n",
      "0.0036532822996377945 0.011785326525568962\n",
      "0.0031947772949934006 0.010380138643085957\n",
      "0.0027934107929468155 0.009142419323325157\n",
      "0.0024419878609478474 0.008051468059420586\n",
      "0.0021343003027141094 0.00708953058347106\n",
      "0.0018649541307240725 0.006241298280656338\n",
      "0.0016292317304760218 0.005493406672030687\n",
      "0.0014230057131499052 0.004834179300814867\n",
      "0.0012426653411239386 0.004253361839801073\n",
      "0.0010850458638742566 0.0037418953143060207\n",
      "0.0009473756072111428 0.003291762201115489\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07416762411594391 0.2893933355808258\n",
      "0.05265400931239128 0.22709712386131287\n",
      "0.039814963936805725 0.1862965077161789\n",
      "0.03172103315591812 0.15810264647006989\n",
      "0.026265334337949753 0.1374940127134323\n",
      "0.02235957607626915 0.12165111303329468\n",
      "0.01941937580704689 0.1089560016989708\n",
      "0.01711437664926052 0.09845288097858429\n",
      "0.015249058604240417 0.08955589681863785\n",
      "0.013702621683478355 0.08188990503549576\n",
      "0.012397155165672302 0.0752030685544014\n",
      "0.01128015760332346 0.06931816041469574\n",
      "0.010314625687897205 0.06410438567399979\n",
      "0.009473444893956184 0.05946163088083267\n",
      "0.00873600598424673 0.05531024932861328\n",
      "0.008086263202130795 0.051585711538791656\n",
      "0.007511357311159372 0.04823463410139084\n",
      "0.007000898011028767 0.04521235451102257\n",
      "0.006546285934746265 0.04248137027025223\n",
      "0.0061403969302773476 0.04000964015722275\n",
      "0.005777232348918915 0.03776995465159416\n",
      "0.0054517146199941635 0.035738758742809296\n",
      "0.005159500055015087 0.03389552980661392\n",
      "0.004896862432360649 0.03222230076789856\n",
      "0.004660553298890591 0.03070310316979885\n",
      "0.004447746556252241 0.029323691502213478\n",
      "0.004255950450897217 0.028071213513612747\n",
      "0.004082966595888138 0.026934081688523293\n",
      "0.003926840610802174 0.02590169943869114\n",
      "0.0037858281284570694 0.024964438751339912\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.19597233831882477 0.3989538550376892\n",
      "0.026774466037750244 0.1205817312002182\n",
      "0.013449770398437977 0.08148960769176483\n",
      "0.008302177302539349 0.06276625394821167\n",
      "0.005737998988479376 0.050821732729673386\n",
      "0.004287190735340118 0.04251692071557045\n",
      "0.0033793505281209946 0.0363733284175396\n",
      "0.0027566305361688137 0.03160805255174637\n",
      "0.002301184693351388 0.02783888578414917\n",
      "0.001975754275918007 0.0248695220798254\n",
      "0.0017514026258140802 0.022537048906087875\n",
      "0.0015926450723782182 0.020680883899331093\n",
      "0.0014754044823348522 0.019175508990883827\n",
      "0.001385814743116498 0.017933113500475883\n",
      "0.0013154998887330294 0.016892578452825546\n",
      "0.0012591059785336256 0.016010327264666557\n",
      "0.0012130661634728312 0.015254460275173187\n",
      "0.0011749250115826726 0.014601031318306923\n",
      "0.0011429382720962167 0.014031601138412952\n",
      "0.0011158318957313895 0.013531744480133057\n",
      "0.001092652790248394 0.013089962303638458\n",
      "0.0010726702166721225 0.012697011232376099\n",
      "0.0010553167667239904 0.012345369905233383\n",
      "0.0010401437757536769 0.012028876692056656\n",
      "0.0010267955949530005 0.011742465198040009\n",
      "0.0010149823501706123 0.011481959372758865\n",
      "0.0010044723749160767 0.011243888176977634\n",
      "0.000995075679384172 0.011025367304682732\n",
      "0.0009866360342130065 0.010823975317180157\n",
      "0.0009790253825485706 0.010637685656547546\n",
      "Start MP-MTL ...\n",
      "0.2005787342786789 0.3263537585735321\n",
      "0.08580179512500763 0.16897159814834595\n",
      "0.05753422528505325 0.12213923782110214\n",
      "0.04274991899728775 0.09511571377515793\n",
      "0.03366760164499283 0.07712061703205109\n",
      "0.02742563560605049 0.06411467492580414\n",
      "0.022870559245347977 0.05434821918606758\n",
      "0.01952481083571911 0.04690327122807503\n",
      "0.016937078908085823 0.040980517864227295\n",
      "0.014882922172546387 0.036179233342409134\n",
      "0.013231279328465462 0.03224759176373482\n",
      "0.011890114285051823 0.029000019654631615\n",
      "0.010791386477649212 0.026295900344848633\n",
      "0.009884500876069069 0.024029448628425598\n",
      "0.009131602011620998 0.022120783105492592\n",
      "0.00850384309887886 0.020508350804448128\n",
      "0.007978787645697594 0.019143588840961456\n",
      "0.007538561709225178 0.0179872065782547\n",
      "0.007168712560087442 0.01700669899582863\n",
      "0.006857383064925671 0.016174910590052605\n",
      "0.006594752427190542 0.015468815341591835\n",
      "0.006372644565999508 0.014868837781250477\n",
      "0.006184211932122707 0.014358277432620525\n",
      "0.006023706868290901 0.01392283570021391\n",
      "0.005886297207325697 0.01355029083788395\n",
      "0.0057679107412695885 0.01323017943650484\n",
      "0.005665093194693327 0.0129535598680377\n",
      "0.00557492021471262 0.012712718918919563\n",
      "0.005494899582117796 0.012501035816967487\n",
      "0.0054228766821324825 0.012312794104218483\n",
      "Start CMTL ...\n",
      "0.18358878791332245 0.38717755675315857\n",
      "0.027067402377724648 0.11827200651168823\n",
      "0.015200776048004627 0.08441194146871567\n",
      "0.009504194371402264 0.06594909727573395\n",
      "0.005965595133602619 0.05240617319941521\n",
      "0.0040193842723965645 0.04300975054502487\n",
      "0.002918300684541464 0.03641382232308388\n",
      "0.002232226077467203 0.03150423616170883\n",
      "0.001774605130776763 0.027703598141670227\n",
      "0.0014566786121577024 0.024674145504832268\n",
      "0.0012272237800061703 0.02219749614596367\n",
      "0.0010540310759097338 0.020129304379224777\n",
      "0.0009174238075502217 0.0183721911162138\n",
      "0.000805526680778712 0.016857970505952835\n",
      "0.0007111030863597989 0.015537259168922901\n",
      "0.0006296487990766764 0.01437370479106903\n",
      "0.0005582082667388022 0.01334052812308073\n",
      "0.0004947099951095879 0.01241796649992466\n",
      "0.00043774954974651337 0.011591250076889992\n",
      "0.00038661088910885155 0.010848889127373695\n",
      "0.00034121243515983224 0.010181223042309284\n",
      "0.0003017432172782719 0.009579718112945557\n",
      "0.0002681612386368215 0.009036710485816002\n",
      "0.00023996279924176633 0.008545325137674809\n",
      "0.00021632466814480722 0.008099265396595001\n",
      "0.00019636450451798737 0.007692853920161724\n",
      "0.00017930945614352822 0.007321111857891083\n",
      "0.000164546916494146 0.006979817058891058\n",
      "0.00015161398914642632 0.0066654374822974205\n",
      "0.00014016739442013204 0.006375019904226065\n",
      "Start MP-MTL ...\n",
      "0.19246383011341095 0.3189747929573059\n",
      "0.08291846513748169 0.16723747551441193\n",
      "0.05518706887960434 0.1192939504981041\n",
      "0.04063815623521805 0.09141366928815842\n",
      "0.03144024685025215 0.07291291654109955\n",
      "0.025352980941534042 0.060199759900569916\n",
      "0.021113235503435135 0.05102095752954483\n",
      "0.017953475937247276 0.044021304696798325\n",
      "0.015552292577922344 0.038589343428611755\n",
      "0.013699611648917198 0.03428728133440018\n",
      "0.012236645445227623 0.03080390952527523\n",
      "0.0110542643815279 0.027930686250329018\n",
      "0.010079050436615944 0.025522079318761826\n",
      "0.009259684011340141 0.023472985252738\n",
      "0.008558965288102627 0.02170529030263424\n",
      "0.007949275895953178 0.020159665495157242\n",
      "0.0074099162593483925 0.018790237605571747\n",
      "0.006925197783857584 0.017561152577400208\n",
      "0.006483201868832111 0.01644427701830864\n",
      "0.006074785254895687 0.015417193062603474\n",
      "0.005692929029464722 0.01446218229830265\n",
      "0.005332213826477528 0.013565066270530224\n",
      "0.0049885292537510395 0.012714678421616554\n",
      "0.004658813588321209 0.011902322992682457\n",
      "0.004340902902185917 0.011121467687189579\n",
      "0.004033407662063837 0.01036747545003891\n",
      "0.003735610516741872 0.00963742844760418\n",
      "0.003447350114583969 0.00892991665750742\n",
      "0.003168941242620349 0.00824480876326561\n",
      "0.002901025116443634 0.007583038415759802\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07544909417629242 0.2485535442829132\n",
      "0.05132291465997696 0.18348023295402527\n",
      "0.03764953464269638 0.1434621959924698\n",
      "0.02933548390865326 0.11716859042644501\n",
      "0.023880187422037125 0.09871304780244827\n",
      "0.020064741373062134 0.08503608405590057\n",
      "0.01725584641098976 0.07446398586034775\n",
      "0.015100831165909767 0.0660238191485405\n",
      "0.013391612097620964 0.05911532789468765\n",
      "0.011999289505183697 0.05334797501564026\n",
      "0.010840510949492455 0.04845554381608963\n",
      "0.009859222918748856 0.04424948990345001\n",
      "0.00901634432375431 0.04059221222996712\n",
      "0.008283773437142372 0.037380948662757874\n",
      "0.007640778087079525 0.03453764319419861\n",
      "0.007071699947118759 0.03200183063745499\n",
      "0.006564470939338207 0.029726317152380943\n",
      "0.006109617184847593 0.027673382312059402\n",
      "0.0056995428167283535 0.025812674313783646\n",
      "0.005328047089278698 0.024119077250361443\n",
      "0.004989969544112682 0.022571690380573273\n",
      "0.004680935759097338 0.021152732893824577\n",
      "0.004397192969918251 0.019846851006150246\n",
      "0.004135473165661097 0.018640711903572083\n",
      "0.003892918350175023 0.01752258650958538\n",
      "0.003667004406452179 0.016482152044773102\n",
      "0.003455536440014839 0.015510340221226215\n",
      "0.003256588475778699 0.0145991500467062\n",
      "0.003068499034270644 0.013741673901677132\n",
      "0.002889870200306177 0.012931880541145802\n",
      "cluster acc 0.98125\n",
      "Start CMTL ...\n",
      "0.18961231410503387 0.37376922369003296\n",
      "0.030991366133093834 0.11150463670492172\n",
      "0.016292912885546684 0.07650133222341537\n",
      "0.010347537696361542 0.05713982507586479\n",
      "0.006957615725696087 0.04420851916074753\n",
      "0.004994141403585672 0.035531412810087204\n",
      "0.003990393131971359 0.029784228652715683\n",
      "0.0034098897594958544 0.02581118419766426\n",
      "0.0030399973038583994 0.022992976009845734\n",
      "0.0027973458636552095 0.020938750356435776\n",
      "0.002632832620292902 0.01941419206559658\n",
      "0.002516095293685794 0.018288137391209602\n",
      "0.0024296652991324663 0.017476752400398254\n",
      "0.0023632869124412537 0.016921114176511765\n",
      "0.0023107004817575216 0.016578756272792816\n",
      "0.0022679846733808517 0.016418172046542168\n",
      "0.0022326037287712097 0.016415171325206757\n",
      "0.002202849369496107 0.016415171325206757\n",
      "0.0021775218192487955 0.016415171325206757\n",
      "0.0021557374857366085 0.016415171325206757\n",
      "0.002136826980859041 0.016415171325206757\n",
      "0.0021202838979661465 0.016415171325206757\n",
      "0.0021057080011814833 0.016415171325206757\n",
      "0.0020927893929183483 0.016415171325206757\n",
      "0.002081278245896101 0.016415171325206757\n",
      "0.0020709780510514975 0.016415171325206757\n",
      "0.0020617216359823942 0.016415171325206757\n",
      "0.0020533783826977015 0.016415171325206757\n",
      "0.002045833971351385 0.016415171325206757\n",
      "0.002038991544395685 0.016415171325206757\n",
      "Start MP-MTL ...\n",
      "0.19018469750881195 0.3045821785926819\n",
      "0.08210010826587677 0.15312305092811584\n",
      "0.05176661163568497 0.10320712625980377\n",
      "0.037206076085567474 0.07667920738458633\n",
      "0.029015403240919113 0.06066635996103287\n",
      "0.023809531703591347 0.05005278438329697\n",
      "0.02018226496875286 0.04249977320432663\n",
      "0.01750684157013893 0.03686338663101196\n",
      "0.015455874614417553 0.032508693635463715\n",
      "0.01383657194674015 0.029048696160316467\n",
      "0.012526659294962883 0.02623317763209343\n",
      "0.0114448769018054 0.023894397541880608\n",
      "0.01053545344620943 0.021916953846812248\n",
      "0.009759098291397095 0.02021983452141285\n",
      "0.009087452664971352 0.018744712695479393\n",
      "0.00849943421781063 0.017448443919420242\n",
      "0.007978896610438824 0.01629813387989998\n",
      "0.00751316687092185 0.015267902985215187\n",
      "0.007092038635164499 0.014336885884404182\n",
      "0.006707227323204279 0.01348798256367445\n",
      "0.006352025084197521 0.012707114219665527\n",
      "0.00602106424048543 0.011982814408838749\n",
      "0.0057101985439658165 0.011305944994091988\n",
      "0.005416374187916517 0.01066955178976059\n",
      "0.005137518048286438 0.010068581439554691\n",
      "0.004872413817793131 0.009499710984528065\n",
      "0.004620523191988468 0.008961070328950882\n",
      "0.004381834529340267 0.008451911620795727\n",
      "0.00415668124333024 0.007972247898578644\n",
      "0.003945541568100452 0.007522543426603079\n",
      "Start CMTL ...\n",
      "0.1790461391210556 0.3561692535877228\n",
      "0.025482509285211563 0.09790486097335815\n",
      "0.01255265437066555 0.06336347758769989\n",
      "0.007042422890663147 0.04457399249076843\n",
      "0.00436569657176733 0.03299645707011223\n",
      "0.0029713765252381563 0.025523830205202103\n",
      "0.002183654112741351 0.020443949848413467\n",
      "0.0016973037272691727 0.016804728657007217\n",
      "0.0013723502634093165 0.014080138877034187\n",
      "0.0011426812270656228 0.011974058113992214\n",
      "0.0009741345420479774 0.010309778153896332\n",
      "0.0008467545849271119 0.008973686024546623\n",
      "0.0007474194280803204 0.007887314073741436\n",
      "0.0006664136308245361 0.006992901675403118\n",
      "0.0005955639644525945 0.0062455469742417336\n",
      "0.0005275117000564933 0.005609001964330673\n",
      "0.00045692105777561665 0.005054212175309658\n",
      "0.00038373481947928667 0.004560904111713171\n",
      "0.00031414779368788004 0.004120142199099064\n",
      "0.0002552304067648947 0.003731324104592204\n",
      "0.0002096235257340595 0.0033937611151486635\n",
      "0.000175837631104514 0.0031025134958326817\n",
      "0.00015084995538927615 0.002850282471626997\n",
      "0.00013189404853619635 0.0026300190947949886\n",
      "0.00011701245966833085 0.0024359452072530985\n",
      "0.00010495196329429746 0.0022635688073933125\n",
      "9.492378012510017e-05 0.002109384164214134\n",
      "8.641758904559538e-05 0.0019706296734511852\n",
      "7.90890771895647e-05 0.001845099963247776\n",
      "7.269556954270229e-05 0.001731000142171979\n",
      "Start MP-MTL ...\n",
      "0.18211999535560608 0.2916695475578308\n",
      "0.07886771112680435 0.1506020575761795\n",
      "0.05161256343126297 0.10540177673101425\n",
      "0.03769925609230995 0.08001191914081573\n",
      "0.0291654821485281 0.06337814778089523\n",
      "0.023342449218034744 0.05146084353327751\n",
      "0.01934063993394375 0.042938943952322006\n",
      "0.016443179920315742 0.03664088994264603\n",
      "0.014194170013070107 0.031725309789180756\n",
      "0.012364961206912994 0.027723023667931557\n",
      "0.010827409103512764 0.024358129128813744\n",
      "0.009504063054919243 0.021461347118020058\n",
      "0.00834551453590393 0.018923845142126083\n",
      "0.007319002412259579 0.016672946512699127\n",
      "0.006402217783033848 0.014658848755061626\n",
      "0.005579822696745396 0.012847097590565681\n",
      "0.00484118890017271 0.011213765479624271\n",
      "0.004178859293460846 0.009742192924022675\n",
      "0.0035873621236532927 0.008420445956289768\n",
      "0.0030622773338109255 0.007239379920065403\n",
      "0.0025995769537985325 0.006191037129610777\n",
      "0.002195183653384447 0.005267614498734474\n",
      "0.001844744198024273 0.004460826050490141\n",
      "0.001543595572002232 0.0037616509944200516\n",
      "0.0012868401827290654 0.0031604052055627108\n",
      "0.001069502322934568 0.0026470436714589596\n",
      "0.0008866872522048652 0.002211465034633875\n",
      "0.0007337388815358281 0.0018438806291669607\n",
      "0.0006063472828827798 0.0015350766479969025\n",
      "0.0005006207502447069 0.0012766054132953286\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07323633134365082 0.20897074043750763\n",
      "0.0485980398952961 0.14747339487075806\n",
      "0.03500213846564293 0.1114111989736557\n",
      "0.02684384025633335 0.08849435299634933\n",
      "0.021517707034945488 0.07275555282831192\n",
      "0.017793554812669754 0.06127764657139778\n",
      "0.015051143243908882 0.052538324147462845\n",
      "0.012952446937561035 0.045675136148929596\n",
      "0.011298635974526405 0.040158502757549286\n",
      "0.009964612312614918 0.035640306770801544\n",
      "0.008867138996720314 0.03187897056341171\n",
      "0.007948311977088451 0.028700411319732666\n",
      "0.0071665518917143345 0.0259760320186615\n",
      "0.006491304375231266 0.02360921911895275\n",
      "0.005899825599044561 0.02152688056230545\n",
      "0.00537510821595788 0.019673528149724007\n",
      "0.004904377739876509 0.018007075414061546\n",
      "0.004478112794458866 0.016495663672685623\n",
      "0.0040892260149121284 0.015115303918719292\n",
      "0.00373247591778636 0.013847892172634602\n",
      "0.003403979819267988 0.012679815292358398\n",
      "0.0031008527148514986 0.01160071138292551\n",
      "0.002820919966325164 0.010602593421936035\n",
      "0.0025624840054661036 0.00967914517968893\n",
      "0.0023241660092025995 0.008825203403830528\n",
      "0.002104777842760086 0.008036335930228233\n",
      "0.0019032483687624335 0.007308635860681534\n",
      "0.0017185574397444725 0.006638502236455679\n",
      "0.0015497138956561685 0.006022526416927576\n",
      "0.0013957341434434056 0.0054574208334088326\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.17363975942134857 0.3424430787563324\n",
      "0.021403325721621513 0.08361722528934479\n",
      "0.009526003152132034 0.0480339452624321\n",
      "0.005334487184882164 0.031156744807958603\n",
      "0.0033188858069479465 0.02166786603629589\n",
      "0.0021340411622077227 0.015621984377503395\n",
      "0.0014223225880414248 0.01156217884272337\n",
      "0.0009896657429635525 0.008770966902375221\n",
      "0.0007108249701559544 0.0067863501608371735\n",
      "0.0005244553321972489 0.005335879512131214\n",
      "0.00039715319871902466 0.004255251493304968\n",
      "0.00030810493626631796 0.003437672508880496\n",
      "0.00024407889577560127 0.002810480073094368\n",
      "0.00019676110241562128 0.0023230768274515867\n",
      "0.0001609128521522507 0.00193969183601439\n",
      "0.00013317260891199112 0.0016346797347068787\n",
      "0.000111325120087713 0.0013894264120608568\n",
      "9.386868623550981e-05 0.0011902607511729002\n",
      "7.975492917466909e-05 0.0010270207421854138\n",
      "6.823167495895177e-05 0.000892077456228435\n",
      "5.874514317838475e-05 0.00077963643707335\n",
      "5.087883255328052e-05 0.0006852538790553808\n",
      "4.431391789694317e-05 0.000605486857239157\n",
      "3.880263102473691e-05 0.000537644315045327\n",
      "3.4150249121012166e-05 0.00047960272058844566\n",
      "3.020242729689926e-05 0.0004296724800951779\n",
      "2.683580714801792e-05 0.000386499596061185\n",
      "2.3951128241606057e-05 0.0003489902592264116\n",
      "2.1468111299327575e-05 0.0003162552020512521\n",
      "1.932138366100844e-05 0.00028756464598700404\n",
      "Start MP-MTL ...\n",
      "0.17092937231063843 0.2718924880027771\n",
      "0.06804315000772476 0.12360531091690063\n",
      "0.04398468881845474 0.0831654816865921\n",
      "0.03192438185214996 0.061426229774951935\n",
      "0.024573933333158493 0.04783334583044052\n",
      "0.019505666568875313 0.038357529789209366\n",
      "0.015831230208277702 0.031374555081129074\n",
      "0.013361796736717224 0.026557061821222305\n",
      "0.011515611782670021 0.022907370701432228\n",
      "0.010041226632893085 0.01998256705701351\n",
      "0.008818857371807098 0.017563069239258766\n",
      "0.0077803367748856544 0.015515130944550037\n",
      "0.006884932518005371 0.013755020685493946\n",
      "0.006103229708969593 0.012223340570926666\n",
      "0.005411515943706036 0.01087258942425251\n",
      "0.004792185500264168 0.00966630969196558\n",
      "0.004233521409332752 0.008579160086810589\n",
      "0.0037281550467014313 0.007594613824039698\n",
      "0.003271405352279544 0.006702081765979528\n",
      "0.0028599915094673634 0.0058944313786923885\n",
      "0.0024912261869758368 0.0051662856712937355\n",
      "0.0021625428926199675 0.0045129586942493916\n",
      "0.0018712838646024466 0.003929860889911652\n",
      "0.0016146565321832895 0.003412243677303195\n",
      "0.001389743760228157 0.002955144038423896\n",
      "0.0011935799848288298 0.00255345506593585\n",
      "0.0010232317727059126 0.00220200652256608\n",
      "0.000875860161613673 0.0018957408610731363\n",
      "0.0007487825350835919 0.001629769103601575\n",
      "0.0006395085947588086 0.001399480039253831\n",
      "Start CMTL ...\n",
      "0.17495855689048767 0.3441452085971832\n",
      "0.02417161874473095 0.08496750891208649\n",
      "0.010610691271722317 0.049914274364709854\n",
      "0.0055765677243471146 0.03296489641070366\n",
      "0.003385684685781598 0.023415567353367805\n",
      "0.0022621566895395517 0.017424466088414192\n",
      "0.0015905877808108926 0.013340410776436329\n",
      "0.0011539526749402285 0.010433385148644447\n",
      "0.0008659199811518192 0.008345983922481537\n",
      "0.0006713556358590722 0.006827863864600658\n",
      "0.0005324480589479208 0.00569156464189291\n",
      "0.00042790910811163485 0.004814314655959606\n",
      "0.00034702318953350186 0.004119955003261566\n",
      "0.00028414104599505663 0.003560177283361554\n",
      "0.00023538412642665207 0.0031025814823806286\n",
      "0.00019748936756514013 0.0027241981588304043\n",
      "0.00016775133553892374 0.0024081252049654722\n",
      "0.00014409124560188502 0.002141652163118124\n",
      "0.0001249880442628637 0.001915079541504383\n",
      "0.00010934701276710257 0.0017209224170073867\n",
      "9.637745097279549e-05 0.0015533464029431343\n",
      "8.550156780984253e-05 0.0014077662490308285\n",
      "7.629083847859874e-05 0.0012805380392819643\n",
      "6.842207221779972e-05 0.001168745686300099\n",
      "6.164811929920688e-05 0.0010700294515118003\n",
      "5.5777061788830906e-05 0.0009824654553085566\n",
      "5.065785444458015e-05 0.000904472719412297\n",
      "4.617031299858354e-05 0.000834738661069423\n",
      "4.221751441946253e-05 0.000772169092670083\n",
      "3.8720503653166816e-05 0.0007158452062867582\n",
      "Start MP-MTL ...\n",
      "0.17262762784957886 0.27559810876846313\n",
      "0.0719698816537857 0.13087931275367737\n",
      "0.04555017128586769 0.08705796301364899\n",
      "0.03284185379743576 0.06412375718355179\n",
      "0.025534937158226967 0.050344664603471756\n",
      "0.020771589130163193 0.04117005318403244\n",
      "0.01741328276693821 0.03462850674986839\n",
      "0.014920258894562721 0.029739651829004288\n",
      "0.01299748569726944 0.025952313095331192\n",
      "0.011471373960375786 0.02293502911925316\n",
      "0.010234243236482143 0.02047979272902012\n",
      "0.009215498343110085 0.018450390547513962\n",
      "0.008366409689188004 0.016753334552049637\n",
      "0.0076520806178450584 0.015321795828640461\n",
      "0.007046886719763279 0.014106394723057747\n",
      "0.00653156777843833 0.013069693930447102\n",
      "0.00609122309833765 0.012182480655610561\n",
      "0.005713957827538252 0.011421313509345055\n",
      "0.0053899637423455715 0.01076677069067955\n",
      "0.005110913421958685 0.0102023771032691\n",
      "0.004869591910392046 0.00971386767923832\n",
      "0.004659636411815882 0.009288711473345757\n",
      "0.004475421272218227 0.008915826678276062\n",
      "0.004311948083341122 0.008585397154092789\n",
      "0.004164762794971466 0.008288701996207237\n",
      "0.004029932431876659 0.008018027059733868\n",
      "0.0039039794355630875 0.007766532711684704\n",
      "0.003783846739679575 0.007528207264840603\n",
      "0.0036668695975095034 0.007297786884009838\n",
      "0.003550752531737089 0.007070683874189854\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06916320323944092 0.17630872130393982\n",
      "0.042023442685604095 0.11506988853216171\n",
      "0.027929186820983887 0.0808546245098114\n",
      "0.019920488819479942 0.05992172285914421\n",
      "0.01490609347820282 0.04602385312318802\n",
      "0.011512144468724728 0.0362141951918602\n",
      "0.009081946685910225 0.0289795882999897\n",
      "0.007271477486938238 0.023472867906093597\n",
      "0.005884361919015646 0.01918366178870201\n",
      "0.004799941089004278 0.015785178169608116\n",
      "0.003939491230994463 0.013057619333267212\n",
      "0.003249091561883688 0.010846888646483421\n",
      "0.00269033620133996 0.009041336365044117\n",
      "0.0022350349463522434 0.0075577637180686\n",
      "0.0018619925249367952 0.006332814693450928\n",
      "0.0015549642266705632 0.005317382514476776\n",
      "0.0013013153802603483 0.004472845699638128\n",
      "0.0010910934070125222 0.003768480848520994\n",
      "0.0009163828799501061 0.0031796253751963377\n",
      "0.0007708378252573311 0.0026863133534789085\n",
      "0.000649330613669008 0.002272289711982012\n",
      "0.0005476983496919274 0.0019242370035499334\n",
      "0.0004625445290002972 0.001631218008697033\n",
      "0.00039108440978452563 0.001384195638820529\n",
      "0.00033102906309068203 0.0011756903259083629\n",
      "0.0002804896212182939 0.000999491778202355\n",
      "0.0002379045181442052 0.0008504322031512856\n",
      "0.00020197810954414308 0.0007242020801641047\n",
      "0.00017163496522698551 0.0006171991117298603\n",
      "0.00014597937115468085 0.0005264098290354013\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.16976605355739594 0.3209945559501648\n",
      "0.02109103836119175 0.06832225620746613\n",
      "0.008764880709350109 0.036327529698610306\n",
      "0.004384361673146486 0.022005096077919006\n",
      "0.002411643508821726 0.014433121308684349\n",
      "0.001413396093994379 0.010003175586462021\n",
      "0.0008677365258336067 0.007184067275375128\n",
      "0.0005583668244071305 0.005292587913572788\n",
      "0.00037634518230333924 0.003999235574156046\n",
      "0.00026514724595472217 0.0030949420761317015\n",
      "0.000193901956663467 0.002444460289552808\n",
      "0.00014599438873119652 0.001964058494195342\n",
      "0.00011244229972362518 0.0016013260465115309\n",
      "8.818588685244322e-05 0.0013223255518823862\n",
      "7.021168130449951e-05 0.001104343798942864\n",
      "5.662833063979633e-05 0.0009317315998487175\n",
      "4.619591709342785e-05 0.000793436192907393\n",
      "3.8073274481575936e-05 0.0006814810330979526\n",
      "3.167354589095339e-05 0.0005900053074583411\n",
      "2.6578050892567262e-05 0.0005146294715814292\n",
      "2.248242890345864e-05 0.0004520378424786031\n",
      "1.916195105877705e-05 0.00039968726923689246\n",
      "1.644838266656734e-05 0.00035560582182370126\n",
      "1.4214306247595232e-05 0.00031825111364014447\n",
      "1.2362143024802208e-05 0.00028640468372032046\n",
      "1.081653044820996e-05 0.0002590971998870373\n",
      "9.518666956864763e-06 0.00023555164807476103\n",
      "8.422379323747009e-06 0.00021514140826184303\n",
      "7.491126780223567e-06 0.00019735733803827316\n",
      "6.695777756249299e-06 0.00018178501341026276\n",
      "Start MP-MTL ...\n",
      "0.15572457015514374 0.23679938912391663\n",
      "0.055066369473934174 0.09733785688877106\n",
      "0.031508464366197586 0.059015411883592606\n",
      "0.02070159837603569 0.03990429639816284\n",
      "0.014635510742664337 0.02873368188738823\n",
      "0.010779013857245445 0.02142745442688465\n",
      "0.008134521543979645 0.016313869506120682\n",
      "0.006233484949916601 0.012585146352648735\n",
      "0.004825086332857609 0.009794820100069046\n",
      "0.003760953899472952 0.007670815102756023\n",
      "0.0029463237151503563 0.006035162601619959\n",
      "0.0023170604836195707 0.004765292163938284\n",
      "0.0018278626957908273 0.0037735700607299805\n",
      "0.0014457374345511198 0.0029956039506942034\n",
      "0.0011461402755230665 0.0023831799626350403\n",
      "0.0009105333010666072 0.0018996915314346552\n",
      "0.000724765588529408 0.001517046126537025\n",
      "0.0005779560888186097 0.0012135532451793551\n",
      "0.00046168878907337785 0.0009723569382913411\n",
      "0.00036942731821909547 0.0007803133921697736\n",
      "0.00029607725446112454 0.0006271343445405364\n",
      "0.00023765777586959302 0.0005047523882240057\n",
      "0.00019104914099443704 0.00040681444806978106\n",
      "0.00015380159311462194 0.00032831740099936724\n",
      "0.00012398711987771094 0.0002653073170222342\n",
      "0.00010008535900851712 0.00021465556346811354\n",
      "8.089472976280376e-05 0.0001738802093314007\n",
      "6.546445365529507e-05 0.0001410120603395626\n",
      "5.304034493747167e-05 0.00011448322038631886\n",
      "4.302324305172078e-05 9.304384730057791e-05\n",
      "Start CMTL ...\n",
      "0.1643880307674408 0.3013164699077606\n",
      "0.02190258540213108 0.06633089482784271\n",
      "0.010902082547545433 0.03926803544163704\n",
      "0.006487556733191013 0.02653866447508335\n",
      "0.00414114398881793 0.019158225506544113\n",
      "0.0027848179452121258 0.014403678476810455\n",
      "0.0019294100347906351 0.011110798455774784\n",
      "0.001346059376373887 0.00869836751371622\n",
      "0.000944264349527657 0.006897473242133856\n",
      "0.0006807951722294092 0.005579885561019182\n",
      "0.0005096049280837178 0.00462151225656271\n",
      "0.00039425049908459187 0.003910057246685028\n",
      "0.00031307386234402657 0.0033684808295220137\n",
      "0.00025386849301867187 0.0029471549205482006\n",
      "0.0002094553055940196 0.00261325528845191\n",
      "0.00017537348321639001 0.002344283740967512\n",
      "0.00014872310566715896 0.0021243926603347063\n",
      "0.00012754918134305626 0.0019421631004661322\n",
      "0.00011049354361603037 0.0017892392352223396\n",
      "9.65887084021233e-05 0.0016594035550951958\n",
      "8.513002103427425e-05 0.0015479725552722812\n",
      "7.55944856791757e-05 0.0014513734495267272\n",
      "6.758784002158791e-05 0.0013668526662513614\n",
      "6.080855382606387e-05 0.0012922650203108788\n",
      "5.502331259776838e-05 0.0012259201612323523\n",
      "5.004982813261449e-05 0.0011664754711091518\n",
      "4.574427293846384e-05 0.0011128558544442058\n",
      "4.1992359911091626e-05 0.0010641927365213633\n",
      "3.8702553865732625e-05 0.0010197770316153765\n",
      "3.5801003832602873e-05 0.0009790288750082254\n",
      "Start MP-MTL ...\n",
      "0.15371038019657135 0.23051302134990692\n",
      "0.05978561192750931 0.10314732789993286\n",
      "0.03764720261096954 0.06753452122211456\n",
      "0.02688259817659855 0.04888094589114189\n",
      "0.020531196147203445 0.037564899772405624\n",
      "0.0163120049983263 0.029977906495332718\n",
      "0.013236796483397484 0.024439413100481033\n",
      "0.010841898620128632 0.020115286111831665\n",
      "0.009006070904433727 0.016747580841183662\n",
      "0.007656750734895468 0.014228751882910728\n",
      "0.0066560739651322365 0.012345572002232075\n",
      "0.005893750581890345 0.010899847373366356\n",
      "0.005303490441292524 0.009768413379788399\n",
      "0.004841002635657787 0.008874604478478432\n",
      "0.004472233355045319 0.008160913363099098\n",
      "0.0041708508506417274 0.007581109646707773\n",
      "0.00391694251447916 0.007098441477864981\n",
      "0.003695684252306819 0.0066844807006418705\n",
      "0.003496180521324277 0.006317725870758295\n",
      "0.0033105225302278996 0.005982253234833479\n",
      "0.003133070422336459 0.005666432436555624\n",
      "0.0029599263798445463 0.005361977964639664\n",
      "0.0027885637246072292 0.005063223652541637\n",
      "0.002617548918351531 0.004766599275171757\n",
      "0.0024463320150971413 0.004470248706638813\n",
      "0.0022750813513994217 0.004173697903752327\n",
      "0.002104512182995677 0.0038775906432420015\n",
      "0.0019357474520802498 0.003583401907235384\n",
      "0.0017701557371765375 0.003293196903541684\n",
      "0.001609212369658053 0.0030093647073954344\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "2.069134794058236e-13 1.0009901523590088\n",
      "2.0378949992360534e-13 1.0009901523590088\n",
      "1.9986750698485628e-13 1.0009901523590088\n",
      "1.885503201053823e-13 1.0009901523590088\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.885503201053823e-13 1.0009899139404297\n",
      "1.8844146620726476e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.8584465292636326e-13 1.0009899139404297\n",
      "1.843053433394498e-13 1.0009899139404297\n",
      "cluster acc 0.15625\n",
      "Start CMTL ...\n",
      "0.6879698038101196 1.2688210010528564\n",
      "0.055637508630752563 1.2688210010528564\n",
      "0.0033191069960594177 1.2688210010528564\n",
      "0.00028313780785538256 1.2688210010528564\n",
      "3.874770845868625e-05 1.2688210010528564\n",
      "6.915848643984646e-06 1.2688210010528564\n",
      "1.4602601368096657e-06 1.2688210010528564\n",
      "3.4375776181150286e-07 1.2688210010528564\n",
      "8.702615872380193e-08 1.2688210010528564\n",
      "2.3141369709378523e-08 1.2688210010528564\n",
      "6.365078242254185e-09 1.2688210010528564\n",
      "1.793605264310827e-09 1.2688210010528564\n",
      "5.147997583776487e-10 1.2688210010528564\n",
      "1.5009242460006789e-10 1.2688210010528564\n",
      "4.446444948347228e-11 1.2688210010528564\n",
      "1.3500853213166408e-11 1.2688210010528564\n",
      "4.284855022879119e-12 1.2688210010528564\n",
      "1.4797654204409816e-12 1.2688210010528564\n",
      "5.979179282765423e-13 1.2688210010528564\n",
      "3.2498445124221065e-13 1.2688210010528564\n",
      "2.1635670414531932e-13 1.2688210010528564\n",
      "1.6064275289769808e-13 1.2688210010528564\n",
      "1.3025233560996774e-13 1.2688210010528564\n",
      "1.1129272281312427e-13 1.2688210010528564\n",
      "9.571757584670229e-14 1.2688210010528564\n",
      "8.518113650416229e-14 1.2688210010528564\n",
      "7.628625378966469e-14 1.2688210010528564\n",
      "7.06980318471856e-14 1.2688210010528564\n",
      "6.68587228766157e-14 1.2688210010528564\n",
      "6.380639560547158e-14 1.2688210010528564\n",
      "Start MP-MTL ...\n",
      "0.6032591462135315 1.1986219882965088\n",
      "0.26809507608413696 1.1986219882965088\n",
      "0.14515277743339539 1.1986219882965088\n",
      "0.09179595857858658 1.1986219882965088\n",
      "0.06348775327205658 1.1986219882965088\n",
      "0.046074844896793365 1.1986219882965088\n",
      "0.034949567168951035 1.1986219882965088\n",
      "0.027536621317267418 1.1986219882965088\n",
      "0.02229444682598114 1.1986219882965088\n",
      "0.01844572089612484 1.1986219882965088\n",
      "0.015514281578361988 1.1986219882965088\n",
      "0.013220991007983685 1.1986219882965088\n",
      "0.011401200667023659 1.1986219882965088\n",
      "0.009932720102369785 1.1986219882965088\n",
      "0.008722813799977303 1.1986219882965088\n",
      "0.007707128766924143 1.1986219882965088\n",
      "0.006841664668172598 1.1986219882965088\n",
      "0.0060956114903092384 1.1986219882965088\n",
      "0.005446862429380417 1.1986219882965088\n",
      "0.004879253450781107 1.1986219882965088\n",
      "0.004380728118121624 1.1986219882965088\n",
      "0.003942015580832958 1.1986219882965088\n",
      "0.0035557535011321306 1.1986219882965088\n",
      "0.0032158191315829754 1.1986219882965088\n",
      "0.002916870638728142 1.1986219882965088\n",
      "0.0026540784165263176 1.1986219882965088\n",
      "0.002422973746433854 1.1986219882965088\n",
      "0.002219428541138768 1.1986219882965088\n",
      "0.0020396788604557514 1.1986219882965088\n",
      "0.001880355877801776 1.1986219882965088\n",
      "Start CMTL ...\n",
      "0.17062747478485107 0.9680382609367371\n",
      "0.01595848985016346 0.9446633458137512\n",
      "0.0019221868133172393 0.9446633458137512\n",
      "0.0003534201823640615 0.9446633458137512\n",
      "7.863634527893737e-05 0.9446633458137512\n",
      "1.982862340810243e-05 0.9446633458137512\n",
      "5.453743142425083e-06 0.9446633458137512\n",
      "1.5983887351467274e-06 0.9446633458137512\n",
      "4.9208324526262e-07 0.9446633458137512\n",
      "1.5764975103138568e-07 0.9446633458137512\n",
      "5.220801568839306e-08 0.9446633458137512\n",
      "1.7781008665451736e-08 0.9446633458137512\n",
      "6.202773850105814e-09 0.9446633458137512\n",
      "2.2091104501242853e-09 0.9446633458137512\n",
      "8.011539209817897e-10 0.9446633458137512\n",
      "2.9526250888700645e-10 0.9446633458137512\n",
      "1.1048758435938666e-10 0.9446633458137512\n",
      "4.2014218493147126e-11 0.9446633458137512\n",
      "1.6272394889882413e-11 0.9446633458137512\n",
      "6.505938149325985e-12 0.9446633458137512\n",
      "2.721542826170098e-12 0.9446633458137512\n",
      "1.2434081542167519e-12 0.9446633458137512\n",
      "6.382139825303335e-13 0.9446633458137512\n",
      "3.88824606192828e-13 0.9446633458137512\n",
      "2.6953412375282926e-13 0.9446633458137512\n",
      "2.0855715700436595e-13 0.9446633458137512\n",
      "1.6979584513583668e-13 0.9446633458137512\n",
      "1.4433594564770141e-13 0.9446633458137512\n",
      "1.3257461534826875e-13 0.9446633458137512\n",
      "1.1604148089476574e-13 0.9446633458137512\n",
      "Start MP-MTL ...\n",
      "0.23403365910053253 1.0030887126922607\n",
      "0.0577128641307354 1.0030887126922607\n",
      "0.01944984309375286 1.0030887126922607\n",
      "0.007835116237401962 1.0030887126922607\n",
      "0.003629507962614298 1.0030887126922607\n",
      "0.0018461279105395079 1.0030887126922607\n",
      "0.0009988346137106419 1.0030887126922607\n",
      "0.0005646025529131293 1.0030887126922607\n",
      "0.0003304874408058822 1.0030887126922607\n",
      "0.00019968568813055754 1.0030887126922607\n",
      "0.0001215500378748402 1.0030887126922607\n",
      "7.552092574769631e-05 1.0030887126922607\n",
      "4.768264261656441e-05 1.0030887126922607\n",
      "3.0474500817945227e-05 1.0030887126922607\n",
      "1.9669814719236456e-05 1.0030887126922607\n",
      "1.2800732292816974e-05 1.0030887126922607\n",
      "8.38893265608931e-06 1.0030887126922607\n",
      "5.531001079361886e-06 1.0030887126922607\n",
      "3.6660858313553035e-06 1.0030887126922607\n",
      "2.441468268443714e-06 1.0030887126922607\n",
      "1.6327898038070998e-06 1.0030887126922607\n",
      "1.0961646239593392e-06 1.0030887126922607\n",
      "7.384712716884678e-07 1.0030887126922607\n",
      "4.990907314095239e-07 1.0030887126922607\n",
      "3.3832066037575714e-07 1.0030887126922607\n",
      "2.2996448478806997e-07 1.0030887126922607\n",
      "1.5672389963583555e-07 1.0030887126922607\n",
      "1.0706537523219595e-07 1.0030887126922607\n",
      "7.331288998102536e-08 1.0030887126922607\n",
      "5.030376470926967e-08 1.0030887126922607\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.7729945578414414e-13 1.1292448043823242\n",
      "3.7722312795120116e-13 1.1292448043823242\n",
      "3.7722312795120116e-13 1.1292445659637451\n",
      "3.7232470253591166e-13 1.1292444467544556\n",
      "3.7232470253591166e-13 1.1292444467544556\n",
      "3.7232470253591166e-13 1.1292444467544556\n",
      "3.7232470253591166e-13 1.1292444467544556\n",
      "3.7232470253591166e-13 1.1292444467544556\n",
      "3.714612710307985e-13 1.1292444467544556\n",
      "3.714612710307985e-13 1.1292444467544556\n",
      "3.6618329353997614e-13 1.1292444467544556\n",
      "3.6618329353997614e-13 1.1292444467544556\n",
      "3.6618329353997614e-13 1.1292444467544556\n",
      "3.6618329353997614e-13 1.1292444467544556\n",
      "3.658966846956796e-13 1.1292444467544556\n",
      "3.658966846956796e-13 1.1292444467544556\n",
      "3.658966846956796e-13 1.129244327545166\n",
      "3.658966846956796e-13 1.1292442083358765\n",
      "3.624063397468513e-13 1.1292442083358765\n",
      "3.624063397468513e-13 1.1292442083358765\n",
      "3.624063397468513e-13 1.1292442083358765\n",
      "3.624063397468513e-13 1.1292442083358765\n",
      "3.624063397468513e-13 1.1292442083358765\n",
      "3.624063397468513e-13 1.1292442083358765\n",
      "3.5065898210291657e-13 1.1292442083358765\n",
      "3.5065898210291657e-13 1.1292442083358765\n",
      "3.5065898210291657e-13 1.129244089126587\n",
      "3.5065898210291657e-13 1.129244089126587\n",
      "3.5065898210291657e-13 1.129244089126587\n",
      "3.5065898210291657e-13 1.129244089126587\n",
      "cluster acc 0.159375\n",
      "Start CMTL ...\n",
      "0.7702268362045288 1.0205427408218384\n",
      "0.18007498979568481 1.0205427408218384\n",
      "0.026359453797340393 1.0205427408218384\n",
      "0.005120635963976383 1.0205427408218384\n",
      "0.0012632140424102545 1.0205427408218384\n",
      "0.0004131087625864893 1.0205427408218384\n",
      "0.00016795162810012698 1.0205427408218384\n",
      "8.090486517176032e-05 1.0205427408218384\n",
      "4.421255289344117e-05 1.0205427408218384\n",
      "2.6543542844592594e-05 1.0205427408218384\n",
      "1.7074216884793714e-05 1.0205427408218384\n",
      "1.1539370461832732e-05 1.0205427408218384\n",
      "8.075354344327934e-06 1.0205427408218384\n",
      "5.791841431346256e-06 1.0205427408218384\n",
      "4.227570570947137e-06 1.0205427408218384\n",
      "3.1254835448635276e-06 1.0205427408218384\n",
      "2.332895974177518e-06 1.0205427408218384\n",
      "1.7541362922202097e-06 1.0205427408218384\n",
      "1.326623305430985e-06 1.0205427408218384\n",
      "1.008023332360608e-06 1.0205427408218384\n",
      "7.689152994316828e-07 1.0205427408218384\n",
      "5.884540996703436e-07 1.0205427408218384\n",
      "4.5161795014792006e-07 1.0205427408218384\n",
      "3.474540903880552e-07 1.0205427408218384\n",
      "2.6789936669047165e-07 1.0205427408218384\n",
      "2.0696302271971945e-07 1.0205427408218384\n",
      "1.6017104087495682e-07 1.0205427408218384\n",
      "1.2415924288688984e-07 1.0205427408218384\n",
      "9.638946352197308e-08 1.0205427408218384\n",
      "7.493737541608425e-08 1.0205427408218384\n",
      "Start MP-MTL ...\n",
      "0.7270005345344543 1.031457543373108\n",
      "0.4474778175354004 1.031457543373108\n",
      "0.289347767829895 1.031457543373108\n",
      "0.2130579948425293 1.031457543373108\n",
      "0.16910575330257416 1.031457543373108\n",
      "0.14262546598911285 1.031457543373108\n",
      "0.12483832985162735 1.031457543373108\n",
      "0.11150580644607544 1.031457543373108\n",
      "0.10094267129898071 1.031457543373108\n",
      "0.09244519472122192 1.031457543373108\n",
      "0.08545640110969543 1.031457543373108\n",
      "0.07951954007148743 1.031457543373108\n",
      "0.07436871528625488 1.031457543373108\n",
      "0.06984507292509079 1.031457543373108\n",
      "0.06584179401397705 1.031457543373108\n",
      "0.062278877943754196 1.031457543373108\n",
      "0.05909114331007004 1.031457543373108\n",
      "0.05622343346476555 1.031457543373108\n",
      "0.05362924188375473 1.031457543373108\n",
      "0.05126946419477463 1.031457543373108\n",
      "0.049111880362033844 1.031457543373108\n",
      "0.04712992161512375 1.031457543373108\n",
      "0.04530220106244087 1.031457543373108\n",
      "0.0436113215982914 1.031457543373108\n",
      "0.042042769491672516 1.031457543373108\n",
      "0.04058394208550453 1.031457543373108\n",
      "0.03922339528799057 1.031457543373108\n",
      "0.037950702011585236 1.031457543373108\n",
      "0.036756712943315506 1.031457543373108\n",
      "0.03563340753316879 1.031457543373108\n",
      "Start CMTL ...\n",
      "0.2191350758075714 0.7608170509338379\n",
      "0.022854968905448914 0.6461858153343201\n",
      "0.004641164559870958 0.6374698281288147\n",
      "0.0012963495682924986 0.6374698281288147\n",
      "0.0004245254094712436 0.6374698281288147\n",
      "0.00015581176558043808 0.6374698281288147\n",
      "6.241767550818622e-05 0.6374698281288147\n",
      "2.67332507064566e-05 0.6374698281288147\n",
      "1.2054034414177295e-05 0.6374698281288147\n",
      "5.6581588978588115e-06 0.6374698281288147\n",
      "2.7425526241131593e-06 0.6374698281288147\n",
      "1.3646189245264395e-06 0.6374698281288147\n",
      "6.940030630175897e-07 0.6374698281288147\n",
      "3.595800421862805e-07 0.6374698281288147\n",
      "1.8933815226773731e-07 0.6374698281288147\n",
      "1.0112173498555421e-07 0.6374698281288147\n",
      "5.469393471457806e-08 0.6374698281288147\n",
      "2.9920432353947035e-08 0.6374698281288147\n",
      "1.6538018954292966e-08 0.6374698281288147\n",
      "9.228069863809196e-09 0.6374698281288147\n",
      "5.194427554755521e-09 0.6374698281288147\n",
      "2.947623034543767e-09 0.6374698281288147\n",
      "1.6855254969527778e-09 0.6374698281288147\n",
      "9.706702108758236e-10 0.6374698281288147\n",
      "5.627724397605505e-10 0.6374698281288147\n",
      "3.2843741615273814e-10 0.6374698281288147\n",
      "1.9290680164374407e-10 0.6374698281288147\n",
      "1.1404009681026395e-10 0.6374698281288147\n",
      "6.782554379247685e-11 0.6374698281288147\n",
      "4.062164493667808e-11 0.6374698281288147\n",
      "Start MP-MTL ...\n",
      "0.2759634852409363 0.7679450511932373\n",
      "0.10685382038354874 0.7102649807929993\n",
      "0.0683467760682106 0.7102649807929993\n",
      "0.049460671842098236 0.7102649807929993\n",
      "0.03803492709994316 0.7102649807929993\n",
      "0.030428016558289528 0.7102649807929993\n",
      "0.025047529488801956 0.7102649807929993\n",
      "0.02106989175081253 0.7102649807929993\n",
      "0.018025025725364685 0.7102649807929993\n",
      "0.015626657754182816 0.7102649807929993\n",
      "0.013695506379008293 0.7102649807929993\n",
      "0.012114989571273327 0.7102649807929993\n",
      "0.010803737677633762 0.7102649807929993\n",
      "0.00970198679715395 0.7102649807929993\n",
      "0.008765353821218014 0.7102649807929993\n",
      "0.007960660383105278 0.7102649807929993\n",
      "0.007262723054736853 0.7102649807929993\n",
      "0.00665221968665719 0.7102649807929993\n",
      "0.0061141024343669415 0.7102649807929993\n",
      "0.00563657796010375 0.7102649807929993\n",
      "0.0052102720364928246 0.7102649807929993\n",
      "0.004827683791518211 0.7102649807929993\n",
      "0.004482748918235302 0.7102649807929993\n",
      "0.0041705104522407055 0.7102649807929993\n",
      "0.003886894788593054 0.7102649807929993\n",
      "0.003628501668572426 0.7102649807929993\n",
      "0.003392490092664957 0.7102649807929993\n",
      "0.0031765680760145187 0.7102649807929993\n",
      "0.0029808483086526394 0.7102649807929993\n",
      "0.002856380771845579 0.7102649807929993\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.116317975558001e-12 7.792349338531494\n",
      "1.116317975558001e-12 7.792349338531494\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "cluster acc 0.140625\n",
      "Start CMTL ...\n",
      "0.8071199655532837 0.967882513999939\n",
      "0.2590124309062958 0.967882513999939\n",
      "0.0696520283818245 0.967882513999939\n",
      "0.024717241525650024 0.967882513999939\n",
      "0.011123373173177242 0.967882513999939\n",
      "0.006018678657710552 0.967882513999939\n",
      "0.006018678657710552 0.967882513999939\n",
      "0.004389486741274595 0.967882513999939\n",
      "0.004389486741274595 0.967882513999939\n",
      "0.00222420715726912 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "0.0020809187553822994 0.967882513999939\n",
      "Start MP-MTL ...\n",
      "0.7758413553237915 0.9600726962089539\n",
      "0.583084762096405 0.9600726962089539\n",
      "0.4408140778541565 0.9600726962089539\n",
      "0.35926148295402527 0.9600726962089539\n",
      "0.3118572533130646 0.9600726962089539\n",
      "0.2808917760848999 0.9600726962089539\n",
      "0.25847989320755005 0.9600726962089539\n",
      "0.24232259392738342 0.9600726962089539\n",
      "0.23039694130420685 0.9600726962089539\n",
      "0.220840722322464 0.9600726962089539\n",
      "0.21275147795677185 0.9600726962089539\n",
      "0.20568668842315674 0.9600726962089539\n",
      "0.19938427209854126 0.9600726962089539\n",
      "0.19367006421089172 0.9600726962089539\n",
      "0.1884235441684723 0.9600726962089539\n",
      "0.18356174230575562 0.9600726962089539\n",
      "0.17902743816375732 0.9600726962089539\n",
      "0.17477947473526 0.9600726962089539\n",
      "0.17078526318073273 0.9600726962089539\n",
      "0.16701675951480865 0.9600726962089539\n",
      "0.16345033049583435 0.9600726962089539\n",
      "0.16006609797477722 0.9600726962089539\n",
      "0.15684913098812103 0.9600726962089539\n",
      "0.15378867089748383 0.9600726962089539\n",
      "0.15087884664535522 0.9600726962089539\n",
      "0.14811530709266663 0.9600726962089539\n",
      "0.14549396932125092 0.9600726962089539\n",
      "0.14300943911075592 0.9600726962089539\n",
      "0.14065442979335785 0.9600726962089539\n",
      "0.1384202390909195 0.9600726962089539\n",
      "Start CMTL ...\n",
      "0.2081245630979538 0.6358827352523804\n",
      "0.02871260605752468 0.44101524353027344\n",
      "0.009169641882181168 0.41054829955101013\n",
      "0.004164400976151228 0.41049760580062866\n",
      "0.0022236669901758432 0.41049760580062866\n",
      "0.0013114113826304674 0.41049760580062866\n",
      "0.0008260604809038341 0.41049760580062866\n",
      "0.0005439346423372626 0.41049760580062866\n",
      "0.00036935077514499426 0.41049760580062866\n",
      "0.00025649621966294944 0.41049760580062866\n",
      "0.00018127636576537043 0.41049760580062866\n",
      "0.00013002206105738878 0.41049760580062866\n",
      "9.450707875657827e-05 0.41049760580062866\n",
      "6.955775461392477e-05 0.41049760580062866\n",
      "5.1816248742397875e-05 0.41049760580062866\n",
      "3.905459016095847e-05 0.41049760580062866\n",
      "2.9771796107525006e-05 0.41049760580062866\n",
      "2.294468504260294e-05 0.41049760580062866\n",
      "1.7868880604510196e-05 0.41049760580062866\n",
      "1.4055086467124056e-05 0.41049760580062866\n",
      "1.1160126632603351e-05 0.41049760580062866\n",
      "8.941150554164778e-06 0.41049760580062866\n",
      "7.224503406177973e-06 0.41049760580062866\n",
      "5.884824986424064e-06 0.41049760580062866\n",
      "4.830689249502029e-06 0.41049760580062866\n",
      "3.9947744880919345e-06 0.41049760580062866\n",
      "3.3270177937083645e-06 0.41049760580062866\n",
      "2.7898659027414396e-06 0.41049760580062866\n",
      "2.3548834633402294e-06 0.41049760580062866\n",
      "2.0003822100989055e-06 0.41049760580062866\n",
      "Start MP-MTL ...\n",
      "0.26021671295166016 0.6185105443000793\n",
      "0.1254858672618866 0.4995388984680176\n",
      "0.09316514432430267 0.4689411222934723\n",
      "0.07499837875366211 0.4479592740535736\n",
      "0.06309030950069427 0.4315219819545746\n",
      "0.054637473076581955 0.41898050904273987\n",
      "0.048262886703014374 0.4094991087913513\n",
      "0.043270088732242584 0.4022408425807953\n",
      "0.039260536432266235 0.3966543674468994\n",
      "0.03599543124437332 0.3924271762371063\n",
      "0.033311016857624054 0.389293372631073\n",
      "0.031071403995156288 0.38702231645584106\n",
      "0.029170315712690353 0.3854435682296753\n",
      "0.02753065526485443 0.3844369351863861\n",
      "0.02609759010374546 0.3839115500450134\n",
      "0.024832643568515778 0.38378751277923584\n",
      "0.02370809018611908 0.38378751277923584\n",
      "0.02270296961069107 0.38378751277923584\n",
      "0.02180039882659912 0.38378751277923584\n",
      "0.020986631512641907 0.38378751277923584\n",
      "0.020250223577022552 0.38378751277923584\n",
      "0.019581440836191177 0.38378751277923584\n",
      "0.018971826881170273 0.38378751277923584\n",
      "0.01841401681303978 0.38378751277923584\n",
      "0.017901526764035225 0.38378751277923584\n",
      "0.017428740859031677 0.38378751277923584\n",
      "0.0169907808303833 0.38378751277923584\n",
      "0.016583416610956192 0.38378751277923584\n",
      "0.016203004866838455 0.38378751277923584\n",
      "0.015846403315663338 0.38378751277923584\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.0379018671810627 1.1133992671966553\n",
      "0.027521049603819847 1.1133992671966553\n",
      "0.020716439932584763 1.1133992671966553\n",
      "0.016268042847514153 1.1133992671966553\n",
      "0.013244377449154854 1.1133992671966553\n",
      "0.011086580343544483 1.1133992671966553\n",
      "0.009483633562922478 1.1133992671966553\n",
      "0.008254011161625385 1.1133992671966553\n",
      "0.007285312749445438 1.1133992671966553\n",
      "0.006505235098302364 1.1133992671966553\n",
      "0.0058653149753808975 1.1133992671966553\n",
      "0.0053317672573029995 1.1133992671966553\n",
      "0.0048804497346282005 1.1133992671966553\n",
      "0.004493744112551212 1.1133992671966553\n",
      "0.004158565774559975 1.1133992671966553\n",
      "0.003865014063194394 1.1133992671966553\n",
      "0.0036055289674550295 1.1133992671966553\n",
      "0.003374281106516719 1.1133992671966553\n",
      "0.003166736336424947 1.1133992671966553\n",
      "0.002979336306452751 1.1133992671966553\n",
      "0.002809253055602312 1.1133992671966553\n",
      "0.002654224867001176 1.1133992671966553\n",
      "0.002512397477403283 1.1133992671966553\n",
      "0.002382253762334585 1.1133992671966553\n",
      "0.0022625154815614223 1.1133992671966553\n",
      "0.0021520969457924366 1.1133992671966553\n",
      "0.0020500575192272663 1.1133992671966553\n",
      "0.0019555820617824793 1.1133992671966553\n",
      "0.0018679394852370024 1.1133992671966553\n",
      "0.001786491833627224 1.1133992671966553\n",
      "cluster acc 0.45625\n",
      "Start CMTL ...\n",
      "0.5731872320175171 0.7792385816574097\n",
      "0.19024650752544403 0.6901205778121948\n",
      "0.06897754967212677 0.6901205778121948\n",
      "0.03793965280056 0.6901205778121948\n",
      "0.02459822967648506 0.6901205778121948\n",
      "0.017790231853723526 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.01387409120798111 0.6901205778121948\n",
      "0.011746068485081196 0.6901205778121948\n",
      "0.011746068485081196 0.6901205778121948\n",
      "0.011746068485081196 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "0.009973645210266113 0.6901205778121948\n",
      "Start MP-MTL ...\n",
      "0.5589609742164612 0.7464010119438171\n",
      "0.3095579743385315 0.6511651277542114\n",
      "0.2226516306400299 0.6293491125106812\n",
      "0.18711048364639282 0.6226340532302856\n",
      "0.16638588905334473 0.6225169897079468\n",
      "0.15275461971759796 0.6225169897079468\n",
      "0.14354678988456726 0.6225169897079468\n",
      "0.13671188056468964 0.6225169897079468\n",
      "0.13124001026153564 0.6225169897079468\n",
      "0.12672755122184753 0.6225169897079468\n",
      "0.12293146550655365 0.6225169897079468\n",
      "0.11967003345489502 0.6225169897079468\n",
      "0.11681628227233887 0.6225169897079468\n",
      "0.11428320407867432 0.6225169897079468\n",
      "0.11200972646474838 0.6225169897079468\n",
      "0.10995135456323624 0.6225169897079468\n",
      "0.10807409137487411 0.6225169897079468\n",
      "0.10635143518447876 0.6225169897079468\n",
      "0.1047624796628952 0.6225169897079468\n",
      "0.10329009592533112 0.6225169897079468\n",
      "0.10192035138607025 0.6225169897079468\n",
      "0.10064158588647842 0.6225169897079468\n",
      "0.09944410622119904 0.6225169897079468\n",
      "0.09831960499286652 0.6225169897079468\n",
      "0.09726105630397797 0.6225169897079468\n",
      "0.09626229107379913 0.6225169897079468\n",
      "0.09531806409358978 0.6225169897079468\n",
      "0.09442360699176788 0.6225169897079468\n",
      "0.09357485920190811 0.6225169897079468\n",
      "0.09276806563138962 0.6225169897079468\n",
      "Start CMTL ...\n",
      "0.2042398750782013 0.5512081384658813\n",
      "0.03008100390434265 0.2898341119289398\n",
      "0.013207906857132912 0.24348919093608856\n",
      "0.008110130205750465 0.231951504945755\n",
      "0.005582923535257578 0.22743912041187286\n",
      "0.004093080759048462 0.2255209982395172\n",
      "0.003126905532553792 0.22498507797718048\n",
      "0.00245813000947237 0.22498507797718048\n",
      "0.001973216887563467 0.22498507797718048\n",
      "0.0016104902606457472 0.22498507797718048\n",
      "0.0013338096905499697 0.22498507797718048\n",
      "0.0011196477571502328 0.22498507797718048\n",
      "0.0009515074198134243 0.22498507797718048\n",
      "0.0008176065748557448 0.22498507797718048\n",
      "0.000709508778527379 0.22498507797718048\n",
      "0.0006211152067407966 0.22498507797718048\n",
      "0.0005479600513353944 0.22498507797718048\n",
      "0.0004867299576289952 0.22498507797718048\n",
      "0.00043494030251167715 0.22498507797718048\n",
      "0.00039070984348654747 0.22498507797718048\n",
      "0.00035260009462945163 0.22498507797718048\n",
      "0.0003195019089616835 0.22498507797718048\n",
      "0.0002905509027186781 0.22498507797718048\n",
      "0.00026506654103286564 0.22498507797718048\n",
      "0.0002425071143079549 0.22498507797718048\n",
      "0.00022243728744797409 0.22498507797718048\n",
      "0.00020450291049201041 0.22498507797718048\n",
      "0.00018841293058358133 0.22498507797718048\n",
      "0.00017392626614309847 0.22498507797718048\n",
      "0.0001608402089914307 0.22498507797718048\n",
      "Start MP-MTL ...\n",
      "0.24933966994285583 0.5144166946411133\n",
      "0.1262509524822235 0.3754235506057739\n",
      "0.0922512412071228 0.32416296005249023\n",
      "0.07264046370983124 0.28733372688293457\n",
      "0.0600261464715004 0.2589046359062195\n",
      "0.051253072917461395 0.23635387420654297\n",
      "0.04471207410097122 0.21766071021556854\n",
      "0.03956904262304306 0.20153436064720154\n",
      "0.03537242114543915 0.1872759759426117\n",
      "0.031868912279605865 0.1745470017194748\n",
      "0.028899651020765305 0.16315101087093353\n",
      "0.02635515294969082 0.15290574729442596\n",
      "0.024157265201210976 0.1436341553926468\n",
      "0.022244367748498917 0.13517674803733826\n",
      "0.02056393213570118 0.12739893794059753\n",
      "0.019073670729994774 0.12019307911396027\n",
      "0.017740938812494278 0.11347554624080658\n",
      "0.016540013253688812 0.10717900842428207\n",
      "0.015448883175849915 0.10124628245830536\n",
      "0.01444687508046627 0.09563083946704865\n",
      "0.013513989746570587 0.0902998298406601\n",
      "0.012634147889912128 0.08523370325565338\n",
      "0.011805597692728043 0.0804293304681778\n",
      "0.011040475219488144 0.07592020183801651\n",
      "0.010343071073293686 0.07173285633325577\n",
      "0.009707040153443813 0.06785406172275543\n",
      "0.009124097414314747 0.06425215303897858\n",
      "0.008587168529629707 0.06089584156870842\n",
      "0.008090694434940815 0.057759422808885574\n",
      "0.007630308624356985 0.05482246354222298\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06314174830913544 0.5906354188919067\n",
      "0.04847050458192825 0.5473812818527222\n",
      "0.03897283598780632 0.5129102468490601\n",
      "0.03253725916147232 0.4855903089046478\n",
      "0.02794048562645912 0.46382397413253784\n",
      "0.024516355246305466 0.4461522102355957\n",
      "0.02188366837799549 0.43154841661453247\n",
      "0.01980755664408207 0.4193170964717865\n",
      "0.018135201185941696 0.4089445471763611\n",
      "0.01676303893327713 0.4000292718410492\n",
      "0.015618748962879181 0.3922572731971741\n",
      "0.014650476165115833 0.38538604974746704\n",
      "0.01382042933255434 0.37923359870910645\n",
      "0.013100524432957172 0.3736661970615387\n",
      "0.012469692155718803 0.368587464094162\n",
      "0.01191186998039484 0.3639264404773712\n",
      "0.011414674110710621 0.35962986946105957\n",
      "0.010968408547341824 0.3556559383869171\n",
      "0.01056540198624134 0.35197001695632935\n",
      "0.010199494659900665 0.34854164719581604\n",
      "0.009865671396255493 0.34534385800361633\n",
      "0.009559793397784233 0.34235110878944397\n",
      "0.009278396144509315 0.3395405411720276\n",
      "0.009018577635288239 0.3368915319442749\n",
      "0.008777843788266182 0.3343845307826996\n",
      "0.008554068394005299 0.33200204372406006\n",
      "0.008345411159098148 0.32972899079322815\n",
      "0.008150298148393631 0.3275512754917145\n",
      "0.00796733982861042 0.3254570960998535\n",
      "0.007795348763465881 0.3234364092350006\n",
      "cluster acc 0.965625\n",
      "Start CMTL ...\n",
      "0.2236461341381073 0.4838882386684418\n",
      "0.03976796194911003 0.2193303108215332\n",
      "0.02252364344894886 0.18728986382484436\n",
      "0.015735547989606857 0.17797422409057617\n",
      "0.011501183733344078 0.17305788397789001\n",
      "0.008847234770655632 0.1700446605682373\n",
      "0.007193232420831919 0.16893278062343597\n",
      "0.0061005279421806335 0.16893278062343597\n",
      "0.005334106273949146 0.16893278062343597\n",
      "0.004777443595230579 0.16893278062343597\n",
      "0.004359997343271971 0.16893278062343597\n",
      "0.004035792779177427 0.16893278062343597\n",
      "0.0037757984828203917 0.16893278062343597\n",
      "0.003561809193342924 0.16893278062343597\n",
      "0.003382062539458275 0.16893278062343597\n",
      "0.0032286434434354305 0.16893278062343597\n",
      "0.003096051746979356 0.16893278062343597\n",
      "0.0029803281649947166 0.16893278062343597\n",
      "0.0028785360045731068 0.16893278062343597\n",
      "0.002788409823551774 0.16893278062343597\n",
      "0.002708147745579481 0.16893278062343597\n",
      "0.00263628619723022 0.16893278062343597\n",
      "0.0025716149248182774 0.16893278062343597\n",
      "0.0025131171569228172 0.16893278062343597\n",
      "0.0024599353782832623 0.16893278062343597\n",
      "0.0024113389663398266 0.16893278062343597\n",
      "0.002366705099120736 0.16893278062343597\n",
      "0.0023254984989762306 0.16893278062343597\n",
      "0.00228725909255445 0.16893278062343597\n",
      "0.002251590136438608 0.16893278062343597\n",
      "Start MP-MTL ...\n",
      "0.25071680545806885 0.43238791823387146\n",
      "0.12437199056148529 0.28802329301834106\n",
      "0.09023664891719818 0.23791567981243134\n",
      "0.07109671086072922 0.20407679677009583\n",
      "0.058886341750621796 0.1797989457845688\n",
      "0.050769537687301636 0.16215282678604126\n",
      "0.04501977935433388 0.1489911526441574\n",
      "0.04079613834619522 0.13872675597667694\n",
      "0.03759004920721054 0.13039901852607727\n",
      "0.03505783528089523 0.12344713509082794\n",
      "0.03298348933458328 0.11753351986408234\n",
      "0.031226640567183495 0.11246136575937271\n",
      "0.029684623703360558 0.1080961599946022\n",
      "0.028287220746278763 0.10429666936397552\n",
      "0.027011815458536148 0.10088783502578735\n",
      "0.025862563401460648 0.09771303832530975\n",
      "0.02483312599360943 0.09470371901988983\n",
      "0.02390168607234955 0.09185505658388138\n",
      "0.02304443158209324 0.0891655758023262\n",
      "0.022244663909077644 0.08662515878677368\n",
      "0.021492619067430496 0.08422437310218811\n",
      "0.020783059298992157 0.08195928484201431\n",
      "0.020113496109843254 0.07983133941888809\n",
      "0.019483033567667007 0.0778450071811676\n",
      "0.018891505897045135 0.07600481808185577\n",
      "0.018339069560170174 0.07431278377771378\n",
      "0.017825575545430183 0.0727672129869461\n",
      "0.017350386828184128 0.0713619738817215\n",
      "0.01691223867237568 0.07008759677410126\n",
      "0.016509156674146652 0.06893222033977509\n",
      "Start CMTL ...\n",
      "0.19711455702781677 0.4769258499145508\n",
      "0.028769169002771378 0.2033141404390335\n",
      "0.015006974339485168 0.1642027646303177\n",
      "0.00994874257594347 0.14918845891952515\n",
      "0.0072420695796608925 0.1392378956079483\n",
      "0.005583806894719601 0.13173624873161316\n",
      "0.004460060968995094 0.12574420869350433\n",
      "0.0036472503561526537 0.12080488353967667\n",
      "0.0030315881595015526 0.11666043847799301\n",
      "0.002551982644945383 0.11316435039043427\n",
      "0.0021741644013673067 0.11023445427417755\n",
      "0.001874161185696721 0.10780495405197144\n",
      "0.0016333420062437654 0.1058051809668541\n",
      "0.0014377098996192217 0.10416541993618011\n",
      "0.0012770418543368578 0.10282526165246964\n",
      "0.001143817906267941 0.10173453390598297\n",
      "0.0010323424357920885 0.10085202753543854\n",
      "0.0009382080170325935 0.10014460980892181\n",
      "0.000857977953273803 0.0995853990316391\n",
      "0.0007889774860814214 0.09915248304605484\n",
      "0.000729120394680649 0.09882772713899612\n",
      "0.0006767749437130988 0.09859566390514374\n",
      "0.0006306608556769788 0.0984431803226471\n",
      "0.0005897624650970101 0.09835877269506454\n",
      "0.0005532737704925239 0.09833263605833054\n",
      "0.0005205501802265644 0.09833263605833054\n",
      "0.0004910745192319155 0.09833263605833054\n",
      "0.0004644287400878966 0.09833263605833054\n",
      "0.0004402700287755579 0.09833263605833054\n",
      "0.00041831337148323655 0.09833263605833054\n",
      "Start MP-MTL ...\n",
      "0.22540459036827087 0.4189346730709076\n",
      "0.1051328033208847 0.2620619237422943\n",
      "0.073150135576725 0.20765531063079834\n",
      "0.05548737570643425 0.17235496640205383\n",
      "0.04454315826296806 0.14761102199554443\n",
      "0.0371602401137352 0.1288881003856659\n",
      "0.03174892067909241 0.11400141566991806\n",
      "0.027587702497839928 0.10185692459344864\n",
      "0.024288266897201538 0.09175911545753479\n",
      "0.021607402712106705 0.08320975303649902\n",
      "0.019381007179617882 0.07583420723676682\n",
      "0.017490942031145096 0.0693485215306282\n",
      "0.01584852859377861 0.06355131417512894\n",
      "0.014402428641915321 0.05834781378507614\n",
      "0.013143688440322876 0.053714703768491745\n",
      "0.012051922269165516 0.0495821088552475\n",
      "0.011090138927102089 0.04585796967148781\n",
      "0.010232159867882729 0.04248028248548508\n",
      "0.00946213211864233 0.039409562945365906\n",
      "0.008768542669713497 0.03661466762423515\n",
      "0.0081412885338068 0.03406621143221855\n",
      "0.007571263704448938 0.03173639625310898\n",
      "0.0070505524054169655 0.029599931091070175\n",
      "0.006572474725544453 0.027634328231215477\n",
      "0.006131370551884174 0.025819744914770126\n",
      "0.005722397472709417 0.024138476699590683\n",
      "0.005341406911611557 0.02257484570145607\n",
      "0.004984879866242409 0.021115031093358994\n",
      "0.00464985053986311 0.019746962934732437\n",
      "0.004333881661295891 0.01846044883131981\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07398934662342072 0.40327152609825134\n",
      "0.054696470499038696 0.3399907946586609\n",
      "0.042810067534446716 0.29548007249832153\n",
      "0.03501344099640846 0.26289474964141846\n",
      "0.029549384489655495 0.23775193095207214\n",
      "0.025505974888801575 0.2174370288848877\n",
      "0.022388091310858727 0.20044127106666565\n",
      "0.019909312948584557 0.18586596846580505\n",
      "0.01789258047938347 0.17314764857292175\n",
      "0.016221461817622185 0.16190990805625916\n",
      "0.01481560617685318 0.15188509225845337\n",
      "0.013617346994578838 0.1428731083869934\n",
      "0.012584181502461433 0.134719118475914\n",
      "0.011684168130159378 0.12730035185813904\n",
      "0.010892895050346851 0.12051811069250107\n",
      "0.010191468521952629 0.11429189145565033\n",
      "0.009565100073814392 0.10855589061975479\n",
      "0.009002124890685081 0.10325522720813751\n",
      "0.008493221364915371 0.09834403544664383\n",
      "0.008030900731682777 0.09378330409526825\n",
      "0.007609071675688028 0.08953971415758133\n",
      "0.007222756743431091 0.08558423072099686\n",
      "0.006867830641567707 0.08189170062541962\n",
      "0.006540854461491108 0.07843967527151108\n",
      "0.00623891968280077 0.07520859688520432\n",
      "0.005959554575383663 0.07218073308467865\n",
      "0.005700616631656885 0.0693405419588089\n",
      "0.005460264161229134 0.06667394191026688\n",
      "0.005236858036369085 0.06416831165552139\n",
      "0.005028964020311832 0.061812423169612885\n",
      "cluster acc 0.971875\n",
      "Start CMTL ...\n",
      "0.20853281021118164 0.438459575176239\n",
      "0.034706972539424896 0.16364629566669464\n",
      "0.018535282462835312 0.1227460727095604\n",
      "0.012216070666909218 0.10347165167331696\n",
      "0.008993095718324184 0.09147881716489792\n",
      "0.007137267384678125 0.08324391394853592\n",
      "0.005965886637568474 0.07731414586305618\n",
      "0.005168108735233545 0.07290685921907425\n",
      "0.0045881192199885845 0.06953001767396927\n",
      "0.004143026191741228 0.06687788665294647\n",
      "0.003790182527154684 0.06477539986371994\n",
      "0.00350736896507442 0.06312020123004913\n",
      "0.003280182834714651 0.061838097870349884\n",
      "0.0030970745719969273 0.06086822599172592\n",
      "0.002948518143966794 0.0601637065410614\n",
      "0.0028269581962376833 0.05968977138400078\n",
      "0.002726545324549079 0.05941946059465408\n",
      "0.0026427507400512695 0.05932927131652832\n",
      "0.0025720924604684114 0.05932927131652832\n",
      "0.0025119029451161623 0.05932927131652832\n",
      "0.0024601370096206665 0.05932927131652832\n",
      "0.002415221882984042 0.05932927131652832\n",
      "0.002375940093770623 0.05932927131652832\n",
      "0.0023413279559463263 0.05932927131652832\n",
      "0.0023106285370886326 0.05932927131652832\n",
      "0.0022832374088466167 0.05932927131652832\n",
      "0.0022586663253605366 0.05932927131652832\n",
      "0.002236515050753951 0.05932927131652832\n",
      "0.0022164564579725266 0.05932927131652832\n",
      "0.002198219997808337 0.05932927131652832\n",
      "Start MP-MTL ...\n",
      "0.22557957470417023 0.37650638818740845\n",
      "0.10347789525985718 0.21996617317199707\n",
      "0.07183004170656204 0.16871894896030426\n",
      "0.05489311367273331 0.13719582557678223\n",
      "0.04404059052467346 0.1149057149887085\n",
      "0.036647748202085495 0.0985565334558487\n",
      "0.031269755214452744 0.08603216707706451\n",
      "0.02713274583220482 0.07603520900011063\n",
      "0.023883549496531487 0.06792590767145157\n",
      "0.021313734352588654 0.06133046746253967\n",
      "0.019250381737947464 0.055928003042936325\n",
      "0.017568686977028847 0.051459185779094696\n",
      "0.016180511564016342 0.04771941155195236\n",
      "0.015021318569779396 0.04454640671610832\n",
      "0.014042830094695091 0.04181547835469246\n",
      "0.013208413496613503 0.039435721933841705\n",
      "0.012490347027778625 0.03734330087900162\n",
      "0.011867531575262547 0.03549264371395111\n",
      "0.011323882266879082 0.0338495597243309\n",
      "0.010846896097064018 0.03238700330257416\n",
      "0.010426715947687626 0.031082535162568092\n",
      "0.01005537249147892 0.029917076230049133\n",
      "0.009726343676447868 0.028874296694993973\n",
      "0.009434113278985023 0.02793985605239868\n",
      "0.009173962287604809 0.027101218700408936\n",
      "0.008941778913140297 0.026347175240516663\n",
      "0.008733936585485935 0.0256677083671093\n",
      "0.008547216653823853 0.025053858757019043\n",
      "0.008378730155527592 0.02449745312333107\n",
      "0.008225852623581886 0.023991122841835022\n",
      "Start CMTL ...\n",
      "0.18812718987464905 0.4256932735443115\n",
      "0.027408858761191368 0.15486246347427368\n",
      "0.014581777155399323 0.11455363035202026\n",
      "0.009586969390511513 0.09554199129343033\n",
      "0.006729589309543371 0.08253314346075058\n",
      "0.004883468151092529 0.07267210632562637\n",
      "0.0036643382627516985 0.06499089300632477\n",
      "0.0028382509481161833 0.05896274372935295\n",
      "0.0022700978443026543 0.054204992949962616\n",
      "0.001872617402113974 0.05042622610926628\n",
      "0.001584939076565206 0.047400057315826416\n",
      "0.0013681582640856504 0.04495804384350777\n",
      "0.0011987274046987295 0.04297969490289688\n",
      "0.0010620839893817902 0.04137864336371422\n",
      "0.0009487656061537564 0.040091197937726974\n",
      "0.0008523789001628757 0.03906908258795738\n",
      "0.0007685922901146114 0.03827512264251709\n",
      "0.0006946532521396875 0.03768066316843033\n",
      "0.0006290922174230218 0.03726379945874214\n",
      "0.0005713030113838613 0.03700743615627289\n",
      "0.0005209488444961607 0.03689708933234215\n",
      "0.00047748946235515177 0.03689708933234215\n",
      "0.00044008251279592514 0.03689708933234215\n",
      "0.0004077582561876625 0.03689708933234215\n",
      "0.0003796122909989208 0.03689708933234215\n",
      "0.00035489333095028996 0.03689708933234215\n",
      "0.00033301158691756427 0.03689708933234215\n",
      "0.00031350881909020245 0.03689708933234215\n",
      "0.00029602512950077653 0.03689708933234215\n",
      "0.0002802745730150491 0.03689708933234215\n",
      "Start MP-MTL ...\n",
      "0.20599675178527832 0.3577902019023895\n",
      "0.0920712798833847 0.20003525912761688\n",
      "0.0634167343378067 0.15209385752677917\n",
      "0.04874444752931595 0.12445871531963348\n",
      "0.03986850008368492 0.10627808421850204\n",
      "0.03385230153799057 0.09306887537240982\n",
      "0.029392540454864502 0.08264423906803131\n",
      "0.02580113708972931 0.07393670082092285\n",
      "0.022852322086691856 0.06657620519399643\n",
      "0.020479565486311913 0.06041737273335457\n",
      "0.018531564623117447 0.055205266922712326\n",
      "0.01689719967544079 0.05073726922273636\n",
      "0.015493733808398247 0.04683946818113327\n",
      "0.0142600042745471 0.04337407648563385\n",
      "0.013154705986380577 0.04024556279182434\n",
      "0.012149433605372906 0.03738751634955406\n",
      "0.011224394664168358 0.03475195914506912\n",
      "0.010366173461079597 0.03230395168066025\n",
      "0.0095661710947752 0.030018728226423264\n",
      "0.008819250389933586 0.027879852801561356\n",
      "0.008122618310153484 0.025877851992845535\n",
      "0.007475307676941156 0.024008190259337425\n",
      "0.006877432111650705 0.022268831729888916\n",
      "0.00632862001657486 0.02065723016858101\n",
      "0.0058267065323889256 0.019168585538864136\n",
      "0.005367880221456289 0.01779549941420555\n",
      "0.00494763720780611 0.016528991982340813\n",
      "0.004561500623822212 0.015359602868556976\n",
      "0.00420544994994998 0.014278152957558632\n",
      "0.0038760527968406677 0.013276289217174053\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07892633229494095 0.3078656792640686\n",
      "0.05555902048945427 0.2389148771762848\n",
      "0.04136976972222328 0.19310541450977325\n",
      "0.03235083445906639 0.16123396158218384\n",
      "0.026272982358932495 0.1379660665988922\n",
      "0.02196095697581768 0.12029193341732025\n",
      "0.018776744604110718 0.10644742101430893\n",
      "0.016351908445358276 0.09533870965242386\n",
      "0.014459101483225822 0.086249940097332\n",
      "0.012949851341545582 0.07868974655866623\n",
      "0.01172312069684267 0.0723087266087532\n",
      "0.010708099231123924 0.06685145199298859\n",
      "0.009854239411652088 0.06212739273905754\n",
      "0.009124882519245148 0.057992011308670044\n",
      "0.008493119850754738 0.054334335029125214\n",
      "0.007938949391245842 0.051068175584077835\n",
      "0.007447285111993551 0.04812590032815933\n",
      "0.00700662937015295 0.045454271137714386\n",
      "0.006608078721910715 0.04301095008850098\n",
      "0.006244650110602379 0.04076215624809265\n",
      "0.005910802632570267 0.038680870085954666\n",
      "0.0056020962074398994 0.0367451086640358\n",
      "0.005314939189702272 0.03493700921535492\n",
      "0.005046420730650425 0.03324170410633087\n",
      "0.0047941613011062145 0.03164662420749664\n",
      "0.004556203726679087 0.030140995979309082\n",
      "0.004330943338572979 0.028715437278151512\n",
      "0.004117037635296583 0.027361730113625526\n",
      "0.003913364373147488 0.026072705164551735\n",
      "0.003718973370268941 0.024842102080583572\n",
      "cluster acc 0.975\n",
      "Start CMTL ...\n",
      "0.2000015527009964 0.4099460542201996\n",
      "0.03447514772415161 0.13534584641456604\n",
      "0.0183396078646183 0.0949285477399826\n",
      "0.012082242406904697 0.07476982474327087\n",
      "0.007831352762877941 0.05916525050997734\n",
      "0.005138182081282139 0.04839830845594406\n",
      "0.004090898670256138 0.0420534685254097\n",
      "0.0035294059198349714 0.03773956373333931\n",
      "0.003173378761857748 0.03453667089343071\n",
      "0.0029272811952978373 0.032061971724033356\n",
      "0.0027453997172415257 0.03009766899049282\n",
      "0.0026048128493130207 0.028504753485322\n",
      "0.00249344389885664 0.027190133929252625\n",
      "0.002404122846201062 0.02608906663954258\n",
      "0.00233186362311244 0.02515498176217079\n",
      "0.002272870857268572 0.024353381246328354\n",
      "0.0022241997066885233 0.02365819737315178\n",
      "0.002183592179790139 0.023049652576446533\n",
      "0.0021493344102054834 0.02251270040869713\n",
      "0.002120134886354208 0.022035691887140274\n",
      "0.0020950024481862783 0.02160961925983429\n",
      "0.0020731831900775433 0.02122732624411583\n",
      "0.0020540885161608458 0.020883169025182724\n",
      "0.0020372553262859583 0.020572613924741745\n",
      "0.002022319473326206 0.020291998982429504\n",
      "0.0020089843310415745 0.020038336515426636\n",
      "0.001997014507651329 0.019809165969491005\n",
      "0.001986210932955146 0.019602468237280846\n",
      "0.0019764185417443514 0.019416550174355507\n",
      "0.00196749996393919 0.019249942153692245\n",
      "Start MP-MTL ...\n",
      "0.21176333725452423 0.3417392373085022\n",
      "0.09183172881603241 0.1845315545797348\n",
      "0.058497171849012375 0.1280173510313034\n",
      "0.04244975745677948 0.0969381183385849\n",
      "0.033034563064575195 0.07745430618524551\n",
      "0.026885610073804855 0.0642019733786583\n",
      "0.022581223398447037 0.05464565008878708\n",
      "0.01944870874285698 0.047493867576122284\n",
      "0.017115358263254166 0.04202505946159363\n",
      "0.015325510874390602 0.03774687275290489\n",
      "0.013904174789786339 0.034304406493902206\n",
      "0.01273954939097166 0.03145696222782135\n",
      "0.011759648099541664 0.02904423512518406\n",
      "0.010916570201516151 0.026957809925079346\n",
      "0.010177531279623508 0.02512265369296074\n",
      "0.009519504383206367 0.023485537618398666\n",
      "0.008926051668822765 0.02200801856815815\n",
      "0.008385182358324528 0.02066163718700409\n",
      "0.00788799487054348 0.019424984231591225\n",
      "0.007427778095006943 0.018281562253832817\n",
      "0.0069993631914258 0.017218496650457382\n",
      "0.006598772015422583 0.016225624829530716\n",
      "0.006222940515726805 0.015294881537556648\n",
      "0.00586954690515995 0.014420014806091785\n",
      "0.005536885466426611 0.01359618455171585\n",
      "0.005223777145147324 0.012819880619645119\n",
      "0.0049294643104076385 0.012088602408766747\n",
      "0.00465350179001689 0.011400728486478329\n",
      "0.004395638592541218 0.010755231603980064\n",
      "0.004155728034675121 0.010151487775146961\n",
      "Start CMTL ...\n",
      "0.18290315568447113 0.40174800157546997\n",
      "0.023374926298856735 0.12018759548664093\n",
      "0.011446324177086353 0.07973755151033401\n",
      "0.007123976945877075 0.060344498604536057\n",
      "0.004886978305876255 0.04809261113405228\n",
      "0.003606612328439951 0.03971176594495773\n",
      "0.002828353550285101 0.0337672121822834\n",
      "0.002321588573977351 0.029442284256219864\n",
      "0.001970456913113594 0.02620576322078705\n",
      "0.0017133252695202827 0.023708999156951904\n",
      "0.0015152948908507824 0.02172684110701084\n",
      "0.0013558939099311829 0.020113911479711533\n",
      "0.0012229413259774446 0.018776575103402138\n",
      "0.0011099970433861017 0.017654310911893845\n",
      "0.0010146362474188209 0.016703961417078972\n",
      "0.0009350815671496093 0.015890661627054214\n",
      "0.000868219998665154 0.01518586091697216\n",
      "0.0008106928435154259 0.014566476456820965\n",
      "0.0007600426324643195 0.014013570733368397\n",
      "0.0007147416472434998 0.013511675409972668\n",
      "0.0006738017546012998 0.013047953136265278\n",
      "0.0006364431465044618 0.012611016631126404\n",
      "0.0006018733838573098 0.012189887464046478\n",
      "0.0005690557882189751 0.01177331991493702\n",
      "0.0005364569369703531 0.011350095272064209\n",
      "0.0005018369993194938 0.01091067399829626\n",
      "0.0004624518915079534 0.010451056994497776\n",
      "0.00041666440665721893 0.009979089722037315\n",
      "0.00036730628926306963 0.009518943727016449\n",
      "0.00032212352380156517 0.009103531949222088\n",
      "Start MP-MTL ...\n",
      "0.18959367275238037 0.3219277858734131\n",
      "0.0824650377035141 0.1705527901649475\n",
      "0.056141626089811325 0.12362173944711685\n",
      "0.04238412529230118 0.09621051698923111\n",
      "0.03404298052191734 0.0786919966340065\n",
      "0.02855985425412655 0.06679258495569229\n",
      "0.024764245375990868 0.05830464884638786\n",
      "0.02201712690293789 0.05199360102415085\n",
      "0.019928941503167152 0.047101911157369614\n",
      "0.018260544165968895 0.04315134137868881\n",
      "0.016863171011209488 0.03983425721526146\n",
      "0.01564314030110836 0.03694918379187584\n",
      "0.014541467651724815 0.03436356410384178\n",
      "0.01352187991142273 0.03199121356010437\n",
      "0.012563358061015606 0.02977803349494934\n",
      "0.011655105277895927 0.027692412957549095\n",
      "0.010793023742735386 0.0257182065397501\n",
      "0.009977037087082863 0.023849617689847946\n",
      "0.009209126234054565 0.022087033838033676\n",
      "0.00849195383489132 0.020433936268091202\n",
      "0.007827958092093468 0.018894467502832413\n",
      "0.0072186836041510105 0.017471591010689735\n",
      "0.006664150860160589 0.016165785491466522\n",
      "0.006162469275295734 0.014974316582083702\n",
      "0.0057099987752735615 0.013891281560063362\n",
      "0.005301891826093197 0.012908208183944225\n",
      "0.004932737443596125 0.012015026994049549\n",
      "0.004597050603479147 0.01120094396173954\n",
      "0.004289600998163223 0.010455143637955189\n",
      "0.004005604889243841 0.009767348878085613\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07402051240205765 0.24595022201538086\n",
      "0.05038697272539139 0.18312714993953705\n",
      "0.036980971693992615 0.14366529881954193\n",
      "0.02877163328230381 0.1171184629201889\n",
      "0.023353956639766693 0.09816621989011765\n",
      "0.01954660192131996 0.08400148898363113\n",
      "0.016733285039663315 0.07303638756275177\n",
      "0.014570765197277069 0.06431044638156891\n",
      "0.012855817563831806 0.05720975250005722\n",
      "0.011461365036666393 0.05132433772087097\n",
      "0.010304060764610767 0.046369753777980804\n",
      "0.009326977655291557 0.04214230924844742\n",
      "0.00848980713635683 0.038491781800985336\n",
      "0.007763081230223179 0.035304564982652664\n",
      "0.007124734576791525 0.032493095844984055\n",
      "0.006557869724929333 0.029988747090101242\n",
      "0.00604938343167305 0.027737239375710487\n",
      "0.0055889952927827835 0.025695303454995155\n",
      "0.00516865449026227 0.023828480392694473\n",
      "0.0047820089384913445 0.022109337151050568\n",
      "0.004424126818776131 0.020516159012913704\n",
      "0.004091171082109213 0.019032027572393417\n",
      "0.003780212253332138 0.01764378324151039\n",
      "0.003489031922072172 0.016341466456651688\n",
      "0.003215960692614317 0.015117528848350048\n",
      "0.0029597626999020576 0.013966361992061138\n",
      "0.002719501033425331 0.012883799150586128\n",
      "0.0024944604374468327 0.011866679415106773\n",
      "0.002284055342897773 0.010912486352026463\n",
      "0.002087782137095928 0.010019123554229736\n",
      "cluster acc 0.98125\n",
      "Start CMTL ...\n",
      "0.18982136249542236 0.36547598242759705\n",
      "0.029824286699295044 0.1077822595834732\n",
      "0.015975438058376312 0.07328440994024277\n",
      "0.010445432737469673 0.054884470999240875\n",
      "0.007541833911091089 0.042974039912223816\n",
      "0.00585907930508256 0.03496445715427399\n",
      "0.00482700951397419 0.029342884197831154\n",
      "0.004159825388342142 0.025206634774804115\n",
      "0.0036776650231331587 0.022018855437636375\n",
      "0.00330820819362998 0.019504938274621964\n",
      "0.00305283279158175 0.017545390874147415\n",
      "0.0028873556293547153 0.016033370047807693\n",
      "0.0027753126341849566 0.014849193394184113\n",
      "0.002695247530937195 0.013901526108384132\n",
      "0.002635740442201495 0.013129150494933128\n",
      "0.0025901957415044308 0.012490501627326012\n",
      "0.002554516773670912 0.011956276372075081\n",
      "0.002526018302887678 0.011505096219480038\n",
      "0.00250286259688437 0.011120912618935108\n",
      "0.0024837455712258816 0.010791384615004063\n",
      "0.002467723563313484 0.010506877675652504\n",
      "0.00245409132912755 0.01025973167270422\n",
      "0.0024423222057521343 0.010043805465102196\n",
      "0.0024320126976817846 0.009854119271039963\n",
      "0.0024228577967733145 0.009686607867479324\n",
      "0.0024146202486008406 0.009537930600345135\n",
      "0.0024071228690445423 0.009405309334397316\n",
      "0.002400230150669813 0.009286453947424889\n",
      "0.0023938422091305256 0.0091794328764081\n",
      "0.0023878866340965033 0.009082641452550888\n",
      "Start MP-MTL ...\n",
      "0.19169025123119354 0.2997371554374695\n",
      "0.08032193779945374 0.1495937556028366\n",
      "0.05214507132768631 0.10378873348236084\n",
      "0.037803906947374344 0.07773210853338242\n",
      "0.029520228505134583 0.061557937413454056\n",
      "0.024231890216469765 0.05077387019991875\n",
      "0.020555760711431503 0.04308439418673515\n",
      "0.017848342657089233 0.037343624979257584\n",
      "0.01576458103954792 0.03289949521422386\n",
      "0.014103800058364868 0.029352080076932907\n",
      "0.012742233462631702 0.0264444537460804\n",
      "0.011599097400903702 0.02400474064052105\n",
      "0.010619407519698143 0.021914631128311157\n",
      "0.00976480357348919 0.02009141445159912\n",
      "0.009008312597870827 0.018477048724889755\n",
      "0.008331060409545898 0.017030898481607437\n",
      "0.007719940040260553 0.01572469249367714\n",
      "0.007165989838540554 0.01453894842416048\n",
      "0.00666305935010314 0.01346021331846714\n",
      "0.006206847727298737 0.01247901190072298\n",
      "0.005794145166873932 0.01158831361681223\n",
      "0.005422317422926426 0.010782466270029545\n",
      "0.00508892722427845 0.010056385770440102\n",
      "0.004791561514139175 0.009405175223946571\n",
      "0.0045277150347828865 0.008823851123452187\n",
      "0.0042947824113070965 0.008307288400828838\n",
      "0.004090089350938797 0.007850246503949165\n",
      "0.003910957369953394 0.007447449956089258\n",
      "0.0037547561805695295 0.007093722466379404\n",
      "0.0036189642269164324 0.006784018129110336\n",
      "Start CMTL ...\n",
      "0.17731477320194244 0.36195001006126404\n",
      "0.022716911509633064 0.09315752238035202\n",
      "0.011094658635556698 0.06181151419878006\n",
      "0.006699252873659134 0.04632815718650818\n",
      "0.004619031213223934 0.03693718463182449\n",
      "0.0034630175214260817 0.030665945261716843\n",
      "0.00273115118034184 0.02615642547607422\n",
      "0.0022234744392335415 0.02274656668305397\n",
      "0.0018501573940739036 0.020094241946935654\n",
      "0.0015611902344971895 0.01799478381872177\n",
      "0.0013288623886182904 0.016309158876538277\n",
      "0.0011441906681284308 0.014945288188755512\n",
      "0.0010013434803113341 0.01383974589407444\n",
      "0.0008899830281734467 0.012939756736159325\n",
      "0.0008002549293451011 0.012202246114611626\n",
      "0.0007254217052832246 0.011596367694437504\n",
      "0.000661388854496181 0.011101726442575455\n",
      "0.0006058161961846054 0.010704588145017624\n",
      "0.0005574058159254491 0.010394196957349777\n",
      "0.0005153656820766628 0.010160369798541069\n",
      "0.00047905262908898294 0.009992940351366997\n",
      "0.0004478130431380123 0.009882379323244095\n",
      "0.00042096353718079627 0.009820681065320969\n",
      "0.0003978399035986513 0.00980185903608799\n",
      "0.0003778427198994905 0.00980185903608799\n",
      "0.00036045745946466923 0.00980185903608799\n",
      "0.000345256004948169 0.00980185903608799\n",
      "0.0003318859089631587 0.00980185903608799\n",
      "0.00032005883986130357 0.00980185903608799\n",
      "0.0003095368738286197 0.00980185903608799\n",
      "Start MP-MTL ...\n",
      "0.17818237841129303 0.2883075475692749\n",
      "0.07774002104997635 0.14407524466514587\n",
      "0.051870595663785934 0.10130365192890167\n",
      "0.03765562176704407 0.07578899711370468\n",
      "0.028820455074310303 0.05918005853891373\n",
      "0.02284328080713749 0.047677792608737946\n",
      "0.018556399270892143 0.039249029010534286\n",
      "0.01529877819120884 0.03273322433233261\n",
      "0.012700212188065052 0.027470868080854416\n",
      "0.01056384202092886 0.023097196593880653\n",
      "0.008780033327639103 0.01940445974469185\n",
      "0.007281722966581583 0.01626606658101082\n",
      "0.006022871937602758 0.01359693892300129\n",
      "0.004968205001205206 0.011333068832755089\n",
      "0.004088388755917549 0.00942133367061615\n",
      "0.0033578865695744753 0.007814864628016949\n",
      "0.002754045184701681 0.0064712935127317905\n",
      "0.002256821608170867 0.005352237727493048\n",
      "0.0018486399203538895 0.004423360340297222\n",
      "0.0015143122291192412 0.0036543651949614286\n",
      "0.0012408874463289976 0.003018939169123769\n",
      "0.0010174599010497332 0.0024945461191236973\n",
      "0.0008349426789209247 0.0020621023140847683\n",
      "0.0006858239648863673 0.0017055945936590433\n",
      "0.0005639336886815727 0.00141167885158211\n",
      "0.0004642271378543228 0.0011692943517118692\n",
      "0.00038259176653809845 0.0009693108731880784\n",
      "0.0003156820894218981 0.000804209616035223\n",
      "0.0002607799251563847 0.0006678045028820634\n",
      "0.00021567687508650124 0.0005550215137191117\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07249869406223297 0.20044711232185364\n",
      "0.046360667794942856 0.1371610462665558\n",
      "0.032558757811784744 0.1016586422920227\n",
      "0.024558886885643005 0.07993760704994202\n",
      "0.019484305754303932 0.06550391018390656\n",
      "0.01603100821375847 0.05527416989207268\n",
      "0.01355072669684887 0.0476585291326046\n",
      "0.011690862476825714 0.04176454618573189\n",
      "0.010245764628052711 0.037056274712085724\n",
      "0.009089027531445026 0.03319510072469711\n",
      "0.008139705285429955 0.029958879575133324\n",
      "0.007344165351241827 0.027196982875466347\n",
      "0.006665673106908798 0.02480442449450493\n",
      "0.006078348495066166 0.022705864161252975\n",
      "0.005563391838222742 0.020845742896199226\n",
      "0.005106822587549686 0.019181957468390465\n",
      "0.004697970114648342 0.017681870609521866\n",
      "0.004328553564846516 0.01631956547498703\n",
      "0.003992053680121899 0.015074288472533226\n",
      "0.003683308605104685 0.013929213397204876\n",
      "0.003398203756660223 0.012870672158896923\n",
      "0.0031335086096078157 0.011887604370713234\n",
      "0.0028866834472864866 0.010971142910420895\n",
      "0.002655783900991082 0.010114246048033237\n",
      "0.002439333824440837 0.009311418980360031\n",
      "0.002236249390989542 0.008558416739106178\n",
      "0.0020457315258681774 0.00785199087113142\n",
      "0.0018672080477699637 0.0071896775625646114\n",
      "0.0017002451932057738 0.006569577846676111\n",
      "0.0015445005847141147 0.005990143399685621\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.1818012297153473 0.33212459087371826\n",
      "0.029433438554406166 0.08799352496862411\n",
      "0.01584741845726967 0.060540877282619476\n",
      "0.010843087919056416 0.04567759856581688\n",
      "0.00840599276125431 0.03676632046699524\n",
      "0.006814118474721909 0.030404284596443176\n",
      "0.0055645424872636795 0.025446463376283646\n",
      "0.004513990134000778 0.021610213443636894\n",
      "0.003753380849957466 0.018854400143027306\n",
      "0.0033187028020620346 0.016912518069148064\n",
      "0.0030798488296568394 0.015448723919689655\n",
      "0.0029329010285437107 0.014300361275672913\n",
      "0.002833122853189707 0.01338931918144226\n",
      "0.0027611111290752888 0.01265842653810978\n",
      "0.0027070350479334593 0.012063918635249138\n",
      "0.0026652547530829906 0.011573516763746738\n",
      "0.0026322726625949144 0.011163659393787384\n",
      "0.00260578328743577 0.010817068628966808\n",
      "0.0025841984897851944 0.010520873591303825\n",
      "0.0025663920678198338 0.010265335440635681\n",
      "0.002551543526351452 0.010042967274785042\n",
      "0.0025390400551259518 0.009847978129982948\n",
      "0.002528421115130186 0.00967579334974289\n",
      "0.0025193325709551573 0.009522778913378716\n",
      "0.0025114980526268482 0.009386015124619007\n",
      "0.0025047005619853735 0.009263141080737114\n",
      "0.002498768037185073 0.009152203798294067\n",
      "0.002493562875315547 0.00905162375420332\n",
      "0.002488975878804922 0.008960047736763954\n",
      "0.0024849115870893 0.008876370266079903\n",
      "Start MP-MTL ...\n",
      "0.17486560344696045 0.2630109190940857\n",
      "0.07069148123264313 0.12435994297266006\n",
      "0.04525516927242279 0.08303992450237274\n",
      "0.033069636672735214 0.06172879785299301\n",
      "0.025810372084379196 0.04864863306283951\n",
      "0.021061565726995468 0.03989198058843613\n",
      "0.017793036997318268 0.03374286741018295\n",
      "0.01545117236673832 0.02927408181130886\n",
      "0.013684587553143501 0.02586797997355461\n",
      "0.012287911958992481 0.02315426431596279\n",
      "0.011146490462124348 0.020922953262925148\n",
      "0.010190756991505623 0.01904517039656639\n",
      "0.00937491375952959 0.017435574904084206\n",
      "0.008667198941111565 0.016034740954637527\n",
      "0.008044837042689323 0.014799809083342552\n",
      "0.0074911415576934814 0.013699154369533062\n",
      "0.006993861403316259 0.012709168717265129\n",
      "0.006544053554534912 0.011812331154942513\n",
      "0.006135248113423586 0.010995806194841862\n",
      "0.00576289277523756 0.010250357910990715\n",
      "0.005423769820481539 0.009569456800818443\n",
      "0.005115589126944542 0.008948459289968014\n",
      "0.004836602136492729 0.008383920416235924\n",
      "0.004585324786603451 0.007873041555285454\n",
      "0.004360336344689131 0.007413244340568781\n",
      "0.0041601466946303844 0.007001874502748251\n",
      "0.003983153495937586 0.006636091973632574\n",
      "0.003827640786767006 0.00631280243396759\n",
      "0.003691796911880374 0.006028718780726194\n",
      "0.0035737701691687107 0.005780411884188652\n",
      "Start CMTL ...\n",
      "0.16854971647262573 0.3269861340522766\n",
      "0.021482247859239578 0.07664967328310013\n",
      "0.009458990767598152 0.04415823519229889\n",
      "0.0049134548753499985 0.02849927917122841\n",
      "0.0029822548385709524 0.019879460334777832\n",
      "0.0019784560427069664 0.014620406553149223\n",
      "0.0013510967837646604 0.01110402587801218\n",
      "0.0009434123639948666 0.008620936423540115\n",
      "0.000685072795022279 0.006837274879217148\n",
      "0.0005182191962376237 0.005532869137823582\n",
      "0.0004051047726534307 0.004554350394755602\n",
      "0.0003244552935939282 0.0038018387276679277\n",
      "0.0002645430504344404 0.0032108244486153126\n",
      "0.00021867090254090726 0.0027385500725358725\n",
      "0.00018278068455401808 0.002355724573135376\n",
      "0.0001542507525300607 0.0020416639745235443\n",
      "0.00013129097351338714 0.0017813623417168856\n",
      "0.00011262639600317925 0.001563690253533423\n",
      "9.732086618896574e-05 0.001380230998620391\n",
      "8.467189036309719e-05 0.0012245200341567397\n",
      "7.414391438942403e-05 0.0010915187885984778\n",
      "6.532321276608855e-05 0.0009772563353180885\n",
      "5.78869876335375e-05 0.0008785684476606548\n",
      "5.158094427315518e-05 0.0007929106941446662\n",
      "4.6203167585190386e-05 0.0007182202534750104\n",
      "4.159225500188768e-05 0.0006528109079226851\n",
      "3.761823973036371e-05 0.0005952963838353753\n",
      "3.417595144128427e-05 0.0005445287097245455\n",
      "3.117968299193308e-05 0.0004995532217435539\n",
      "2.855936145351734e-05 0.0004595695063471794\n",
      "Start MP-MTL ...\n",
      "0.1678103357553482 0.25997501611709595\n",
      "0.06882591545581818 0.12326924502849579\n",
      "0.04467146471142769 0.08364594727754593\n",
      "0.03273468464612961 0.06251059472560883\n",
      "0.025440681725740433 0.049160197377204895\n",
      "0.02033882960677147 0.03972490876913071\n",
      "0.01639818213880062 0.032417602837085724\n",
      "0.013445941731333733 0.026786720380187035\n",
      "0.011240392923355103 0.022501064464449883\n",
      "0.009484907612204552 0.01907976344227791\n",
      "0.008036341518163681 0.016252081841230392\n",
      "0.006818439811468124 0.013867613859474659\n",
      "0.005783007945865393 0.01183188147842884\n",
      "0.0048970491625368595 0.01008108165115118\n",
      "0.004136853851377964 0.008570005185902119\n",
      "0.0034845955669879913 0.0072651454247534275\n",
      "0.0029261368326842785 0.006140280980616808\n",
      "0.0024496775586158037 0.005173716228455305\n",
      "0.002044917782768607 0.004346603527665138\n",
      "0.0017026474233716726 0.0036420240066945553\n",
      "0.00141452020034194 0.0030445412266999483\n",
      "0.0011729904217645526 0.002540053566917777\n",
      "0.0009712797473184764 0.002115735551342368\n",
      "0.0008033643243834376 0.0017600602004677057\n",
      "0.0006639568018727005 0.0014627769123762846\n",
      "0.0005484679131768644 0.001214889925904572\n",
      "0.0004529542347881943 0.001008583465591073\n",
      "0.0003740593383554369 0.0008371353032998741\n",
      "0.0003089485107921064 0.0006948095979169011\n",
      "0.0002552427176851779 0.0005767483962699771\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06928835809230804 0.1735830008983612\n",
      "0.043513260781764984 0.11561127752065659\n",
      "0.0302549097687006 0.0840623527765274\n",
      "0.022744102403521538 0.06518442928791046\n",
      "0.01805284433066845 0.05285869166254997\n",
      "0.014885795302689075 0.04425636678934097\n",
      "0.012618666514754295 0.03794637694954872\n",
      "0.010921427048742771 0.03313688188791275\n",
      "0.009605372324585915 0.029356574639678\n",
      "0.008555704727768898 0.026308957487344742\n",
      "0.007699123118072748 0.023799363523721695\n",
      "0.00698692724108696 0.02169567346572876\n",
      "0.0063855526968836784 0.01990540511906147\n",
      "0.005871097557246685 0.018362101167440414\n",
      "0.0054259588941931725 0.017016634345054626\n",
      "0.0050367796793580055 0.015831779688596725\n",
      "0.004693149589002132 0.014778560027480125\n",
      "0.004386744927614927 0.013833862729370594\n",
      "0.004110813140869141 0.012978929094970226\n",
      "0.003859791439026594 0.012198273092508316\n",
      "0.003629102138802409 0.011479007080197334\n",
      "0.003414949867874384 0.010810339823365211\n",
      "0.0032142363488674164 0.01018332876265049\n",
      "0.003024458419531584 0.009590588510036469\n",
      "0.0028436430729925632 0.0090261772274971\n",
      "0.0026702871546149254 0.008485449478030205\n",
      "0.0025033047422766685 0.00796491652727127\n",
      "0.002341966610401869 0.007462136447429657\n",
      "0.00218584924004972 0.0069755977019667625\n",
      "0.002034776844084263 0.006504555698484182\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.1672006994485855 0.30898457765579224\n",
      "0.024131249636411667 0.07642172276973724\n",
      "0.012164585292339325 0.046902015805244446\n",
      "0.006917964667081833 0.03083127737045288\n",
      "0.0038720599841326475 0.020286627113819122\n",
      "0.0023699291050434113 0.013952295295894146\n",
      "0.0015585266519337893 0.010135042481124401\n",
      "0.0010545363184064627 0.0076339454390108585\n",
      "0.0007530786097049713 0.005925542674958706\n",
      "0.000567744136787951 0.004719085060060024\n",
      "0.00044620566768571734 0.003837630618363619\n",
      "0.00036123712197877467 0.0031732735224068165\n",
      "0.0002978692064061761 0.0026579927653074265\n",
      "0.0002474415232427418 0.0022476508747786283\n",
      "0.0002051447081612423 0.0019135618349537253\n",
      "0.0001689082564553246 0.0016374357510358095\n",
      "0.00013837823644280434 0.0014078447129577398\n",
      "0.00011363120574969798 0.0012173036811873317\n",
      "9.427367331227288e-05 0.0010599165689200163\n",
      "7.939182978589088e-05 0.0009302115067839622\n",
      "6.79335935274139e-05 0.0008230797830037773\n",
      "5.899443567614071e-05 0.0007340601296164095\n",
      "5.189548392081633e-05 0.0006594987935386598\n",
      "4.615374928107485e-05 0.0005965083255432546\n",
      "4.142987745581195e-05 0.0005428400472737849\n",
      "3.7483488995349035e-05 0.0004967446438968182\n",
      "3.414155071368441e-05 0.00045685452641919255\n",
      "3.127750096609816e-05 0.00042209323146380484\n",
      "2.879709063563496e-05 0.0003916046698577702\n",
      "2.6629048079485074e-05 0.00036470056511461735\n",
      "Start MP-MTL ...\n",
      "0.15643775463104248 0.23684068024158478\n",
      "0.05882617086172104 0.10187137126922607\n",
      "0.03571334108710289 0.06416555494070053\n",
      "0.025138553231954575 0.045771524310112\n",
      "0.019222063943743706 0.035228434950113297\n",
      "0.015485432930290699 0.02850174531340599\n",
      "0.012935750186443329 0.02388354204595089\n",
      "0.011091949418187141 0.020531678572297096\n",
      "0.009695358574390411 0.01798621192574501\n",
      "0.00859819445759058 0.015981096774339676\n",
      "0.007711628917604685 0.01435569953173399\n",
      "0.0069792428985238075 0.013008393347263336\n",
      "0.0063631124794483185 0.011871347203850746\n",
      "0.0058363149873912334 0.010896766558289528\n",
      "0.005378791596740484 0.010049227625131607\n",
      "0.004975061397999525 0.009301355108618736\n",
      "0.0046129305846989155 0.008631390519440174\n",
      "0.0042826952412724495 0.008021858520805836\n",
      "0.003976720850914717 0.007458684500306845\n",
      "0.0036891368217766285 0.006930828094482422\n",
      "0.0034156162291765213 0.006429870612919331\n",
      "0.003153206082060933 0.005949822720140219\n",
      "0.0029001389630138874 0.005486849695444107\n",
      "0.002655650023370981 0.005038972478359938\n",
      "0.002419761149212718 0.004605791997164488\n",
      "0.002193075604736805 0.004188070073723793\n",
      "0.001976542640477419 0.003787397872656584\n",
      "0.0017712665721774101 0.0034057614393532276\n",
      "0.0015783210983499885 0.0030452690552920103\n",
      "0.0013986127451062202 0.002707787323743105\n",
      "Start CMTL ...\n",
      "0.16741816699504852 0.3077966570854187\n",
      "0.021432597190141678 0.06691500544548035\n",
      "0.00974184088408947 0.03774036094546318\n",
      "0.005346804857254028 0.02415597066283226\n",
      "0.0031299740076065063 0.016433849930763245\n",
      "0.0018077727872878313 0.011524488218128681\n",
      "0.0010886966483667493 0.008370894007384777\n",
      "0.0007139219669625163 0.006336778402328491\n",
      "0.0004986486746929586 0.004961693659424782\n",
      "0.00036434686626307666 0.003989751450717449\n",
      "0.00027547337231226265 0.0032775546424090862\n",
      "0.0002139630087185651 0.0027400029357522726\n",
      "0.0001698553387541324 0.002324164379388094\n",
      "0.00013730465434491634 0.0019957676995545626\n",
      "0.00011270460527157411 0.0017318225000053644\n",
      "9.37368386075832e-05 0.0015164403012022376\n",
      "7.885850209277123e-05 0.0013383502373471856\n",
      "6.70129811624065e-05 0.001189374248497188\n",
      "5.745782982558012e-05 0.001063465140759945\n",
      "4.9660109652904794e-05 0.0009560718899592757\n",
      "4.3230025767115876e-05 0.0008637157152406871\n",
      "3.78774493583478e-05 0.0007837011362425983\n",
      "3.3383461413905025e-05 0.0007139121298678219\n",
      "2.9580609407275915e-05 0.0006526710349135101\n",
      "2.6339224859839305e-05 0.000598631682805717\n",
      "2.3557986423838884e-05 0.0005507049500010908\n",
      "2.115677489200607e-05 0.0005080010159872472\n",
      "1.9071785573032685e-05 0.0004697868716903031\n",
      "1.7251728422706947e-05 0.0004354548582341522\n",
      "1.565509410283994e-05 0.0004044972884003073\n",
      "Start MP-MTL ...\n",
      "0.15512104332447052 0.2332371175289154\n",
      "0.05821054428815842 0.09850981831550598\n",
      "0.035981737077236176 0.06319230794906616\n",
      "0.025239309296011925 0.04519311338663101\n",
      "0.018882565200328827 0.034324970096349716\n",
      "0.014743028208613396 0.027101242914795876\n",
      "0.011865583248436451 0.021970104426145554\n",
      "0.009754408150911331 0.018139397725462914\n",
      "0.00813931692391634 0.015173690393567085\n",
      "0.006864743772894144 0.012815249152481556\n",
      "0.005834510549902916 0.010900018736720085\n",
      "0.004985596984624863 0.009317824617028236\n",
      "0.004275075159966946 0.007992143742740154\n",
      "0.0036729455459862947 0.006868645548820496\n",
      "0.0031578417401760817 0.0059081497602164745\n",
      "0.0027142527978867292 0.005081851035356522\n",
      "0.00233067711815238 0.004368133842945099\n",
      "0.001998334424570203 0.003750354051589966\n",
      "0.001710302196443081 0.003215290140360594\n",
      "0.0014609332429245114 0.0027521378360688686\n",
      "0.00124545453581959 0.002351787406951189\n",
      "0.0010597262298688293 0.0020063980482518673\n",
      "0.0009000850841403008 0.0017090911278501153\n",
      "0.0007632618071511388 0.001453779055736959\n",
      "0.0006463219760917127 0.0012350474717095494\n",
      "0.0005466352449730039 0.0010480715427547693\n",
      "0.00046185770770534873 0.0008885712595656514\n",
      "0.00038991024484857917 0.0007527627167291939\n",
      "0.0003289604210294783 0.0006373132928274572\n",
      "0.0002774059830699116 0.0005393087631091475\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "1.895579233943817e-13 0.9483091235160828\n",
      "1.895579233943817e-13 0.9483091235160828\n",
      "1.895579233943817e-13 0.9483091235160828\n",
      "1.895579233943817e-13 0.9483091235160828\n",
      "1.8778622862432315e-13 0.9483091235160828\n",
      "1.8458186910354224e-13 0.948309063911438\n",
      "1.8458186910354224e-13 0.948309063911438\n",
      "1.8458186910354224e-13 0.948309063911438\n",
      "1.8458186910354224e-13 0.948309063911438\n",
      "1.8134011816033774e-13 0.948309063911438\n",
      "1.8134011816033774e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "1.744100469516091e-13 0.948309063911438\n",
      "cluster acc 0.15625\n",
      "Start CMTL ...\n",
      "0.6480627059936523 1.2280174493789673\n",
      "0.057013750076293945 1.2280174493789673\n",
      "0.0065823933109641075 1.2280174493789673\n",
      "0.0005221221363171935 1.2280174493789673\n",
      "6.255810876609758e-05 1.2280174493789673\n",
      "1.1454432751634158e-05 1.2280174493789673\n",
      "2.7770406632043887e-06 1.2280174493789673\n",
      "8.029967943912197e-07 1.2280174493789673\n",
      "2.623243631205696e-07 1.2280174493789673\n",
      "9.37143056489731e-08 1.2280174493789673\n",
      "3.570270834529765e-08 1.2280174493789673\n",
      "1.4216126942301344e-08 1.2280174493789673\n",
      "5.827747173725584e-09 1.2280174493789673\n",
      "2.434293433495327e-09 1.2280174493789673\n",
      "1.0291659746641812e-09 1.2280174493789673\n",
      "4.386400132005974e-10 1.2280174493789673\n",
      "1.8789884925762834e-10 1.2280174493789673\n",
      "8.084143771069918e-11 1.2280174493789673\n",
      "3.492185013387328e-11 1.2280174493789673\n",
      "1.5172668677010392e-11 1.2280174493789673\n",
      "6.630313052063963e-12 1.2280174493789673\n",
      "2.9361155434032282e-12 1.2280174493789673\n",
      "1.3334316290025683e-12 1.2280174493789673\n",
      "6.31930163579042e-13 1.2280174493789673\n",
      "3.256290636438619e-13 1.2280174493789673\n",
      "1.8856310013849048e-13 1.2280174493789673\n",
      "1.2635622799808677e-13 1.2280174493789673\n",
      "9.339823700679414e-14 1.2280174493789673\n",
      "7.968263906771994e-14 1.2280174493789673\n",
      "6.926963614251741e-14 1.2280174493789673\n",
      "Start MP-MTL ...\n",
      "0.5747111439704895 1.1622713804244995\n",
      "0.26573020219802856 1.1622713804244995\n",
      "0.14451903104782104 1.1622713804244995\n",
      "0.09288090467453003 1.1622713804244995\n",
      "0.06695420295000076 1.1622713804244995\n",
      "0.0513860359787941 1.1622713804244995\n",
      "0.04106590151786804 1.1622713804244995\n",
      "0.03377785161137581 1.1622713804244995\n",
      "0.02833891287446022 1.1622713804244995\n",
      "0.02410348877310753 1.1622713804244995\n",
      "0.020711511373519897 1.1622713804244995\n",
      "0.017950858920812607 1.1622713804244995\n",
      "0.015681779012084007 1.1622713804244995\n",
      "0.013797633349895477 1.1622713804244995\n",
      "0.012212982401251793 1.1622713804244995\n",
      "0.010862121358513832 1.1622713804244995\n",
      "0.009696463122963905 1.1622713804244995\n",
      "0.008680540136992931 1.1622713804244995\n",
      "0.007788663264364004 1.1622713804244995\n",
      "0.007002351339906454 1.1622713804244995\n",
      "0.006308176554739475 1.1622713804244995\n",
      "0.005695737432688475 1.1622713804244995\n",
      "0.005155983380973339 1.1622713804244995\n",
      "0.004680273588746786 1.1622713804244995\n",
      "0.004260337445884943 1.1622713804244995\n",
      "0.0038885795511305332 1.1622713804244995\n",
      "0.003558340948075056 1.1622713804244995\n",
      "0.0032639149576425552 1.1622713804244995\n",
      "0.003000461496412754 1.1622713804244995\n",
      "0.002763885073363781 1.1622713804244995\n",
      "Start CMTL ...\n",
      "0.18402601778507233 0.9291359782218933\n",
      "0.023021306842565536 0.9126690626144409\n",
      "0.0027248202823102474 0.9126690626144409\n",
      "0.00047855445882305503 0.9126690626144409\n",
      "0.0001084447285393253 0.9126690626144409\n",
      "2.914564720413182e-05 0.9126690626144409\n",
      "8.743889338802546e-06 0.9126690626144409\n",
      "2.83345480056596e-06 0.9126690626144409\n",
      "9.747197964316001e-07 0.9126690626144409\n",
      "3.5254291219644074e-07 0.9126690626144409\n",
      "1.3327704095900117e-07 0.9126690626144409\n",
      "5.2439709463669715e-08 0.9126690626144409\n",
      "2.1392793314589653e-08 0.9126690626144409\n",
      "9.013647606082031e-09 0.9126690626144409\n",
      "3.90680421347156e-09 0.9126690626144409\n",
      "1.7347872027784206e-09 0.9126690626144409\n",
      "7.861703510414486e-10 0.9126690626144409\n",
      "3.624324174111848e-10 0.9126690626144409\n",
      "1.6948656367254955e-10 0.9126690626144409\n",
      "8.023133546419814e-11 0.9126690626144409\n",
      "3.8396841262056114e-11 0.9126690626144409\n",
      "1.862244733419338e-11 0.9126690626144409\n",
      "9.141900778053547e-12 0.9126690626144409\n",
      "4.550872265834949e-12 0.9126690626144409\n",
      "2.325211854656284e-12 0.9126690626144409\n",
      "1.239348792862749e-12 0.9126690626144409\n",
      "6.962009094224619e-13 0.9126690626144409\n",
      "4.1646756030778997e-13 0.9126690626144409\n",
      "2.832809941483161e-13 0.9126690626144409\n",
      "2.085409752869416e-13 0.9126690626144409\n",
      "Start MP-MTL ...\n",
      "0.24327996373176575 0.9894590377807617\n",
      "0.0597723126411438 0.9894590377807617\n",
      "0.021017324179410934 0.9894590377807617\n",
      "0.00902550294995308 0.9894590377807617\n",
      "0.004334048833698034 0.9894590377807617\n",
      "0.0022662426345050335 0.9894590377807617\n",
      "0.001272346475161612 0.9894590377807617\n",
      "0.000749305181670934 0.9894590377807617\n",
      "0.00045705033699050546 0.9894590377807617\n",
      "0.00028614388429559767 0.9894590377807617\n",
      "0.0001824594655772671 0.9894590377807617\n",
      "0.00011780014028772712 0.9894590377807617\n",
      "7.673704385524616e-05 0.9894590377807617\n",
      "5.0378712330712005e-05 0.9894590377807617\n",
      "3.3352836908306926e-05 0.9894590377807617\n",
      "2.2300171622191556e-05 0.9894590377807617\n",
      "1.5082856407389045e-05 0.9894590377807617\n",
      "1.0332571036997251e-05 0.9894590377807617\n",
      "7.174400707299355e-06 0.9894590377807617\n",
      "5.049841092841234e-06 0.9894590377807617\n",
      "3.601876187531161e-06 0.9894590377807617\n",
      "2.601720325401402e-06 0.9894590377807617\n",
      "1.9015449197468115e-06 0.9894590377807617\n",
      "1.4049285255168797e-06 0.9894590377807617\n",
      "1.0482879133633105e-06 0.9894590377807617\n",
      "7.89165198966657e-07 0.9894590377807617\n",
      "5.988728730699222e-07 0.9894590377807617\n",
      "4.5773077772537363e-07 0.9894590377807617\n",
      "3.5208984172641067e-07 0.9894590377807617\n",
      "2.723796228565334e-07 0.9894590377807617\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.6070853335484765e-13 1.1322088241577148\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "3.6070853335484765e-13 1.1322085857391357\n",
      "cluster acc 0.146875\n",
      "Start CMTL ...\n",
      "0.7873178720474243 1.079486608505249\n",
      "0.16599851846694946 1.079486608505249\n",
      "0.02367992140352726 1.079486608505249\n",
      "0.005789615213871002 1.079486608505249\n",
      "0.001931580132804811 1.079486608505249\n",
      "0.000739854876883328 1.079486608505249\n",
      "0.00030481861904263496 1.079486608505249\n",
      "0.00013123931421432644 1.079486608505249\n",
      "5.8352754422230646e-05 1.079486608505249\n",
      "2.6719504603534006e-05 1.079486608505249\n",
      "1.2606603377207648e-05 1.079486608505249\n",
      "6.567827313119778e-06 1.079486608505249\n",
      "6.567827313119778e-06 1.079486608505249\n",
      "6.567827313119778e-06 1.079486608505249\n",
      "1.738128048600629e-06 1.079486608505249\n",
      "6.186120344864321e-07 1.079486608505249\n",
      "2.8526125106509426e-07 1.079486608505249\n",
      "1.4386580460268306e-07 1.079486608505249\n",
      "7.55175122435503e-08 1.079486608505249\n",
      "4.0536317413852885e-08 1.079486608505249\n",
      "2.207203664283952e-08 1.079486608505249\n",
      "1.2138817950813063e-08 1.079486608505249\n",
      "6.727082002555562e-09 1.079486608505249\n",
      "3.7505976102636396e-09 1.079486608505249\n",
      "2.1016910434212832e-09 1.079486608505249\n",
      "1.1829150992070936e-09 1.079486608505249\n",
      "6.68260835556822e-10 1.079486608505249\n",
      "3.7883141068562054e-10 1.079486608505249\n",
      "2.1545636108566413e-10 1.079486608505249\n",
      "1.2290729545227919e-10 1.079486608505249\n",
      "Start MP-MTL ...\n",
      "0.7369767427444458 1.0917975902557373\n",
      "0.46923574805259705 1.0917975902557373\n",
      "0.3200598657131195 1.0917975902557373\n",
      "0.2423807680606842 1.0917975902557373\n",
      "0.19881397485733032 1.0917975902557373\n",
      "0.17218244075775146 1.0917975902557373\n",
      "0.1534816324710846 1.0917975902557373\n",
      "0.13918545842170715 1.0917975902557373\n",
      "0.12754923105239868 1.0917975902557373\n",
      "0.11786019802093506 1.0917975902557373\n",
      "0.10973981767892838 1.0917975902557373\n",
      "0.10281519591808319 1.0917975902557373\n",
      "0.0967964306473732 1.0917975902557373\n",
      "0.0914817750453949 1.0917975902557373\n",
      "0.08672891557216644 1.0917975902557373\n",
      "0.08243109285831451 1.0917975902557373\n",
      "0.07850836962461472 1.0917975902557373\n",
      "0.07490351796150208 1.0917975902557373\n",
      "0.07157690078020096 1.0917975902557373\n",
      "0.06850018352270126 1.0917975902557373\n",
      "0.06564990431070328 1.0917975902557373\n",
      "0.06300406157970428 1.0917975902557373\n",
      "0.06054142117500305 1.0917975902557373\n",
      "0.05824281647801399 1.0917975902557373\n",
      "0.05609162524342537 1.0917975902557373\n",
      "0.0540742389857769 1.0917975902557373\n",
      "0.05217945575714111 1.0917975902557373\n",
      "0.05039791390299797 1.0917975902557373\n",
      "0.048721328377723694 1.0917975902557373\n",
      "0.04714233800768852 1.0917975902557373\n",
      "Start CMTL ...\n",
      "0.2102336436510086 0.7639773488044739\n",
      "0.023803075775504112 0.6448726058006287\n",
      "0.004661151207983494 0.6358677744865417\n",
      "0.001218202873133123 0.6358677744865417\n",
      "0.00039658747846260667 0.6358677744865417\n",
      "0.00014848849968984723 0.6358677744865417\n",
      "6.134857540018857e-05 0.6358677744865417\n",
      "2.7228616090724245e-05 0.6358677744865417\n",
      "1.2735717064060736e-05 0.6358677744865417\n",
      "6.1939185798109975e-06 0.6358677744865417\n",
      "3.1040513022162486e-06 0.6358677744865417\n",
      "1.5935675037326291e-06 0.6358677744865417\n",
      "8.349995255230169e-07 0.6358677744865417\n",
      "4.4555932277035026e-07 0.6358677744865417\n",
      "2.417997393422411e-07 0.6358677744865417\n",
      "1.3335889548216073e-07 0.6358677744865417\n",
      "7.47189545791116e-08 0.6358677744865417\n",
      "4.251814900158024e-08 0.6358677744865417\n",
      "2.4566949363702406e-08 0.6358677744865417\n",
      "1.4408851889413654e-08 0.6358677744865417\n",
      "8.574636112257394e-09 0.6358677744865417\n",
      "5.174505712801647e-09 0.6358677744865417\n",
      "3.164067452487984e-09 0.6358677744865417\n",
      "1.958726958406487e-09 0.6358677744865417\n",
      "1.2263767779074897e-09 0.6358677744865417\n",
      "7.756968400940423e-10 0.6358677744865417\n",
      "4.953367160887012e-10 0.6358677744865417\n",
      "3.1884841988905066e-10 0.6358677744865417\n",
      "2.0678052325973084e-10 0.6358677744865417\n",
      "1.3496122275302724e-10 0.6358677744865417\n",
      "Start MP-MTL ...\n",
      "0.26725438237190247 0.7595444917678833\n",
      "0.10519641637802124 0.7134006023406982\n",
      "0.06737678498029709 0.7134006023406982\n",
      "0.04846116527915001 0.7134006023406982\n",
      "0.036910004913806915 0.7134006023406982\n",
      "0.02922622486948967 0.7134006023406982\n",
      "0.023862890899181366 0.7134006023406982\n",
      "0.019939441233873367 0.7134006023406982\n",
      "0.016949357464909554 0.7134006023406982\n",
      "0.014597957953810692 0.7134006023406982\n",
      "0.012706789188086987 0.7134006023406982\n",
      "0.011161262169480324 0.7134006023406982\n",
      "0.00988245103508234 0.7134006023406982\n",
      "0.0088124368339777 0.7134006023406982\n",
      "0.007907416671514511 0.7134006023406982\n",
      "0.007134123705327511 0.7134006023406982\n",
      "0.006467302329838276 0.7134006023406982\n",
      "0.005887619685381651 0.7134006023406982\n",
      "0.005380069371312857 0.7134006023406982\n",
      "0.004932845011353493 0.7134006023406982\n",
      "0.004536529071629047 0.7134006023406982\n",
      "0.004183538723737001 0.7134006023406982\n",
      "0.003867692779749632 0.7134006023406982\n",
      "0.0035839094780385494 0.7134006023406982\n",
      "0.0033279783092439175 0.7134006023406982\n",
      "0.0030963667668402195 0.7134006023406982\n",
      "0.0028861085884273052 0.7134006023406982\n",
      "0.002694672206416726 0.7134006023406982\n",
      "0.0025199041701853275 0.7134006023406982\n",
      "0.002359949052333832 0.7134006023406982\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "9.033189777782336e-13 5.690638542175293\n",
      "9.033189777782336e-13 5.690638542175293\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "9.033189777782336e-13 5.690634250640869\n",
      "cluster acc 0.15\n",
      "Start CMTL ...\n",
      "0.7933988571166992 1.0000240802764893\n",
      "0.24808165431022644 1.0000240802764893\n",
      "0.07219778746366501 1.0000240802764893\n",
      "0.03126276656985283 1.0000240802764893\n",
      "0.017348572611808777 1.0000240802764893\n",
      "0.011640561744570732 1.0000240802764893\n",
      "0.00870681181550026 1.0000240802764893\n",
      "0.00870681181550026 1.0000240802764893\n",
      "0.00870681181550026 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.0084651168435812 1.0000240802764893\n",
      "0.007145841605961323 1.0000240802764893\n",
      "0.007145841605961323 1.0000240802764893\n",
      "0.007145841605961323 1.0000240802764893\n",
      "0.007145841605961323 1.0000240802764893\n",
      "0.007145841605961323 1.0000240802764893\n",
      "0.007145841605961323 1.0000240802764893\n",
      "Start MP-MTL ...\n",
      "0.7634727358818054 0.9927156567573547\n",
      "0.5543644428253174 0.9927156567573547\n",
      "0.4165629744529724 0.9927156567573547\n",
      "0.3411478102207184 0.9927156567573547\n",
      "0.2958979904651642 0.9927156567573547\n",
      "0.26650816202163696 0.9927156567573547\n",
      "0.2463015615940094 0.9927156567573547\n",
      "0.23144873976707458 0.9927156567573547\n",
      "0.2198539674282074 0.9927156567573547\n",
      "0.21045419573783875 0.9927156567573547\n",
      "0.20260564982891083 0.9927156567573547\n",
      "0.19586636126041412 0.9927156567573547\n",
      "0.1899353414773941 0.9927156567573547\n",
      "0.18461297452449799 0.9927156567573547\n",
      "0.17976011335849762 0.9927156567573547\n",
      "0.17527049779891968 0.9927156567573547\n",
      "0.17106856405735016 0.9927156567573547\n",
      "0.16712287068367004 0.9927156567573547\n",
      "0.16344037652015686 0.9927156567573547\n",
      "0.16001766920089722 0.9927156567573547\n",
      "0.15682446956634521 0.9927156567573547\n",
      "0.15382759273052216 0.9927156567573547\n",
      "0.1510014533996582 0.9927156567573547\n",
      "0.14832749962806702 0.9927156567573547\n",
      "0.14579154551029205 0.9927156567573547\n",
      "0.14338178932666779 0.9927156567573547\n",
      "0.14108824729919434 0.9927156567573547\n",
      "0.13890251517295837 0.9927156567573547\n",
      "0.13681660592556 0.9927156567573547\n",
      "0.134823739528656 0.9927156567573547\n",
      "Start CMTL ...\n",
      "0.2070712298154831 0.6340914368629456\n",
      "0.026671085506677628 0.42640820145606995\n",
      "0.00868961401283741 0.39440351724624634\n",
      "0.004228533245623112 0.3931114971637726\n",
      "0.0023975016083568335 0.3931114971637726\n",
      "0.0014674679841846228 0.3931114971637726\n",
      "0.0009426988544873893 0.3931114971637726\n",
      "0.0006275934865698218 0.3931114971637726\n",
      "0.0004301856679376215 0.3931114971637726\n",
      "0.0003024542238563299 0.3931114971637726\n",
      "0.0002175460394937545 0.3931114971637726\n",
      "0.0001597266091266647 0.3931114971637726\n",
      "0.00011946590529987589 0.3931114971637726\n",
      "9.084281919058412e-05 0.3931114971637726\n",
      "7.009856926742941e-05 0.3931114971637726\n",
      "5.4797856137156487e-05 0.3931114971637726\n",
      "4.333082688390277e-05 0.3931114971637726\n",
      "3.4612257877597585e-05 0.3931114971637726\n",
      "2.789649624901358e-05 0.3931114971637726\n",
      "2.2662101400783285e-05 0.3931114971637726\n",
      "1.8538379663368687e-05 0.3931114971637726\n",
      "1.5257997802109458e-05 0.3931114971637726\n",
      "1.2625411727640312e-05 0.3931114971637726\n",
      "1.0495898095541634e-05 0.3931114971637726\n",
      "8.76101967151044e-06 0.3931114971637726\n",
      "7.338649993471336e-06 0.3931114971637726\n",
      "6.165952981973533e-06 0.3931114971637726\n",
      "5.194316145207267e-06 0.3931114971637726\n",
      "4.3857817217940465e-06 0.3931114971637726\n",
      "3.710433475134778e-06 0.3931114971637726\n",
      "Start MP-MTL ...\n",
      "0.266609251499176 0.6002289056777954\n",
      "0.12345205247402191 0.48760277032852173\n",
      "0.08925266563892365 0.46265292167663574\n",
      "0.07122956216335297 0.444611132144928\n",
      "0.05967296287417412 0.4313715100288391\n",
      "0.05147385597229004 0.4219030737876892\n",
      "0.045329947024583817 0.4152018129825592\n",
      "0.04064656049013138 0.4103626310825348\n",
      "0.036954365670681 0.4066876769065857\n",
      "0.03395390883088112 0.4038676619529724\n",
      "0.03146287053823471 0.4017098844051361\n",
      "0.0293631199747324 0.4000725746154785\n",
      "0.027572372928261757 0.39884722232818604\n",
      "0.026029784232378006 0.397953063249588\n",
      "0.024688707664608955 0.39733782410621643\n",
      "0.023512743413448334 0.3969721794128418\n",
      "0.022473106160759926 0.39684081077575684\n",
      "0.02154691144824028 0.39684081077575684\n",
      "0.020715754479169846 0.39684081077575684\n",
      "0.019964853301644325 0.39684081077575684\n",
      "0.019282134249806404 0.39684081077575684\n",
      "0.01865774393081665 0.39684081077575684\n",
      "0.018083659932017326 0.39684081077575684\n",
      "0.017553290352225304 0.39684081077575684\n",
      "0.017061229795217514 0.39684081077575684\n",
      "0.016603028401732445 0.39684081077575684\n",
      "0.01617496646940708 0.39684081077575684\n",
      "0.01577390544116497 0.39684081077575684\n",
      "0.015397138893604279 0.39684081077575684\n",
      "0.015042330138385296 0.39684081077575684\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.037771496921777725 1.1631134748458862\n",
      "0.02765756845474243 1.1631134748458862\n",
      "0.02094029262661934 1.1631134748458862\n",
      "0.01659703068435192 1.1631134748458862\n",
      "0.01361511368304491 1.1631134748458862\n",
      "0.011445820331573486 1.1631134748458862\n",
      "0.009802041575312614 1.1631134748458862\n",
      "0.008519833907485008 1.1631134748458862\n",
      "0.007499111350625753 1.1631134748458862\n",
      "0.006675022654235363 1.1631134748458862\n",
      "0.006000992376357317 1.1631134748458862\n",
      "0.005441567860543728 1.1631134748458862\n",
      "0.0049703652039170265 1.1631134748458862\n",
      "0.004568238276988268 1.1631134748458862\n",
      "0.0042213136330246925 1.1631134748458862\n",
      "0.003919302020221949 1.1631134748458862\n",
      "0.003654333995655179 1.1631134748458862\n",
      "0.0034202381502836943 1.1631134748458862\n",
      "0.0032120489049702883 1.1631134748458862\n",
      "0.003025743877515197 1.1631134748458862\n",
      "0.002858030144125223 1.1631134748458862\n",
      "0.002706214552745223 1.1631134748458862\n",
      "0.0025680840481072664 1.1631134748458862\n",
      "0.0024418197572231293 1.1631134748458862\n",
      "0.0023259117733687162 1.1631134748458862\n",
      "0.0022191135212779045 1.1631134748458862\n",
      "0.0021203779615461826 1.1631134748458862\n",
      "0.002028818940743804 1.1631134748458862\n",
      "0.0019436882575973868 1.1631134748458862\n",
      "0.0018643431831151247 1.1631134748458862\n",
      "cluster acc 0.309375\n",
      "Start CMTL ...\n",
      "0.6548280119895935 0.842127799987793\n",
      "0.2264024317264557 0.7762187123298645\n",
      "0.0870700553059578 0.7762187123298645\n",
      "0.049874238669872284 0.7762187123298645\n",
      "0.035128213465213776 0.7762187123298645\n",
      "0.027614101767539978 0.7762187123298645\n",
      "0.023182611912488937 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.020234350115060806 0.7762187123298645\n",
      "0.016837334260344505 0.7762187123298645\n",
      "0.016837334260344505 0.7762187123298645\n",
      "0.013224920257925987 0.7762187123298645\n",
      "0.013224920257925987 0.7762187123298645\n",
      "0.013224920257925987 0.7762187123298645\n",
      "Start MP-MTL ...\n",
      "0.634789228439331 0.8113460540771484\n",
      "0.40619149804115295 0.7423193454742432\n",
      "0.2910254895687103 0.7130410671234131\n",
      "0.24142985045909882 0.7050486207008362\n",
      "0.21507048606872559 0.7049055099487305\n",
      "0.19928526878356934 0.7049055099487305\n",
      "0.18821020424365997 0.7049055099487305\n",
      "0.1796095371246338 0.7049055099487305\n",
      "0.1726291924715042 0.7049055099487305\n",
      "0.16679687798023224 0.7049055099487305\n",
      "0.16176347434520721 0.7049055099487305\n",
      "0.15731121599674225 0.7049055099487305\n",
      "0.15333291888237 0.7049055099487305\n",
      "0.1497746855020523 0.7049055099487305\n",
      "0.14658917486667633 0.7049055099487305\n",
      "0.14373154938220978 0.7049055099487305\n",
      "0.1411561816930771 0.7049055099487305\n",
      "0.13881704211235046 0.7049055099487305\n",
      "0.13667425513267517 0.7049055099487305\n",
      "0.13469664752483368 0.7049055099487305\n",
      "0.13286089897155762 0.7049055099487305\n",
      "0.13114872574806213 0.7049055099487305\n",
      "0.12954595685005188 0.7049055099487305\n",
      "0.12804099917411804 0.7049055099487305\n",
      "0.12662406265735626 0.7049055099487305\n",
      "0.1252867728471756 0.7049055099487305\n",
      "0.12402200698852539 0.7049055099487305\n",
      "0.12282317876815796 0.7049055099487305\n",
      "0.1216844767332077 0.7049055099487305\n",
      "0.120600625872612 0.7049055099487305\n",
      "Start CMTL ...\n",
      "0.19956137239933014 0.5336140394210815\n",
      "0.0267951637506485 0.2840918302536011\n",
      "0.011771507561206818 0.24004435539245605\n",
      "0.0073641762137413025 0.2273070067167282\n",
      "0.005160770379006863 0.22213861346244812\n",
      "0.003862176090478897 0.21995270252227783\n",
      "0.003026577876880765 0.2192314863204956\n",
      "0.002451353706419468 0.2192314863204956\n",
      "0.0020345852244645357 0.2192314863204956\n",
      "0.0017208436038345098 0.2192314863204956\n",
      "0.0014773228904232383 0.2192314863204956\n",
      "0.0012831947533413768 0.2192314863204956\n",
      "0.0011246500071138144 0.2192314863204956\n",
      "0.0009923483012244105 0.2192314863204956\n",
      "0.0008799026836641133 0.2192314863204956\n",
      "0.0007828401285223663 0.2192314863204956\n",
      "0.0006978937308304012 0.2192314863204956\n",
      "0.0006226070690900087 0.2192314863204956\n",
      "0.0005552024813368917 0.2192314863204956\n",
      "0.0004945566179230809 0.2192314863204956\n",
      "0.0004401025944389403 0.2192314863204956\n",
      "0.00039158621802926064 0.2192314863204956\n",
      "0.0003487793728709221 0.2192314863204956\n",
      "0.00031130120623856783 0.2192314863204956\n",
      "0.00027861216221936047 0.2192314863204956\n",
      "0.00025010574609041214 0.2192314863204956\n",
      "0.00022520127822645009 0.2192314863204956\n",
      "0.00020338923786766827 0.2192314863204956\n",
      "0.00018423597794026136 0.2192314863204956\n",
      "0.00016737045370973647 0.2192314863204956\n",
      "Start MP-MTL ...\n",
      "0.24730923771858215 0.49768441915512085\n",
      "0.11970873922109604 0.34675318002700806\n",
      "0.08645112067461014 0.29621437191963196\n",
      "0.0686027929186821 0.26272040605545044\n",
      "0.057403694838285446 0.23852244019508362\n",
      "0.049621690064668655 0.22003862261772156\n",
      "0.0438554622232914 0.2052551805973053\n",
      "0.0393788106739521 0.19296878576278687\n",
      "0.03578553348779678 0.1824568659067154\n",
      "0.03282714635133743 0.17324256896972656\n",
      "0.030331620946526527 0.16499079763889313\n",
      "0.028182510286569595 0.1574786901473999\n",
      "0.026303526014089584 0.1505524218082428\n",
      "0.024647580459713936 0.14410632848739624\n",
      "0.02318313717842102 0.13810285925865173\n",
      "0.02188178151845932 0.13252860307693481\n",
      "0.02071554772555828 0.1273375153541565\n",
      "0.019659152254462242 0.12246397882699966\n",
      "0.01869243010878563 0.11785099655389786\n",
      "0.017800023779273033 0.11345714330673218\n",
      "0.016970258206129074 0.1092543974518776\n",
      "0.016194337978959084 0.10522391647100449\n",
      "0.015466016717255116 0.10135505348443985\n",
      "0.014780981466174126 0.0976441279053688\n",
      "0.014136059209704399 0.09409189969301224\n",
      "0.013528320007026196 0.0906996876001358\n",
      "0.012954424135386944 0.08746443688869476\n",
      "0.012410026043653488 0.08437458425760269\n",
      "0.011888640001416206 0.08140722662210464\n",
      "0.011380129493772984 0.07852979004383087\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.0615835078060627 0.575259268283844\n",
      "0.04717937856912613 0.5373773574829102\n",
      "0.03769085556268692 0.506278932094574\n",
      "0.03127718344330788 0.4811185896396637\n",
      "0.026779213920235634 0.460575670003891\n",
      "0.023501278832554817 0.4434534013271332\n",
      "0.021022722125053406 0.4288654327392578\n",
      "0.019084522500634193 0.41618281602859497\n",
      "0.017523527145385742 0.40495824813842773\n",
      "0.016234293580055237 0.3948729336261749\n",
      "0.015146722085773945 0.3856988251209259\n",
      "0.014212955720722675 0.37726879119873047\n",
      "0.01339951902627945 0.3694545030593872\n",
      "0.01268244069069624 0.36215293407440186\n",
      "0.012044143863022327 0.3552793562412262\n",
      "0.01147136464715004 0.3487635552883148\n",
      "0.010953901335597038 0.3425498902797699\n",
      "0.01048365794122219 0.3365936577320099\n",
      "0.010054110549390316 0.33086156845092773\n",
      "0.0096599031239748 0.3253282904624939\n",
      "0.009296632371842861 0.31997448205947876\n",
      "0.008960578590631485 0.31478580832481384\n",
      "0.00864865817129612 0.30975109338760376\n",
      "0.008358239196240902 0.3048604428768158\n",
      "0.00808710791170597 0.300106406211853\n",
      "0.007833359763026237 0.29548200964927673\n",
      "0.007595348171889782 0.2909807562828064\n",
      "0.007371659390628338 0.2865966260433197\n",
      "0.007161044515669346 0.2823238670825958\n",
      "0.00696240458637476 0.2781573235988617\n",
      "cluster acc 0.9375\n",
      "Start CMTL ...\n",
      "0.23536649346351624 0.5184165239334106\n",
      "0.048023663461208344 0.25469306111335754\n",
      "0.027044307440519333 0.21992036700248718\n",
      "0.02006540074944496 0.20961260795593262\n",
      "0.015607093460857868 0.20199449360370636\n",
      "0.01256219856441021 0.19622090458869934\n",
      "0.01052436325699091 0.19321826100349426\n",
      "0.009194286540150642 0.19227644801139832\n",
      "0.008251508697867393 0.19227644801139832\n",
      "0.007529167924076319 0.19227644801139832\n",
      "0.006942800246179104 0.19227644801139832\n",
      "0.006444355007261038 0.19227644801139832\n",
      "0.005994399078190327 0.19227644801139832\n",
      "0.0055483561009168625 0.19227644801139832\n",
      "0.005086695309728384 0.19227644801139832\n",
      "0.004674591589719057 0.19227644801139832\n",
      "0.0043705725111067295 0.19227644801139832\n",
      "0.004151531495153904 0.19227644801139832\n",
      "0.00398212717846036 0.19227644801139832\n",
      "0.0038426537066698074 0.19227644801139832\n",
      "0.003723494242876768 0.19227644801139832\n",
      "0.003619532333686948 0.19227644801139832\n",
      "0.003527673427015543 0.19227644801139832\n",
      "0.003445866983383894 0.19227644801139832\n",
      "0.003372668521478772 0.19227644801139832\n",
      "0.0033070011995732784 0.19227644801139832\n",
      "0.0032480054069310427 0.19227644801139832\n",
      "0.003194947959855199 0.19227644801139832\n",
      "0.003147172974422574 0.19227644801139832\n",
      "0.00310407648794353 0.19227644801139832\n",
      "Start MP-MTL ...\n",
      "0.2549422085285187 0.45893535017967224\n",
      "0.12767329812049866 0.30211275815963745\n",
      "0.09038044512271881 0.24580883979797363\n",
      "0.07055838406085968 0.20963835716247559\n",
      "0.058008212596178055 0.18280528485774994\n",
      "0.04941588267683983 0.161747545003891\n",
      "0.04309440404176712 0.14485688507556915\n",
      "0.03820711001753807 0.13106343150138855\n",
      "0.03428095951676369 0.11948622763156891\n",
      "0.031088288873434067 0.10971168428659439\n",
      "0.02845984697341919 0.10142139345407486\n",
      "0.026263654232025146 0.09432549774646759\n",
      "0.024406952783465385 0.08820642530918121\n",
      "0.022823603823781013 0.08290167152881622\n",
      "0.021463997662067413 0.07828143984079361\n",
      "0.02028939686715603 0.0742388516664505\n",
      "0.01926903799176216 0.07068544626235962\n",
      "0.018378201872110367 0.06754812598228455\n",
      "0.017597001045942307 0.06476700305938721\n",
      "0.016909366473555565 0.06229308247566223\n",
      "0.01630222797393799 0.060086436569690704\n",
      "0.015764819458127022 0.05811414122581482\n",
      "0.015288245864212513 0.05634881183505058\n",
      "0.014864996075630188 0.054767411202192307\n",
      "0.014488687738776207 0.05335024744272232\n",
      "0.014153760857880116 0.05208004638552666\n",
      "0.013855407945811749 0.05094166845083237\n",
      "0.013589339330792427 0.04992140829563141\n",
      "0.013351745903491974 0.04900694638490677\n",
      "0.013139222748577595 0.04818692058324814\n",
      "Start CMTL ...\n",
      "0.19939249753952026 0.48725825548171997\n",
      "0.029681017622351646 0.21141186356544495\n",
      "0.014502115547657013 0.16306138038635254\n",
      "0.009509040974080563 0.1448369324207306\n",
      "0.0069296895526349545 0.13358862698078156\n",
      "0.005343991331756115 0.1254115253686905\n",
      "0.004274000413715839 0.11909522861242294\n",
      "0.003504424588754773 0.11406467109918594\n",
      "0.002924125175923109 0.10996536910533905\n",
      "0.00247020716778934 0.10656257718801498\n",
      "0.0021062903106212616 0.10371583700180054\n",
      "0.0018143532797694206 0.10136000066995621\n",
      "0.0015841001877561212 0.09945958107709885\n",
      "0.0014033347833901644 0.09796329587697983\n",
      "0.0012589921243488789 0.09680529683828354\n",
      "0.0011408000718802214 0.09592404216527939\n",
      "0.0010416900040581822 0.09527123719453812\n",
      "0.0009568679379299283 0.09481075406074524\n",
      "0.0008830291335470974 0.09451507776975632\n",
      "0.0008178503485396504 0.09436245262622833\n",
      "0.0007596789509989321 0.09433498233556747\n",
      "0.0007073290180414915 0.09433498233556747\n",
      "0.0006599405314773321 0.09433498233556747\n",
      "0.0006168803083710372 0.09433498233556747\n",
      "0.0005776703474111855 0.09433498233556747\n",
      "0.0005419280496425927 0.09433498233556747\n",
      "0.0005093331565149128 0.09433498233556747\n",
      "0.00047959870425984263 0.09433498233556747\n",
      "0.0004524615069385618 0.09433498233556747\n",
      "0.00042767380364239216 0.09433498233556747\n",
      "Start MP-MTL ...\n",
      "0.23011913895606995 0.4335058331489563\n",
      "0.11391550302505493 0.2765592038631439\n",
      "0.08176492154598236 0.22385284304618835\n",
      "0.063510462641716 0.18858680129051208\n",
      "0.051453351974487305 0.16271446645259857\n",
      "0.04281674325466156 0.14260466396808624\n",
      "0.036225322633981705 0.12631234526634216\n",
      "0.031131098046898842 0.11276855319738388\n",
      "0.027153607457876205 0.10110490024089813\n",
      "0.02394058182835579 0.09096534550189972\n",
      "0.02131640538573265 0.08241517841815948\n",
      "0.019222617149353027 0.07524693012237549\n",
      "0.017517630010843277 0.06904847174882889\n",
      "0.016049299389123917 0.0634857565164566\n",
      "0.014697432518005371 0.058377187699079514\n",
      "0.013396181166172028 0.05374728888273239\n",
      "0.012233220040798187 0.049725569784641266\n",
      "0.011279357597231865 0.046347782015800476\n",
      "0.010524902492761612 0.04355897381901741\n",
      "0.009910720400512218 0.04120093584060669\n",
      "0.009382274001836777 0.03912007436156273\n",
      "0.008902208879590034 0.0371987447142601\n",
      "0.008440358564257622 0.035354673862457275\n",
      "0.007986471056938171 0.03359568864107132\n",
      "0.007572208996862173 0.03203042224049568\n",
      "0.007219458930194378 0.03069508634507656\n",
      "0.006914026103913784 0.029532799497246742\n",
      "0.006639899220317602 0.02848849631845951\n",
      "0.00638783210888505 0.02752835489809513\n",
      "0.006152516696602106 0.02663172222673893\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07086941599845886 0.3928777575492859\n",
      "0.05325847864151001 0.33582431077957153\n",
      "0.042150091379880905 0.2954028844833374\n",
      "0.03480652719736099 0.26542267203330994\n",
      "0.029677042737603188 0.24202516674995422\n",
      "0.025909006595611572 0.2229851484298706\n",
      "0.023022443056106567 0.20701107382774353\n",
      "0.020734604448080063 0.19332167506217957\n",
      "0.018870962783694267 0.18141521513462067\n",
      "0.017319342121481895 0.17094635963439941\n",
      "0.016005029901862144 0.16166117787361145\n",
      "0.014876531437039375 0.15336327254772186\n",
      "0.013897106051445007 0.145895853638649\n",
      "0.013039621524512768 0.13913103938102722\n",
      "0.012283372692763805 0.13296373188495636\n",
      "0.011612019501626492 0.12730689346790314\n",
      "0.011012401431798935 0.12208863347768784\n",
      "0.010473624803125858 0.11724947392940521\n",
      "0.009986622259020805 0.11273978650569916\n",
      "0.009543705731630325 0.10851844400167465\n",
      "0.009138396009802818 0.10455083847045898\n",
      "0.00876515544950962 0.100807324051857\n",
      "0.008419317193329334 0.09726274758577347\n",
      "0.0080969063565135 0.09389511495828629\n",
      "0.007794564124196768 0.09068536013364792\n",
      "0.0075094737112522125 0.08761680126190186\n",
      "0.0072392611764371395 0.08467479050159454\n",
      "0.006981940474361181 0.08184627443552017\n",
      "0.006735846400260925 0.0791202187538147\n",
      "0.006499622017145157 0.07648681104183197\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.2058403491973877 0.43032556772232056\n",
      "0.03219934180378914 0.1552434265613556\n",
      "0.01669044978916645 0.1143120750784874\n",
      "0.010802128352224827 0.09568442404270172\n",
      "0.007786895148456097 0.08392304927110672\n",
      "0.006052142474800348 0.07550862431526184\n",
      "0.004951079376041889 0.06927093118429184\n",
      "0.004207468591630459 0.0644952580332756\n",
      "0.0036657811142504215 0.06070945784449577\n",
      "0.0032277379650622606 0.057588767260313034\n",
      "0.0028702085837721825 0.054948847740888596\n",
      "0.0026080268435180187 0.052749089896678925\n",
      "0.0024237618781626225 0.05096706748008728\n",
      "0.0022889708634465933 0.04952981323003769\n",
      "0.0021851598285138607 0.048356130719184875\n",
      "0.0021016555838286877 0.0473838672041893\n",
      "0.002032238058745861 0.04657065123319626\n",
      "0.0019731230568140745 0.04588783159852028\n",
      "0.0019218754023313522 0.0453154630959034\n",
      "0.001876842463389039 0.04483909532427788\n",
      "0.0018368505407124758 0.044447846710681915\n",
      "0.0018010407220572233 0.04413319379091263\n",
      "0.001768765738233924 0.04388822615146637\n",
      "0.0017395162722095847 0.04370721057057381\n",
      "0.0017128853360190988 0.04358499497175217\n",
      "0.0016885350923985243 0.04351694881916046\n",
      "0.0016661889385432005 0.043498922139406204\n",
      "0.0016456214943900704 0.043498922139406204\n",
      "0.001626657322049141 0.043498922139406204\n",
      "0.0016091547440737486 0.043498922139406204\n",
      "Start MP-MTL ...\n",
      "0.2215617150068283 0.37409719824790955\n",
      "0.10382987558841705 0.2192782461643219\n",
      "0.07160849869251251 0.16661939024925232\n",
      "0.05322787165641785 0.13320954144001007\n",
      "0.04268565773963928 0.11187368631362915\n",
      "0.03555464744567871 0.09634992480278015\n",
      "0.030481617897748947 0.08443526923656464\n",
      "0.0267334021627903 0.07512117922306061\n",
      "0.02387397736310959 0.06768911331892014\n",
      "0.02161659300327301 0.06163066625595093\n",
      "0.019779952242970467 0.056595731526613235\n",
      "0.01824510470032692 0.05232793837785721\n",
      "0.016931351274251938 0.04863705858588219\n",
      "0.015782242640852928 0.045381926000118256\n",
      "0.014757081866264343 0.04245774447917938\n",
      "0.013825962319970131 0.03978665918111801\n",
      "0.012966933660209179 0.03731134906411171\n",
      "0.012164232321083546 0.034990377724170685\n",
      "0.01140700001269579 0.03279499337077141\n",
      "0.010688369162380695 0.030706489458680153\n",
      "0.01000458188354969 0.0287141352891922\n",
      "0.009354143403470516 0.026812991127371788\n",
      "0.008736930787563324 0.025002053007483482\n",
      "0.008153440430760384 0.023282472044229507\n",
      "0.007604085840284824 0.021655982360243797\n",
      "0.007088889367878437 0.020123828202486038\n",
      "0.006607271730899811 0.018686050549149513\n",
      "0.006158099975436926 0.017341241240501404\n",
      "0.0057398490607738495 0.01608658954501152\n",
      "0.005350791849195957 0.014918198809027672\n",
      "Start CMTL ...\n",
      "0.19115641713142395 0.42219871282577515\n",
      "0.028889793902635574 0.15360410511493683\n",
      "0.0150974215939641 0.11562854051589966\n",
      "0.00954439677298069 0.09681618958711624\n",
      "0.006580367684364319 0.08413500338792801\n",
      "0.0048120468854904175 0.07497843354940414\n",
      "0.0036776713095605373 0.06810711324214935\n",
      "0.002906555077061057 0.06282525509595871\n",
      "0.0023599681444466114 0.05870900675654411\n",
      "0.0019609197042882442 0.055481504648923874\n",
      "0.0016627436270937324 0.05294754356145859\n",
      "0.0014353087171912193 0.05095517635345459\n",
      "0.0012582464842125773 0.049380235373973846\n",
      "0.0011175500694662333 0.04812322184443474\n",
      "0.001003578887321055 0.047108136117458344\n",
      "0.0009096504072658718 0.04627889767289162\n",
      "0.0008310675621032715 0.04559490829706192\n",
      "0.0007644750294275582 0.045027218759059906\n",
      "0.0007074273889884353 0.0445549376308918\n",
      "0.0006581143825314939 0.044162798672914505\n",
      "0.0006151666166260839 0.043839506804943085\n",
      "0.0005775263416580856 0.0435764454305172\n",
      "0.0005443604895845056 0.04336683824658394\n",
      "0.000514998275320977 0.04320531338453293\n",
      "0.0004888916737399995 0.04308740422129631\n",
      "0.00046558459871448576 0.04300946742296219\n",
      "0.0004446952953003347 0.04296846687793732\n",
      "0.0004258998669683933 0.04296182841062546\n",
      "0.0004089208669029176 0.04296182841062546\n",
      "0.000393520895158872 0.04296182841062546\n",
      "Start MP-MTL ...\n",
      "0.2156718671321869 0.37481069564819336\n",
      "0.10267665237188339 0.22203925251960754\n",
      "0.07015389949083328 0.167768195271492\n",
      "0.053204841911792755 0.1352756917476654\n",
      "0.04320722073316574 0.11454832553863525\n",
      "0.03656438738107681 0.10002285242080688\n",
      "0.031743474304676056 0.08889482915401459\n",
      "0.028044160455465317 0.07991193234920502\n",
      "0.025062570348381996 0.07239964604377747\n",
      "0.022583268582820892 0.06594759970903397\n",
      "0.0204758383333683 0.06025968864560127\n",
      "0.01862480491399765 0.055075012147426605\n",
      "0.01693308912217617 0.050266433507204056\n",
      "0.015428148210048676 0.045997925102710724\n",
      "0.014140849933028221 0.04232565686106682\n",
      "0.013003109022974968 0.03906248137354851\n",
      "0.011973228305578232 0.03609272092580795\n",
      "0.011028150096535683 0.033355098217725754\n",
      "0.01015218161046505 0.030808722600340843\n",
      "0.009334131143987179 0.028424283489584923\n",
      "0.008565968833863735 0.026180695742368698\n",
      "0.00784225482493639 0.024063218384981155\n",
      "0.007159433327615261 0.022061899304389954\n",
      "0.006515481509268284 0.020170513540506363\n",
      "0.005909410770982504 0.01838582009077072\n",
      "0.00534092029556632 0.016706380993127823\n",
      "0.004810038022696972 0.01513197086751461\n",
      "0.004316849168390036 0.013662680983543396\n",
      "0.0038612601347267628 0.012298382818698883\n",
      "0.003442860674113035 0.011038243770599365\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07995443046092987 0.3265281319618225\n",
      "0.05787861347198486 0.26034659147262573\n",
      "0.044333018362522125 0.21511852741241455\n",
      "0.03558841347694397 0.1826992779970169\n",
      "0.029569575563073158 0.15832456946372986\n",
      "0.02518633008003235 0.13928504288196564\n",
      "0.021849678829312325 0.12397746741771698\n",
      "0.019222747534513474 0.11139430850744247\n",
      "0.017100568860769272 0.10086505115032196\n",
      "0.015350987203419209 0.09192244708538055\n",
      "0.013884438201785088 0.08422931283712387\n",
      "0.012637801468372345 0.07753594219684601\n",
      "0.011565190739929676 0.07165413349866867\n",
      "0.010632495395839214 0.06644029915332794\n",
      "0.009813973680138588 0.061783649027347565\n",
      "0.009089884348213673 0.057598285377025604\n",
      "0.008444977924227715 0.053816646337509155\n",
      "0.007867335341870785 0.05038568377494812\n",
      "0.007347570266574621 0.04726297780871391\n",
      "0.006878153420984745 0.044414207339286804\n",
      "0.006453027483075857 0.04181123524904251\n",
      "0.00606719171628356 0.039430491626262665\n",
      "0.005716472864151001 0.037251636385917664\n",
      "0.0053973086178302765 0.03525703027844429\n",
      "0.005106601398438215 0.033430758863687515\n",
      "0.0048416173085570335 0.031758468598127365\n",
      "0.004599905572831631 0.03022686578333378\n",
      "0.004379235208034515 0.02882373332977295\n",
      "0.0041775768622756 0.027537500485777855\n",
      "0.003993054386228323 0.02635747753083706\n",
      "cluster acc 0.99375\n",
      "Start CMTL ...\n",
      "0.18476679921150208 0.39635780453681946\n",
      "0.027434924617409706 0.12510547041893005\n",
      "0.014616915956139565 0.08744388818740845\n",
      "0.009594591334462166 0.06943725794553757\n",
      "0.006938195787370205 0.05829090625047684\n",
      "0.005285107064992189 0.05064411088824272\n",
      "0.004205186851322651 0.045115888118743896\n",
      "0.0035092574544250965 0.040984779596328735\n",
      "0.0030508111231029034 0.03783680871129036\n",
      "0.002730392385274172 0.03539753705263138\n",
      "0.0024953135289251804 0.033480204641819\n",
      "0.0023167475592345 0.03196334093809128\n",
      "0.002177585382014513 0.030765637755393982\n",
      "0.002067019697278738 0.029828285798430443\n",
      "0.001977908657863736 0.02910504676401615\n",
      "0.0019053288269788027 0.028557881712913513\n",
      "0.0018457137048244476 0.028155025094747543\n",
      "0.0017963626887649298 0.02787047252058983\n",
      "0.0017551686614751816 0.027683544903993607\n",
      "0.0017204589676111937 0.027578601613640785\n",
      "0.0016909142723307014 0.02754419483244419\n",
      "0.001665502437390387 0.02754419483244419\n",
      "0.0016434162389487028 0.02754419483244419\n",
      "0.0016240343684330583 0.02754419483244419\n",
      "0.001606871373951435 0.02754419483244419\n",
      "0.0015915490221232176 0.02754419483244419\n",
      "0.00157777254935354 0.02754419483244419\n",
      "0.001565305283293128 0.02754419483244419\n",
      "0.0015539597952738404 0.02754419483244419\n",
      "0.0015435818349942565 0.02754419483244419\n",
      "Start MP-MTL ...\n",
      "0.2044658660888672 0.3418780565261841\n",
      "0.09454420208930969 0.19131895899772644\n",
      "0.06439102441072464 0.1405702829360962\n",
      "0.0482112355530262 0.10969601571559906\n",
      "0.03805108740925789 0.08872251212596893\n",
      "0.031142141669988632 0.07369688153266907\n",
      "0.02611691877245903 0.06241440027952194\n",
      "0.022229982540011406 0.05344323441386223\n",
      "0.019134899601340294 0.046175505965948105\n",
      "0.016726965084671974 0.04048784822225571\n",
      "0.014863317832350731 0.03604350984096527\n",
      "0.013365916907787323 0.03244863077998161\n",
      "0.012127531692385674 0.029461249709129333\n",
      "0.011085552163422108 0.0269336961209774\n",
      "0.010199791751801968 0.02477044053375721\n",
      "0.009442374110221863 0.022906064987182617\n",
      "0.008792592212557793 0.021292921155691147\n",
      "0.008234025910496712 0.019893866032361984\n",
      "0.007752973586320877 0.01867816410958767\n",
      "0.007337611168622971 0.0176193006336689\n",
      "0.00697751622647047 0.01669386960566044\n",
      "0.006663492415100336 0.015881022438406944\n",
      "0.0063874321058392525 0.015162108466029167\n",
      "0.006142225582152605 0.014520558528602123\n",
      "0.005921667441725731 0.013941722922027111\n",
      "0.005720410030335188 0.013412699103355408\n",
      "0.005533867981284857 0.012922285124659538\n",
      "0.005358142778277397 0.01246077474206686\n",
      "0.005189970135688782 0.012019871734082699\n",
      "0.005026659928262234 0.011592649854719639\n",
      "Start CMTL ...\n",
      "0.18540970981121063 0.3874209225177765\n",
      "0.026096323505043983 0.11553706973791122\n",
      "0.013452735729515553 0.07981588691473007\n",
      "0.00800691545009613 0.06102021783590317\n",
      "0.005072246305644512 0.04831627011299133\n",
      "0.0034249592572450638 0.03942010551691055\n",
      "0.0024524973705410957 0.033004168421030045\n",
      "0.0018326727440580726 0.028186773881316185\n",
      "0.0014154354576021433 0.024450479075312614\n",
      "0.001124404720030725 0.02148279920220375\n",
      "0.0009152835118584335 0.019078653305768967\n",
      "0.0007607130100950599 0.017096472904086113\n",
      "0.0006433720118366182 0.015436436049640179\n",
      "0.0005521086859516799 0.014027057215571404\n",
      "0.00047960010124370456 0.012816417030990124\n",
      "0.0004209229664411396 0.011766021139919758\n",
      "0.00037268473533913493 0.010846772231161594\n",
      "0.00033248719410039485 0.010036306455731392\n",
      "0.0002985949395224452 0.009317104704678059\n",
      "0.0002697246673051268 0.0086752288043499\n",
      "0.0002449092280585319 0.008099437691271305\n",
      "0.0002234058192698285 0.007580562029033899\n",
      "0.00020463680266402662 0.007111034356057644\n",
      "0.0001881457574199885 0.006684553809463978\n",
      "0.00017356840544380248 0.006295835133641958\n",
      "0.00016061103087849915 0.005940400995314121\n",
      "0.0001490343565819785 0.005614435765892267\n",
      "0.0001386422081850469 0.005314677022397518\n",
      "0.00012927262287121266 0.005038310773670673\n",
      "0.00012079036241630092 0.004782904405146837\n",
      "Start MP-MTL ...\n",
      "0.1968858242034912 0.32945549488067627\n",
      "0.08825580030679703 0.17891190946102142\n",
      "0.05791063234210014 0.12838131189346313\n",
      "0.04276212677359581 0.0994475930929184\n",
      "0.03389832377433777 0.08084626495838165\n",
      "0.027931299060583115 0.06768675148487091\n",
      "0.023603565990924835 0.05784657597541809\n",
      "0.020389029756188393 0.050340067595243454\n",
      "0.01791260577738285 0.04445101320743561\n",
      "0.0159294456243515 0.03967077657580376\n",
      "0.014291802421212196 0.035682402551174164\n",
      "0.012905137613415718 0.03228291496634483\n",
      "0.011705546639859676 0.02933375909924507\n",
      "0.010648347437381744 0.02673550881445408\n",
      "0.009701807051897049 0.02441500872373581\n",
      "0.008843340910971165 0.022317934781312943\n",
      "0.008056918159127235 0.020403746515512466\n",
      "0.007331210188567638 0.018642323091626167\n",
      "0.0066581666469573975 0.01701127178966999\n",
      "0.006032044533640146 0.015493964776396751\n",
      "0.005448722746223211 0.014078149572014809\n",
      "0.004905244335532188 0.012754978612065315\n",
      "0.004399544559419155 0.011518282815814018\n",
      "0.003930215258151293 0.010364027693867683\n",
      "0.0034962990321218967 0.009289654903113842\n",
      "0.0030971006490290165 0.00829362403601408\n",
      "0.0027319774962961674 0.007374828215688467\n",
      "0.0024001668207347393 0.006532131228595972\n",
      "0.002100673271343112 0.0057640052400529385\n",
      "0.0018321918323636055 0.005068305879831314\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07460098713636398 0.2373810112476349\n",
      "0.05104926973581314 0.1769770085811615\n",
      "0.0374687984585762 0.1390714943408966\n",
      "0.02901996299624443 0.11357147991657257\n",
      "0.02337895892560482 0.09536399692296982\n",
      "0.01940057799220085 0.0817665159702301\n",
      "0.0164757389575243 0.07126621156930923\n",
      "0.014254836365580559 0.06294608116149902\n",
      "0.012523824349045753 0.05621478706598282\n",
      "0.01114446297287941 0.05067133158445358\n",
      "0.010023470968008041 0.04603318125009537\n",
      "0.009095756337046623 0.0420953705906868\n",
      "0.008314641192555428 0.038705937564373016\n",
      "0.007646034471690655 0.03575034439563751\n",
      "0.007064643315970898 0.03314117342233658\n",
      "0.006551527883857489 0.030811214819550514\n",
      "0.006092430558055639 0.028708472847938538\n",
      "0.005676568485796452 0.026792531833052635\n",
      "0.0052957963198423386 0.025032084435224533\n",
      "0.004943980369716883 0.02340274676680565\n",
      "0.004616514313966036 0.021885491907596588\n",
      "0.004309972748160362 0.020465537905693054\n",
      "0.004021801520138979 0.019131330773234367\n",
      "0.0037501167971640825 0.01787378452718258\n",
      "0.0034935041330754757 0.016685815528035164\n",
      "0.0032509074080735445 0.015561835840344429\n",
      "0.0030215028673410416 0.014497426338493824\n",
      "0.0028046248480677605 0.0134891327470541\n",
      "0.0025997250340878963 0.012534169480204582\n",
      "0.0024063221644610167 0.011630295775830746\n",
      "cluster acc 0.99375\n",
      "Start CMTL ...\n",
      "0.18370750546455383 0.35649383068084717\n",
      "0.027277376502752304 0.10103670507669449\n",
      "0.013357842341065407 0.06657160073518753\n",
      "0.00844283401966095 0.0501234233379364\n",
      "0.006217413581907749 0.04072622209787369\n",
      "0.004932159557938576 0.034292176365852356\n",
      "0.004080009181052446 0.02932998165488243\n",
      "0.003436872735619545 0.02525908686220646\n",
      "0.0029221128206700087 0.021897561848163605\n",
      "0.0025372582022100687 0.019149336963891983\n",
      "0.0022161337547004223 0.01683451421558857\n",
      "0.0019089418929070234 0.014851686544716358\n",
      "0.0016903247451409698 0.013297353871166706\n",
      "0.0015629930421710014 0.012177817523479462\n",
      "0.0014774088049307466 0.011354428716003895\n",
      "0.0014120202977210283 0.010719000361859798\n",
      "0.0013585558626800776 0.010208784602582455\n",
      "0.0013129840372130275 0.009786716662347317\n",
      "0.001273089786991477 0.009429775178432465\n",
      "0.0012376231607049704 0.009122932329773903\n",
      "0.0012058848515152931 0.008855970576405525\n",
      "0.0011774675222113729 0.008621713146567345\n",
      "0.0011520864209160209 0.00841495767235756\n",
      "0.0011294869473204017 0.008231760002672672\n",
      "0.0011094084475189447 0.008068960160017014\n",
      "0.0010915843304246664 0.007923992350697517\n",
      "0.0010757555719465017 0.0077946484088897705\n",
      "0.0010616808431223035 0.0076790424063801765\n",
      "0.0010491430293768644 0.007575553841888905\n",
      "0.001037950860336423 0.0074827587231993675\n",
      "Start MP-MTL ...\n",
      "0.18309415876865387 0.2876601219177246\n",
      "0.07824136316776276 0.14618995785713196\n",
      "0.04970893636345863 0.09965486824512482\n",
      "0.03531477600336075 0.0737742930650711\n",
      "0.027164867147803307 0.058100681751966476\n",
      "0.021883215755224228 0.04752276837825775\n",
      "0.018237125128507614 0.04000910371541977\n",
      "0.015608476474881172 0.034466393291950226\n",
      "0.013646532781422138 0.030243147164583206\n",
      "0.012131035327911377 0.026927297934889793\n",
      "0.010917478241026402 0.024243995547294617\n",
      "0.009911431930959225 0.02200770378112793\n",
      "0.009051365777850151 0.020093251019716263\n",
      "0.008297061547636986 0.018416229635477066\n",
      "0.007622188422828913 0.01691979169845581\n",
      "0.007009514607489109 0.015565593726933002\n",
      "0.006447745021432638 0.014327730052173138\n",
      "0.005929512437433004 0.013188516721129417\n",
      "0.005449952092021704 0.012135708704590797\n",
      "0.005005815997719765 0.011160731315612793\n",
      "0.004594866186380386 0.010257463902235031\n",
      "0.0042154835537076 0.009421458467841148\n",
      "0.0038664056919515133 0.008649434894323349\n",
      "0.0035465285181999207 0.007938798516988754\n",
      "0.0032547954469919205 0.007287339307367802\n",
      "0.0029900907538831234 0.006692929659038782\n",
      "0.002751200692728162 0.006153339520096779\n",
      "0.002536781132221222 0.005666118115186691\n",
      "0.00234535476192832 0.005228509660810232\n",
      "0.0021753315813839436 0.004837497137486935\n",
      "Start CMTL ...\n",
      "0.17613641917705536 0.35302188992500305\n",
      "0.02463465929031372 0.09388694167137146\n",
      "0.01253682654350996 0.06060183048248291\n",
      "0.007650638464838266 0.04420395568013191\n",
      "0.0052466061897575855 0.03431665524840355\n",
      "0.003902727272361517 0.02789979800581932\n",
      "0.003069269936531782 0.023520611226558685\n",
      "0.0025143108796328306 0.020419880747795105\n",
      "0.0021269044373184443 0.018167799338698387\n",
      "0.0018470555078238249 0.016505079343914986\n",
      "0.0016390869859606028 0.015265427529811859\n",
      "0.0014803812373429537 0.014337684027850628\n",
      "0.0013562176609411836 0.01364685408771038\n",
      "0.0012569879181683064 0.013143090531229973\n",
      "0.0011763654183596373 0.012793799862265587\n",
      "0.0011100366245955229 0.012578003108501434\n",
      "0.0010548797436058521 0.012482460588216782\n",
      "0.001008517574518919 0.012482460588216782\n",
      "0.000969100627116859 0.012482460588216782\n",
      "0.0009352036868222058 0.012482460588216782\n",
      "0.0009057341376319528 0.012482460588216782\n",
      "0.0008798620547167957 0.012482460588216782\n",
      "0.0008569416822865605 0.012482460588216782\n",
      "0.0008364600944332778 0.012482460588216782\n",
      "0.0008179928408935666 0.012482460588216782\n",
      "0.00080117117613554 0.012482460588216782\n",
      "0.0007856704178266227 0.012482460588216782\n",
      "0.0007711901562288404 0.012482460588216782\n",
      "0.0007574515184387565 0.012482460588216782\n",
      "0.0007441916386596859 0.012482460588216782\n",
      "Start MP-MTL ...\n",
      "0.1771622896194458 0.28636565804481506\n",
      "0.07321714609861374 0.139553964138031\n",
      "0.04797757416963577 0.096796914935112\n",
      "0.035145629197359085 0.07315505295991898\n",
      "0.027515774592757225 0.05824277922511101\n",
      "0.022570263594388962 0.04819744452834129\n",
      "0.0191253162920475 0.04102272540330887\n",
      "0.016545969992876053 0.035555534064769745\n",
      "0.01438683457672596 0.03098614141345024\n",
      "0.012387675233185291 0.026883434504270554\n",
      "0.010875368490815163 0.023696821182966232\n",
      "0.009756451472640038 0.02128472365438938\n",
      "0.008854394778609276 0.01932813599705696\n",
      "0.00810718722641468 0.017699509859085083\n",
      "0.007481763605028391 0.016330262646079063\n",
      "0.0069554089568555355 0.015173050574958324\n",
      "0.006510918494313955 0.014191749505698681\n",
      "0.006134598515927792 0.013357673771679401\n",
      "0.005815256852656603 0.012647295370697975\n",
      "0.005543648265302181 0.012041193433105946\n",
      "0.005312090273946524 0.011523117311298847\n",
      "0.005114185158163309 0.011079485528171062\n",
      "0.004944610875099897 0.010698897764086723\n",
      "0.004798919428139925 0.010371731594204903\n",
      "0.004673398099839687 0.01008990965783596\n",
      "0.00456493254750967 0.009846584871411324\n",
      "0.004470892250537872 0.009635964408516884\n",
      "0.0043890695087611675 0.00945313647389412\n",
      "0.004317575599998236 0.009293879382312298\n",
      "0.004254807718098164 0.009154612198472023\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07301434129476547 0.2047298699617386\n",
      "0.048286501318216324 0.14471225440502167\n",
      "0.0351160392165184 0.11062762886285782\n",
      "0.02736029401421547 0.08930547535419464\n",
      "0.02233302593231201 0.07479884475469589\n",
      "0.018822843208909035 0.06427363306283951\n",
      "0.016226574778556824 0.05624045059084892\n",
      "0.01421417761594057 0.049848370254039764\n",
      "0.012591710314154625 0.04458032175898552\n",
      "0.01123933494091034 0.040108148008584976\n",
      "0.010080373845994473 0.036217041313648224\n",
      "0.009064583107829094 0.032763589173555374\n",
      "0.008158596232533455 0.029651084914803505\n",
      "0.007340121082961559 0.026814257726073265\n",
      "0.006594269536435604 0.02420932427048683\n",
      "0.005911138374358416 0.021807461977005005\n",
      "0.0052841706201434135 0.019589828327298164\n",
      "0.004708983935415745 0.017544258385896683\n",
      "0.004182526841759682 0.01566251926124096\n",
      "0.00370249105617404 0.013938456773757935\n",
      "0.0032668658532202244 0.012366561219096184\n",
      "0.0028736614622175694 0.01094106025993824\n",
      "0.002520743990316987 0.009655415080487728\n",
      "0.00220576673746109 0.008502128534018993\n",
      "0.0019261582056060433 0.00747279729694128\n",
      "0.0016791804227977991 0.006558312568813562\n",
      "0.0014619941357523203 0.005749147851020098\n",
      "0.0012717442587018013 0.005035660229623318\n",
      "0.0011056290240958333 0.00440836139023304\n",
      "0.0009609699482098222 0.0038581271655857563\n",
      "cluster acc 0.996875\n",
      "Start CMTL ...\n",
      "0.16891314089298248 0.32853084802627563\n",
      "0.023358361795544624 0.08175374567508698\n",
      "0.011343365535140038 0.04997505620121956\n",
      "0.006685275584459305 0.03419191390275955\n",
      "0.004334039054811001 0.02497176080942154\n",
      "0.0029804727528244257 0.01908951811492443\n",
      "0.0021577239967882633 0.015141862444579601\n",
      "0.0016509469132870436 0.012425175867974758\n",
      "0.0013353493995964527 0.01051880232989788\n",
      "0.0011364368256181479 0.0091581204906106\n",
      "0.0010070103453472257 0.008165334351360798\n",
      "0.0009192085708491504 0.007422532886266708\n",
      "0.0008573250961489975 0.0068536316975951195\n",
      "0.0008122937870211899 0.006409105844795704\n",
      "0.0007786500500515103 0.006055825389921665\n",
      "0.0007529588183388114 0.005770961754024029\n",
      "0.0007329803192988038 0.005538370925933123\n",
      "0.0007172046462073922 0.005346362944692373\n",
      "0.000704583537299186 0.005186302587389946\n",
      "0.0006943716434761882 0.005051704123616219\n",
      "0.0006860265857540071 0.004937628284096718\n",
      "0.0006791471387259662 0.0048402524553239346\n",
      "0.0006734300986863673 0.0047565908171236515\n",
      "0.0006686453125439584 0.004684284795075655\n",
      "0.0006646145484410226 0.004621442873030901\n",
      "0.0006611981661990285 0.004566563758999109\n",
      "0.0006582871428690851 0.00451840041205287\n",
      "0.0006557932938449085 0.00447595352306962\n",
      "0.0006536458968184888 0.004438397474586964\n",
      "0.0006517888396047056 0.0044050319120287895\n",
      "Start MP-MTL ...\n",
      "0.16562838852405548 0.26213207840919495\n",
      "0.06791075319051743 0.12306475639343262\n",
      "0.04407427832484245 0.08325256407260895\n",
      "0.03271866589784622 0.0628102719783783\n",
      "0.026089852675795555 0.05037685111165047\n",
      "0.021719487383961678 0.04197882488369942\n",
      "0.018567681312561035 0.03587412089109421\n",
      "0.016134178265929222 0.031165752559900284\n",
      "0.014153875410556793 0.02735098823904991\n",
      "0.01247496996074915 0.02413356490433216\n",
      "0.011008351109921932 0.021336479112505913\n",
      "0.009702245704829693 0.018854930996894836\n",
      "0.00852790754288435 0.016628818586468697\n",
      "0.007470606826245785 0.014625424519181252\n",
      "0.00652351463213563 0.012827903032302856\n",
      "0.005683232564479113 0.01122705265879631\n",
      "0.004946712404489517 0.009815643541514874\n",
      "0.004309511743485928 0.008585157804191113\n",
      "0.003765153232961893 0.007524247281253338\n",
      "0.0033053371589630842 0.006618855986744165\n",
      "0.0029206175822764635 0.005852954462170601\n",
      "0.0026011704467236996 0.005209741182625294\n",
      "0.0023374254815280437 0.004672612063586712\n",
      "0.002120544668287039 0.004225964657962322\n",
      "0.001942660310305655 0.0038556461222469807\n",
      "0.0017969623440876603 0.003549185348674655\n",
      "0.00167767982929945 0.0032958209048956633\n",
      "0.0015799939865246415 0.0030864139553159475\n",
      "0.001499926787801087 0.0029132787603884935\n",
      "0.0014342155773192644 0.002770033897832036\n",
      "Start CMTL ...\n",
      "0.17255185544490814 0.3381454348564148\n",
      "0.024804789572954178 0.08958245813846588\n",
      "0.012132263742387295 0.05626557022333145\n",
      "0.006755386479198933 0.038340531289577484\n",
      "0.004000774584710598 0.027206670492887497\n",
      "0.002564643509685993 0.02005414478480816\n",
      "0.0017498284578323364 0.01523416768759489\n",
      "0.0011880724923685193 0.011762188747525215\n",
      "0.0007756738341413438 0.009144198149442673\n",
      "0.000540049048140645 0.0072903381660580635\n",
      "0.0004050167335662991 0.005992513615638018\n",
      "0.0003166506940033287 0.0050339424051344395\n",
      "0.00025434873532503843 0.004297061823308468\n",
      "0.00020845090330112725 0.0037153761368244886\n",
      "0.00017357182514388114 0.003246970009058714\n",
      "0.00014642383030150086 0.0028636266943067312\n",
      "0.00012488158245105296 0.002545588416978717\n",
      "0.00010751160880317912 0.002278602682054043\n",
      "9.331479668617249e-05 0.0020521441474556923\n",
      "8.157493721228093e-05 0.0018583036726340652\n",
      "7.176709914347157e-05 0.001691028825007379\n",
      "6.349883915390819e-05 0.0015456274850293994\n",
      "5.647191937896423e-05 0.0014184063766151667\n",
      "5.045648504165001e-05 0.0013064310187473893\n",
      "4.5272998249856755e-05 0.0012073421385139227\n",
      "4.077964331372641e-05 0.0011192227248102427\n",
      "3.686331183416769e-05 0.001040502218529582\n",
      "3.343287971802056e-05 0.0009698847425170243\n",
      "3.0414234061026946e-05 0.0009062898461706936\n",
      "2.7746787964133546e-05 0.0008488142630085349\n",
      "Start MP-MTL ...\n",
      "0.1667701154947281 0.2602981925010681\n",
      "0.06705238670110703 0.1214362233877182\n",
      "0.041211988776922226 0.0788237527012825\n",
      "0.028485853224992752 0.05581700801849365\n",
      "0.020986218005418777 0.04171133413910866\n",
      "0.0160715002566576 0.03228721767663956\n",
      "0.012616205029189587 0.025571664795279503\n",
      "0.010073952376842499 0.02057602070271969\n",
      "0.008151466026902199 0.016762329265475273\n",
      "0.0066682943142950535 0.013796334154903889\n",
      "0.00550447404384613 0.011453297920525074\n",
      "0.004577192012220621 0.009576071053743362\n",
      "0.003828109707683325 0.008052363060414791\n",
      "0.0032155769877135754 0.0068009356036782265\n",
      "0.002709499327465892 0.005762472748756409\n",
      "0.002287851646542549 0.004893257282674313\n",
      "0.0019342645537108183 0.004160706419497728\n",
      "0.0016363582108169794 0.0035401794593781233\n",
      "0.0013845714274793863 0.0030126855708658695\n",
      "0.0011713653802871704 0.002563302405178547\n",
      "0.0009906637715175748 0.0021800403483211994\n",
      "0.000837481755297631 0.0018530699890106916\n",
      "0.0007076631882227957 0.0015741974348202348\n",
      "0.0005977075197733939 0.0013364931801334023\n",
      "0.0005046421429142356 0.001134046702645719\n",
      "0.0004259326378814876 0.0009617902105674148\n",
      "0.00035941394162364304 0.000815353007055819\n",
      "0.0003032350796274841 0.0006909762741997838\n",
      "0.00025581655791029334 0.0005854190676473081\n",
      "0.00021581104374490678 0.0004958956851623952\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.07025102525949478 0.174713134765625\n",
      "0.04404248297214508 0.11599291861057281\n",
      "0.030692145228385925 0.08440443128347397\n",
      "0.02320350706577301 0.06569080054759979\n",
      "0.018538495525717735 0.05350050330162048\n",
      "0.01537343394011259 0.04494503512978554\n",
      "0.013086582534015179 0.03860607370734215\n",
      "0.01135729718953371 0.03372218459844589\n",
      "0.010005151852965355 0.029849186539649963\n",
      "0.008920894004404545 0.02670947089791298\n",
      "0.008034268394112587 0.02411944419145584\n",
      "0.007297717034816742 0.021951988339424133\n",
      "0.006677660159766674 0.020115774124860764\n",
      "0.006149529945105314 0.018543053418397903\n",
      "0.0056947884149849415 0.017182186245918274\n",
      "0.005299089942127466 0.01599297858774662\n",
      "0.0049511282704770565 0.014943492598831654\n",
      "0.0046418216079473495 0.014007946476340294\n",
      "0.0043637873604893684 0.013165374286472797\n",
      "0.004110980313271284 0.01239842176437378\n",
      "0.0038784178905189037 0.011692764237523079\n",
      "0.0036619820166379213 0.011036532931029797\n",
      "0.003458301303908229 0.010419956408441067\n",
      "0.003264638129621744 0.009835049510002136\n",
      "0.0030788122676312923 0.00927545316517353\n",
      "0.002899154555052519 0.008736209943890572\n",
      "0.002724443795159459 0.00821369793266058\n",
      "0.0025538832414895296 0.00770543422549963\n",
      "0.002387040061876178 0.007209993898868561\n",
      "0.0022238092496991158 0.006726832594722509\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.1645738184452057 0.30817875266075134\n",
      "0.020334769040346146 0.06731980293989182\n",
      "0.009496385231614113 0.03904446214437485\n",
      "0.005071007646620274 0.024854127317667007\n",
      "0.0029310332611203194 0.01676316373050213\n",
      "0.0018886784091591835 0.012068668380379677\n",
      "0.0013139150105416775 0.00914023071527481\n",
      "0.0009629405103623867 0.007182893343269825\n",
      "0.0007316253613680601 0.005806351080536842\n",
      "0.0005694741266779602 0.004799239337444305\n",
      "0.0004503855016082525 0.004038366489112377\n",
      "0.000360324076609686 0.0034484181087464094\n",
      "0.00029118481324985623 0.002981526544317603\n",
      "0.00023770282859914005 0.0026060123927891254\n",
      "0.00019607711874414235 0.002299959771335125\n",
      "0.00016343743482138962 0.00204761722125113\n",
      "0.00013761167065240443 0.0018373305210843682\n",
      "0.00011697232548613101 0.0016603177646175027\n",
      "0.00010030841076513752 0.0015098834410309792\n",
      "8.671941031934693e-05 0.0013808761723339558\n",
      "7.553250907221809e-05 0.0012693001190200448\n",
      "6.624117668252438e-05 0.0011720304610207677\n",
      "5.846024214406498e-05 0.0010866039665415883\n",
      "5.189388684812002e-05 0.0010110631119459867\n",
      "4.631276897271164e-05 0.0009438400156795979\n",
      "4.1537157812854275e-05 0.0008836674387566745\n",
      "3.7425135815283284e-05 0.0008295152219943702\n",
      "3.3863569115055725e-05 0.0007805380737408996\n",
      "3.0761711968807504e-05 0.0007360386080108583\n",
      "2.804612449835986e-05 0.0006954366690479219\n",
      "Start MP-MTL ...\n",
      "0.15603764355182648 0.2358061969280243\n",
      "0.06026742607355118 0.1016826406121254\n",
      "0.03727586939930916 0.06568841636180878\n",
      "0.02655837871134281 0.047824978828430176\n",
      "0.020373359322547913 0.037138842046260834\n",
      "0.01636660099029541 0.03008883260190487\n",
      "0.013605129905045033 0.025134693831205368\n",
      "0.01161116547882557 0.021479588001966476\n",
      "0.010105475783348083 0.018680449575185776\n",
      "0.00892622023820877 0.016472075134515762\n",
      "0.007976403459906578 0.014687031507492065\n",
      "0.007193543016910553 0.013213738799095154\n",
      "0.00653481762856245 0.011974291875958443\n",
      "0.005969471763819456 0.010912258177995682\n",
      "0.005474709905683994 0.009985544718801975\n",
      "0.0050332797691226006 0.009162266738712788\n",
      "0.004632059950381517 0.008418050594627857\n",
      "0.004261139780282974 0.007734410464763641\n",
      "0.003913235384970903 0.007097598165273666\n",
      "0.0035832684952765703 0.006497794296592474\n",
      "0.003268026513978839 0.005928517319262028\n",
      "0.002965878462418914 0.00538602564483881\n",
      "0.0026764508802443743 0.004868806805461645\n",
      "0.0024002965074032545 0.004376981873065233\n",
      "0.0021385694853961468 0.003911764360964298\n",
      "0.0018926780903711915 0.0034749116748571396\n",
      "0.0016639919485896826 0.00306823942810297\n",
      "0.0014536012895405293 0.002693244954571128\n",
      "0.0012621699133887887 0.002350849797949195\n",
      "0.0010898631298914552 0.002041253726929426\n",
      "Start CMTL ...\n",
      "0.1659233570098877 0.3120226562023163\n",
      "0.021268263459205627 0.06791142374277115\n",
      "0.009494001045823097 0.0388200581073761\n",
      "0.0052616186439991 0.025120532140135765\n",
      "0.0034319832921028137 0.017737729474902153\n",
      "0.0024631537962704897 0.013343063183128834\n",
      "0.0018577745649963617 0.010479644872248173\n",
      "0.0014386727707460523 0.008468793705105782\n",
      "0.0011234725825488567 0.006958874873816967\n",
      "0.0008617141284048557 0.00574543047696352\n",
      "0.000634374562650919 0.004714695271104574\n",
      "0.0004638743703253567 0.0038516998756676912\n",
      "0.00035122153349220753 0.0031779459677636623\n",
      "0.00027429562760517 0.002663569524884224\n",
      "0.00021907717746216804 0.0022647702135145664\n",
      "0.00017812261648941785 0.001949205296114087\n",
      "0.0001469911658205092 0.0016948746051639318\n",
      "0.00012284351396374404 0.001486581633798778\n",
      "0.00010379010200267658 0.0013135973131284118\n",
      "8.85345070855692e-05 0.0011681944597512484\n",
      "7.616337097715586e-05 0.0010446927044540644\n",
      "6.601809582207352e-05 0.0009388324688188732\n",
      "5.7614372053649276e-05 0.0008473616908304393\n",
      "5.058951865066774e-05 0.0007677594549022615\n",
      "4.4668377086054534e-05 0.0006980440812185407\n",
      "3.9639253373024985e-05 0.0006366370944306254\n",
      "3.5337641747901216e-05 0.0005822682869620621\n",
      "3.163436849717982e-05 0.000533904938492924\n",
      "2.8427049983292818e-05 0.0004907004768028855\n",
      "2.5633878976805136e-05 0.00045195454731583595\n",
      "Start MP-MTL ...\n",
      "0.1540103256702423 0.2360197752714157\n",
      "0.060041140764951706 0.10444339364767075\n",
      "0.0359962172806263 0.06546322256326675\n",
      "0.02419053576886654 0.04503428190946579\n",
      "0.017237339168787003 0.0325770229101181\n",
      "0.012813091278076172 0.024456646293401718\n",
      "0.0098201809450984 0.018882613629102707\n",
      "0.007663898169994354 0.014836868271231651\n",
      "0.006046473979949951 0.011784762144088745\n",
      "0.004802708514034748 0.009424356743693352\n",
      "0.0038307984359562397 0.007568737957626581\n",
      "0.0030634282156825066 0.006094168871641159\n",
      "0.002453602384775877 0.004914320074021816\n",
      "0.0019670738838613033 0.003966315649449825\n",
      "0.0015780304092913866 0.0032027519773691893\n",
      "0.001266552833840251 0.0025869649834930897\n",
      "0.0010170108871534467 0.0020900608506053686\n",
      "0.0008170169894583523 0.0016890096012502909\n",
      "0.0006566955125890672 0.0013653065543621778\n",
      "0.0005281456978991628 0.0011040351819247007\n",
      "0.00042504159500822425 0.0008931438205763698\n",
      "0.00034231424797326326 0.0007228996837511659\n",
      "0.0002759044582489878 0.0005854374030604959\n",
      "0.000222562623093836 0.0004744073376059532\n",
      "0.0001796885480871424 0.0003846900654025376\n",
      "0.00014520270633511245 0.00031215688795782626\n",
      "0.00011744125367840752 0.0002534833620302379\n",
      "9.507394133834168e-05 0.00020599097479134798\n",
      "7.703659503022209e-05 0.00016752150258980691\n",
      "6.247765850275755e-05 0.00013633804337587208\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.0271217823028564\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8554876060096481e-13 1.027121663093567\n",
      "1.8431007317142728e-13 1.027121663093567\n",
      "1.8431007317142728e-13 1.027121663093567\n",
      "1.8431007317142728e-13 1.027121663093567\n",
      "1.8431007317142728e-13 1.027121663093567\n",
      "1.8250921336292886e-13 1.027121663093567\n",
      "1.8250921336292886e-13 1.027121663093567\n",
      "1.8250921336292886e-13 1.027121663093567\n",
      "1.8250921336292886e-13 1.027121663093567\n",
      "1.8250921336292886e-13 1.0271215438842773\n",
      "1.8250921336292886e-13 1.0271215438842773\n",
      "1.8250921336292886e-13 1.0271215438842773\n",
      "cluster acc 0.159375\n",
      "Start CMTL ...\n",
      "0.6542211771011353 1.1704028844833374\n",
      "0.05644255876541138 1.1704028844833374\n",
      "0.0038570924662053585 1.1704028844833374\n",
      "0.0005027345614507794 1.1704028844833374\n",
      "6.679940270259976e-05 1.1704028844833374\n",
      "1.292022625420941e-05 1.1704028844833374\n",
      "3.246269216106157e-06 1.1704028844833374\n",
      "9.505915841145907e-07 1.1704028844833374\n",
      "3.083548278937087e-07 1.1704028844833374\n",
      "1.0788907189862584e-07 1.1704028844833374\n",
      "4.00429449598505e-08 1.1704028844833374\n",
      "1.5570709166468077e-08 1.1704028844833374\n",
      "6.280314046591684e-09 1.1704028844833374\n",
      "2.6060571478581096e-09 1.1704028844833374\n",
      "1.1053148396555912e-09 1.1704028844833374\n",
      "4.767645722658642e-10 1.1704028844833374\n",
      "2.083329481150642e-10 1.1704028844833374\n",
      "9.196381156595379e-11 1.1704028844833374\n",
      "4.092507582820204e-11 1.1704028844833374\n",
      "1.8359839690229585e-11 1.1704028844833374\n",
      "8.30165276799466e-12 1.1704028844833374\n",
      "3.819923544146064e-12 1.1704028844833374\n",
      "1.789362711820952e-12 1.1704028844833374\n",
      "8.674496667845921e-13 1.1704028844833374\n",
      "4.448723832893575e-13 1.1704028844833374\n",
      "2.535640696976066e-13 1.1704028844833374\n",
      "1.6024501333072178e-13 1.1704028844833374\n",
      "1.1509424056171946e-13 1.1704028844833374\n",
      "9.20479716211807e-14 1.1704028844833374\n",
      "7.902496202989023e-14 1.1704028844833374\n",
      "Start MP-MTL ...\n",
      "0.568064272403717 1.3016271591186523\n",
      "0.24520918726921082 1.3016271591186523\n",
      "0.13515087962150574 1.3016271591186523\n",
      "0.08888032287359238 1.3016271591186523\n",
      "0.0640457421541214 1.3016271591186523\n",
      "0.04860084876418114 1.3016271591186523\n",
      "0.03811975568532944 1.3016271591186523\n",
      "0.030633265152573586 1.3016271591186523\n",
      "0.025133710354566574 1.3016271591186523\n",
      "0.021012693643569946 1.3016271591186523\n",
      "0.017841607332229614 1.3016271591186523\n",
      "0.015335199423134327 1.3016271591186523\n",
      "0.01331216562539339 1.3016271591186523\n",
      "0.011653437279164791 1.3016271591186523\n",
      "0.01027668733149767 1.3016271591186523\n",
      "0.009122276678681374 1.3016271591186523\n",
      "0.008145659230649471 1.3016271591186523\n",
      "0.007312798406928778 1.3016271591186523\n",
      "0.006597277708351612 1.3016271591186523\n",
      "0.0059782955795526505 1.3016271591186523\n",
      "0.005439224652945995 1.3016271591186523\n",
      "0.004966684151440859 1.3016271591186523\n",
      "0.004549850709736347 1.3016271591186523\n",
      "0.004179966636002064 1.3016271591186523\n",
      "0.00384993152692914 1.3016271591186523\n",
      "0.003553955350071192 1.3016271591186523\n",
      "0.003287301864475012 1.3016271591186523\n",
      "0.003046047640964389 1.3016271591186523\n",
      "0.002826910698786378 1.3016271591186523\n",
      "0.0026271340902894735 1.3016271591186523\n",
      "Start CMTL ...\n",
      "0.20005151629447937 0.961946964263916\n",
      "0.02487880177795887 0.9590943455696106\n",
      "0.0034073684364557266 0.9590943455696106\n",
      "0.0005044520949013531 0.9590943455696106\n",
      "0.00010158262739423662 0.9590943455696106\n",
      "2.6918991352431476e-05 0.9590943455696106\n",
      "8.691264156368561e-06 0.9590943455696106\n",
      "3.2097050279844552e-06 0.9590943455696106\n",
      "1.2960801996086957e-06 0.9590943455696106\n",
      "5.551547133109125e-07 0.9590943455696106\n",
      "2.472968390065944e-07 0.9590943455696106\n",
      "1.1310610403825194e-07 0.9590943455696106\n",
      "5.2675829920190154e-08 0.9590943455696106\n",
      "2.4843828327902884e-08 0.9590943455696106\n",
      "1.182309805614068e-08 0.9590943455696106\n",
      "5.663095770103155e-09 0.9590943455696106\n",
      "2.7255087076127893e-09 0.9590943455696106\n",
      "1.316511677451615e-09 0.9590943455696106\n",
      "6.377487427045025e-10 0.9590943455696106\n",
      "3.096284895143242e-10 0.9590943455696106\n",
      "1.5064186009716707e-10 0.9590943455696106\n",
      "7.343314151198044e-11 0.9590943455696106\n",
      "3.593016162373175e-11 0.9590943455696106\n",
      "1.7639544339087543e-11 0.9590943455696106\n",
      "8.694578911006001e-12 0.9590943455696106\n",
      "4.3203721850071375e-12 0.9590943455696106\n",
      "2.1779119306619688e-12 0.9590943455696106\n",
      "1.135464118562357e-12 0.9590943455696106\n",
      "6.10304829676972e-13 0.9590943455696106\n",
      "3.546445906041362e-13 0.9590943455696106\n",
      "Start MP-MTL ...\n",
      "0.24112284183502197 0.9821788668632507\n",
      "0.06264780461788177 0.9821788668632507\n",
      "0.02313113957643509 0.9821788668632507\n",
      "0.009864374063909054 0.9821788668632507\n",
      "0.004663444589823484 0.9821788668632507\n",
      "0.0023666906636208296 0.9821788668632507\n",
      "0.0012786388397216797 0.9821788668632507\n",
      "0.0007270309724844992 0.9821788668632507\n",
      "0.00043193259625695646 0.9821788668632507\n",
      "0.0002667919034138322 0.9821788668632507\n",
      "0.00017050254973582923 0.9821788668632507\n",
      "0.00011223062028875574 0.9821788668632507\n",
      "7.578992517665029e-05 0.9821788668632507\n",
      "5.2332208724692464e-05 0.9821788668632507\n",
      "3.6834735510637984e-05 0.9821788668632507\n",
      "2.6352567147114314e-05 0.9821788668632507\n",
      "1.9110875655314885e-05 0.9821788668632507\n",
      "1.4013528925715946e-05 0.9821788668632507\n",
      "1.0367241884523537e-05 0.9821788668632507\n",
      "7.723336238996126e-06 0.9821788668632507\n",
      "5.78495883019059e-06 0.9821788668632507\n",
      "4.351152711024042e-06 0.9821788668632507\n",
      "3.2830848795128986e-06 0.9821788668632507\n",
      "2.483161097188713e-06 0.9821788668632507\n",
      "1.8815575231201365e-06 0.9821788668632507\n",
      "1.427663391950773e-06 0.9821788668632507\n",
      "1.0843812106031692e-06 0.9821788668632507\n",
      "8.243005140684545e-07 0.9821788668632507\n",
      "6.269746108955587e-07 0.9821788668632507\n",
      "4.77120977393497e-07 0.9821788668632507\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.6886466103780435e-13 1.1431429386138916\n",
      "3.6870650304589303e-13 1.143142819404602\n",
      "3.6870650304589303e-13 1.1431427001953125\n",
      "3.6870650304589303e-13 1.1431427001953125\n",
      "3.6129072281641805e-13 1.1431427001953125\n",
      "3.552367276206392e-13 1.1431427001953125\n",
      "3.552367276206392e-13 1.1431427001953125\n",
      "3.552367276206392e-13 1.1431427001953125\n",
      "3.552367276206392e-13 1.1431427001953125\n",
      "3.552367276206392e-13 1.1431427001953125\n",
      "3.5125586250392415e-13 1.1431427001953125\n",
      "3.5125586250392415e-13 1.1431427001953125\n",
      "3.5125586250392415e-13 1.1431427001953125\n",
      "3.5125586250392415e-13 1.1431427001953125\n",
      "3.5125586250392415e-13 1.1431427001953125\n",
      "3.5125586250392415e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "3.508001452257742e-13 1.1431427001953125\n",
      "cluster acc 0.190625\n",
      "Start CMTL ...\n",
      "0.7359144687652588 1.0269163846969604\n",
      "0.16732171177864075 1.0269163846969604\n",
      "0.025827806442975998 1.0269163846969604\n",
      "0.005157773848623037 1.0269163846969604\n",
      "0.001482660765759647 1.0269163846969604\n",
      "0.0005395071930252016 1.0269163846969604\n",
      "0.00023271527606993914 1.0269163846969604\n",
      "0.00011501969856908545 1.0269163846969604\n",
      "6.307980220299214e-05 1.0269163846969604\n",
      "3.7336394598241895e-05 1.0269163846969604\n",
      "2.3351201889454387e-05 1.0269163846969604\n",
      "1.5197236280073412e-05 1.0269163846969604\n",
      "1.0179743185290135e-05 1.0269163846969604\n",
      "6.963455234654248e-06 1.0269163846969604\n",
      "4.837242613575654e-06 1.0269163846969604\n",
      "3.3986809739872115e-06 1.0269163846969604\n",
      "2.4082605705189053e-06 1.0269163846969604\n",
      "1.7173558717331616e-06 1.0269163846969604\n",
      "1.2305763448239304e-06 1.0269163846969604\n",
      "8.850109907143633e-07 1.0269163846969604\n",
      "6.382801984727848e-07 1.0269163846969604\n",
      "4.6133109776747006e-07 1.0269163846969604\n",
      "3.340026637488336e-07 1.0269163846969604\n",
      "2.421357407911273e-07 1.0269163846969604\n",
      "1.75718554373816e-07 1.0269163846969604\n",
      "1.276241476944051e-07 1.0269163846969604\n",
      "9.27546466300555e-08 1.0269163846969604\n",
      "6.74467131034362e-08 1.0269163846969604\n",
      "4.9064492912975766e-08 1.0269163846969604\n",
      "3.570499274019312e-08 1.0269163846969604\n",
      "Start MP-MTL ...\n",
      "0.6870341897010803 1.0372942686080933\n",
      "0.3884354531764984 1.0372942686080933\n",
      "0.2566218972206116 1.0372942686080933\n",
      "0.19732385873794556 1.0372942686080933\n",
      "0.16256505250930786 1.0372942686080933\n",
      "0.1389782726764679 1.0372942686080933\n",
      "0.12289919704198837 1.0372942686080933\n",
      "0.11093920469284058 1.0372942686080933\n",
      "0.10133719444274902 1.0372942686080933\n",
      "0.09319853782653809 1.0372942686080933\n",
      "0.08599516749382019 1.0372942686080933\n",
      "0.07960839569568634 1.0372942686080933\n",
      "0.07416556775569916 1.0372942686080933\n",
      "0.0694684237241745 1.0372942686080933\n",
      "0.06531800329685211 1.0372942686080933\n",
      "0.06160668283700943 1.0372942686080933\n",
      "0.05826534703373909 1.0372942686080933\n",
      "0.05524330586194992 1.0372942686080933\n",
      "0.052500516176223755 1.0372942686080933\n",
      "0.050003767013549805 1.0372942686080933\n",
      "0.04772486910223961 1.0372942686080933\n",
      "0.04563918337225914 1.0372942686080933\n",
      "0.043724678456783295 1.0372942686080933\n",
      "0.041961539536714554 1.0372942686080933\n",
      "0.04033198207616806 1.0372942686080933\n",
      "0.038820333778858185 1.0372942686080933\n",
      "0.03741295635700226 1.0372942686080933\n",
      "0.03609812632203102 1.0372942686080933\n",
      "0.03486597165465355 1.0372942686080933\n",
      "0.033707987517118454 1.0372942686080933\n",
      "Start CMTL ...\n",
      "0.21655996143817902 0.7693631052970886\n",
      "0.024604395031929016 0.6377252340316772\n",
      "0.005066455341875553 0.6214084029197693\n",
      "0.001276345457881689 0.6214084029197693\n",
      "0.00038694858085364103 0.6214084029197693\n",
      "0.00013458545436151326 0.6214084029197693\n",
      "5.109916673973203e-05 0.6214084029197693\n",
      "2.0649527868954465e-05 0.6214084029197693\n",
      "8.758975127420854e-06 0.6214084029197693\n",
      "3.867021405312698e-06 0.6214084029197693\n",
      "1.7663448943494586e-06 0.6214084029197693\n",
      "8.307483767566737e-07 0.6214084029197693\n",
      "4.0067266127152834e-07 0.6214084029197693\n",
      "1.9746869384107413e-07 0.6214084029197693\n",
      "9.914030840718624e-08 0.6214084029197693\n",
      "5.056939400560623e-08 0.6214084029197693\n",
      "2.61463952710983e-08 0.6214084029197693\n",
      "1.367625390713556e-08 0.6214084029197693\n",
      "7.225259501808523e-09 0.6214084029197693\n",
      "3.850030072527488e-09 0.6214084029197693\n",
      "2.0667694222709088e-09 0.6214084029197693\n",
      "1.1167828883884567e-09 0.6214084029197693\n",
      "6.068891500454754e-10 0.6214084029197693\n",
      "3.3156960510538624e-10 0.6214084029197693\n",
      "1.820244233119439e-10 0.6214084029197693\n",
      "1.0038038456006149e-10 0.6214084029197693\n",
      "5.565709698673871e-11 0.6214084029197693\n",
      "3.103798815184966e-11 0.6214084029197693\n",
      "1.7429870047269702e-11 0.6214084029197693\n",
      "9.892896397911688e-12 0.6214084029197693\n",
      "Start MP-MTL ...\n",
      "0.27504318952560425 0.7953401803970337\n",
      "0.11142990738153458 0.7396894097328186\n",
      "0.07281477004289627 0.7396894097328186\n",
      "0.052730441093444824 0.7396894097328186\n",
      "0.0399252325296402 0.7396894097328186\n",
      "0.03141237422823906 0.7396894097328186\n",
      "0.025457065552473068 0.7396894097328186\n",
      "0.02110595442354679 0.7396894097328186\n",
      "0.017817456275224686 0.7396894097328186\n",
      "0.015257282182574272 0.7396894097328186\n",
      "0.01321373600512743 0.7396894097328186\n",
      "0.011550520546734333 0.7396894097328186\n",
      "0.010176381096243858 0.7396894097328186\n",
      "0.00902729481458664 0.7396894097328186\n",
      "0.008056716993451118 0.7396894097328186\n",
      "0.007229928858578205 0.7396894097328186\n",
      "0.006520479917526245 0.7396894097328186\n",
      "0.005907704588025808 0.7396894097328186\n",
      "0.005375541280955076 0.7396894097328186\n",
      "0.005079302005469799 0.7396894097328186\n",
      "0.005079302005469799 0.7396894097328186\n",
      "0.00463598920032382 0.7396894097328186\n",
      "0.004112531431019306 0.7396894097328186\n",
      "0.0037330302875488997 0.7396894097328186\n",
      "0.003423471702262759 0.7396894097328186\n",
      "0.0031590815633535385 0.7396894097328186\n",
      "0.0029277929570525885 0.7396894097328186\n",
      "0.0027224253863096237 0.7396894097328186\n",
      "0.002632422838360071 0.7396894097328186\n",
      "0.0023797363974153996 0.7396894097328186\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.023898956072078e-12 6.2534942626953125\n",
      "9.919477348893646e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "9.342776118720364e-13 6.2534942626953125\n",
      "cluster acc 0.16875\n",
      "Start CMTL ...\n",
      "0.8217301368713379 0.9768670797348022\n",
      "0.2663646638393402 0.9768670797348022\n",
      "0.06928467750549316 0.9768670797348022\n",
      "0.02810511365532875 0.9768670797348022\n",
      "0.015675168484449387 0.9768670797348022\n",
      "0.010173237882554531 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "0.0072423601523041725 0.9768670797348022\n",
      "Start MP-MTL ...\n",
      "0.7884292602539062 0.9735897183418274\n",
      "0.5565909147262573 0.9735897183418274\n",
      "0.40355950593948364 0.9735897183418274\n",
      "0.326124370098114 0.9735897183418274\n",
      "0.28200188279151917 0.9735897183418274\n",
      "0.2534136176109314 0.9735897183418274\n",
      "0.23349151015281677 0.9735897183418274\n",
      "0.21897654235363007 0.9735897183418274\n",
      "0.20785680413246155 0.9735897183418274\n",
      "0.19881492853164673 0.9735897183418274\n",
      "0.19111765921115875 0.9735897183418274\n",
      "0.18435023725032806 0.9735897183418274\n",
      "0.17829591035842896 0.9735897183418274\n",
      "0.17283299565315247 0.9735897183418274\n",
      "0.16787154972553253 0.9735897183418274\n",
      "0.16333959996700287 0.9735897183418274\n",
      "0.1591774821281433 0.9735897183418274\n",
      "0.155333012342453 0.9735897183418274\n",
      "0.15176084637641907 0.9735897183418274\n",
      "0.14842253923416138 0.9735897183418274\n",
      "0.14528729021549225 0.9735897183418274\n",
      "0.14233115315437317 0.9735897183418274\n",
      "0.13953733444213867 0.9735897183418274\n",
      "0.13689562678337097 0.9735897183418274\n",
      "0.13440026342868805 0.9735897183418274\n",
      "0.1320466250181198 0.9735897183418274\n",
      "0.1298280656337738 0.9735897183418274\n",
      "0.1277349293231964 0.9735897183418274\n",
      "0.12575553357601166 0.9735897183418274\n",
      "0.12387828528881073 0.9735897183418274\n",
      "Start CMTL ...\n",
      "0.20576806366443634 0.6282834410667419\n",
      "0.02478080242872238 0.42350664734840393\n",
      "0.007816826924681664 0.3808971643447876\n",
      "0.003635106608271599 0.3710305094718933\n",
      "0.002014002064242959 0.3699725270271301\n",
      "0.0012349021853879094 0.3699725270271301\n",
      "0.000808483746368438 0.3699725270271301\n",
      "0.00055386230815202 0.3699725270271301\n",
      "0.000392137881135568 0.3699725270271301\n",
      "0.00028465143986977637 0.3699725270271301\n",
      "0.0002107252657879144 0.3699725270271301\n",
      "0.00015851341595407575 0.3699725270271301\n",
      "0.00012084827903890982 0.3699725270271301\n",
      "9.319931996287778e-05 0.3699725270271301\n",
      "7.26011348888278e-05 0.3699725270271301\n",
      "5.7057222875300795e-05 0.3699725270271301\n",
      "4.5193217374617234e-05 0.3699725270271301\n",
      "3.6045177694177255e-05 0.3699725270271301\n",
      "2.8926504455739632e-05 0.3699725270271301\n",
      "2.33414102694951e-05 0.3699725270271301\n",
      "1.8927301425719634e-05 0.3699725270271301\n",
      "1.5415858797496185e-05 0.3699725270271301\n",
      "1.2606328709807713e-05 0.3699725270271301\n",
      "1.0346880117140245e-05 0.3699725270271301\n",
      "8.52153061714489e-06 0.3699725270271301\n",
      "7.040853233775124e-06 0.3699725270271301\n",
      "5.835345291416161e-06 0.3699725270271301\n",
      "4.85056307297782e-06 0.3699725270271301\n",
      "4.043594344693702e-06 0.3699725270271301\n",
      "3.3804021768446546e-06 0.3699725270271301\n",
      "Start MP-MTL ...\n",
      "0.26548248529434204 0.6022132039070129\n",
      "0.12573549151420593 0.47540539503097534\n",
      "0.09080134332180023 0.44594278931617737\n",
      "0.07126554101705551 0.42594200372695923\n",
      "0.05854026600718498 0.41096848249435425\n",
      "0.04969257116317749 0.3991623520851135\n",
      "0.04338271543383598 0.3896905481815338\n",
      "0.03870142251253128 0.3818821907043457\n",
      "0.03505625203251839 0.37530821561813354\n",
      "0.032107461243867874 0.369743287563324\n",
      "0.029653817415237427 0.3650408387184143\n",
      "0.027570197358727455 0.3610874116420746\n",
      "0.025774851441383362 0.35778117179870605\n",
      "0.02421087771654129 0.3550240695476532\n",
      "0.022836122661828995 0.3527236580848694\n",
      "0.021617937833070755 0.350796639919281\n",
      "0.020530449226498604 0.34917137026786804\n",
      "0.019553134217858315 0.3477862477302551\n",
      "0.018669862300157547 0.34658846259117126\n",
      "0.01786799356341362 0.34553083777427673\n",
      "0.017137400805950165 0.34457331895828247\n",
      "0.01646968349814415 0.3436832129955292\n",
      "0.01585749164223671 0.3428357243537903\n",
      "0.01529434509575367 0.34201136231422424\n",
      "0.014774540439248085 0.34119585156440735\n",
      "0.014293059706687927 0.34037888050079346\n",
      "0.013845573179423809 0.3395543694496155\n",
      "0.013428387232124805 0.33871710300445557\n",
      "0.01303832046687603 0.33786386251449585\n",
      "0.0126726645976305 0.33699339628219604\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.041954346001148224 1.1267584562301636\n",
      "0.030773892998695374 1.1267584562301636\n",
      "0.02331104315817356 1.1267584562301636\n",
      "0.01833118312060833 1.1267584562301636\n",
      "0.0148988738656044 1.1267584562301636\n",
      "0.012431385926902294 1.1267584562301636\n",
      "0.010588029399514198 1.1267584562301636\n",
      "0.009168368764221668 1.1267584562301636\n",
      "0.008046243339776993 1.1267584562301636\n",
      "0.007137928158044815 1.1267584562301636\n",
      "0.006387530360370874 1.1267584562301636\n",
      "0.005757602863013744 1.1267584562301636\n",
      "0.0052223652601242065 1.1267584562301636\n",
      "0.004763370379805565 1.1267584562301636\n",
      "0.00436685886234045 1.1267584562301636\n",
      "0.004022178240120411 1.1267584562301636\n",
      "0.00372084928676486 1.1267584562301636\n",
      "0.003455986501649022 1.1267584562301636\n",
      "0.003221929771825671 1.1267584562301636\n",
      "0.003014006419107318 1.1267584562301636\n",
      "0.002828337950631976 1.1267584562301636\n",
      "0.002661702688783407 1.1267584562301636\n",
      "0.002511428901925683 1.1267584562301636\n",
      "0.0023752818815410137 1.1267584562301636\n",
      "0.0022514001466333866 1.1267584562301636\n",
      "0.0021382193081080914 1.1267584562301636\n",
      "0.0020344227086752653 1.1267584562301636\n",
      "0.001938896020874381 1.1267584562301636\n",
      "0.0018506916239857674 1.1267584562301636\n",
      "0.0017689972883090377 1.1267584562301636\n",
      "cluster acc 0.38125\n",
      "Start CMTL ...\n",
      "0.6335058808326721 0.8402695655822754\n",
      "0.2055254727602005 0.7622107267379761\n",
      "0.07081688195466995 0.7622107267379761\n",
      "0.03838183358311653 0.7622107267379761\n",
      "0.026340987533330917 0.7622107267379761\n",
      "0.02013099193572998 0.7622107267379761\n",
      "0.016448093578219414 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "0.014109487645328045 0.7622107267379761\n",
      "Start MP-MTL ...\n",
      "0.6179491877555847 0.8157914876937866\n",
      "0.35516127943992615 0.7237093448638916\n",
      "0.2455902099609375 0.6814702749252319\n",
      "0.2050969898700714 0.6685506105422974\n",
      "0.18372157216072083 0.6679823994636536\n",
      "0.1698908805847168 0.6679823994636536\n",
      "0.15987899899482727 0.6679823994636536\n",
      "0.15218715369701385 0.6679823994636536\n",
      "0.14598171412944794 0.6679823994636536\n",
      "0.14068476855754852 0.6679823994636536\n",
      "0.13594409823417664 0.6679823994636536\n",
      "0.13183537125587463 0.6679823994636536\n",
      "0.1283262073993683 0.6679823994636536\n",
      "0.12524446845054626 0.6679823994636536\n",
      "0.12249253690242767 0.6679823994636536\n",
      "0.1200084462761879 0.6679823994636536\n",
      "0.1177482157945633 0.6679823994636536\n",
      "0.11567924171686172 0.6679823994636536\n",
      "0.1137763261795044 0.6679823994636536\n",
      "0.11201933771371841 0.6679823994636536\n",
      "0.11039146035909653 0.6679823994636536\n",
      "0.10887900739908218 0.6679823994636536\n",
      "0.10747033357620239 0.6679823994636536\n",
      "0.10615549236536026 0.6679823994636536\n",
      "0.10492593050003052 0.6679823994636536\n",
      "0.103774294257164 0.6679823994636536\n",
      "0.10269393771886826 0.6679823994636536\n",
      "0.10167902708053589 0.6679823994636536\n",
      "0.10072429478168488 0.6679823994636536\n",
      "0.0998249277472496 0.6679823994636536\n",
      "Start CMTL ...\n",
      "0.2098577320575714 0.549504280090332\n",
      "0.03059830702841282 0.3034265637397766\n",
      "0.01305091381072998 0.25610607862472534\n",
      "0.007912221364676952 0.24394309520721436\n",
      "0.0054450202733278275 0.24010460078716278\n",
      "0.003991949837654829 0.23921045660972595\n",
      "0.0030405826400965452 0.23921045660972595\n",
      "0.002377191325649619 0.23921045660972595\n",
      "0.0018956607673317194 0.23921045660972595\n",
      "0.0015366533771157265 0.23921045660972595\n",
      "0.0012637561885640025 0.23921045660972595\n",
      "0.0010529286228120327 0.23921045660972595\n",
      "0.000887563917785883 0.23921045660972595\n",
      "0.0007559472578577697 0.23921045660972595\n",
      "0.0006497267168015242 0.23921045660972595\n",
      "0.0005628896760754287 0.23921045660972595\n",
      "0.000491064041852951 0.23921045660972595\n",
      "0.00043103197822347283 0.23921045660972595\n",
      "0.00038039759965613484 0.23921045660972595\n",
      "0.00033735058968886733 0.23921045660972595\n",
      "0.0003005030448548496 0.23921045660972595\n",
      "0.0002687739615794271 0.23921045660972595\n",
      "0.00024130793462973088 0.23921045660972595\n",
      "0.00021741930686403066 0.23921045660972595\n",
      "0.00019655152573250234 0.23921045660972595\n",
      "0.0001782476028893143 0.23921045660972595\n",
      "0.000162130017997697 0.23921045660972595\n",
      "0.00014788431872148067 0.23921045660972595\n",
      "0.00013524750829674304 0.23921045660972595\n",
      "0.00012399851402733475 0.23921045660972595\n",
      "Start MP-MTL ...\n",
      "0.2502136826515198 0.5108381509780884\n",
      "0.11933143436908722 0.3650335669517517\n",
      "0.08538496494293213 0.31547099351882935\n",
      "0.06690369546413422 0.28010591864585876\n",
      "0.055139679461717606 0.25215718150138855\n",
      "0.04684934765100479 0.2289128303527832\n",
      "0.04064755514264107 0.20917436480522156\n",
      "0.03586634621024132 0.19245243072509766\n",
      "0.03205902874469757 0.17806755006313324\n",
      "0.02891576662659645 0.16535894572734833\n",
      "0.02626528963446617 0.1539987474679947\n",
      "0.024001017212867737 0.14383728802204132\n",
      "0.022044116631150246 0.13473358750343323\n",
      "0.020333832129836082 0.12654723227024078\n",
      "0.01882517896592617 0.11916369199752808\n",
      "0.01748764142394066 0.1124911904335022\n",
      "0.016300018876791 0.1064508780837059\n",
      "0.015242895111441612 0.10096991062164307\n",
      "0.014296713285148144 0.09597805142402649\n",
      "0.013444067910313606 0.09141023457050323\n",
      "0.012671150267124176 0.08721181005239487\n",
      "0.01196760032325983 0.08333869278430939\n",
      "0.011325330473482609 0.0797547921538353\n",
      "0.010737159289419651 0.07642854750156403\n",
      "0.010196381248533726 0.07333061844110489\n",
      "0.009696823544800282 0.07043416798114777\n",
      "0.009233003482222557 0.06771514564752579\n",
      "0.008800159208476543 0.06515317410230637\n",
      "0.008394207805395126 0.06273113191127777\n",
      "0.008011759258806705 0.06043528765439987\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06473275274038315 0.6008644700050354\n",
      "0.04973111301660538 0.5671685934066772\n",
      "0.03986017033457756 0.5382736921310425\n",
      "0.0331985168159008 0.514389157295227\n",
      "0.02850896678864956 0.49485334753990173\n",
      "0.025065159425139427 0.4786376357078552\n",
      "0.022438842803239822 0.46492162346839905\n",
      "0.0203703586012125 0.45313557982444763\n",
      "0.018697168678045273 0.4428834915161133\n",
      "0.01731410250067711 0.43387550115585327\n",
      "0.016150739043951035 0.4258852005004883\n",
      "0.015158231370151043 0.41872915625572205\n",
      "0.014301550574600697 0.41226038336753845\n",
      "0.013554784469306469 0.40635913610458374\n",
      "0.012898309156298637 0.4009295105934143\n",
      "0.012316834181547165 0.3958931565284729\n",
      "0.011798346415162086 0.3911876976490021\n",
      "0.011333140544593334 0.3867613673210144\n",
      "0.010913356207311153 0.3825732469558716\n",
      "0.010532470420002937 0.37859076261520386\n",
      "0.010185087099671364 0.37478816509246826\n",
      "0.009866698645055294 0.37114524841308594\n",
      "0.009573502466082573 0.3676469326019287\n",
      "0.009302301332354546 0.3642808794975281\n",
      "0.009050408378243446 0.3610382676124573\n",
      "0.008815529756247997 0.3579119145870209\n",
      "0.008595723658800125 0.3548957109451294\n",
      "0.008389344438910484 0.3519848883152008\n",
      "0.008194992318749428 0.349175363779068\n",
      "0.008011453785002232 0.3464634418487549\n",
      "cluster acc 0.91875\n",
      "Start CMTL ...\n",
      "0.25396445393562317 0.5074257254600525\n",
      "0.05858460068702698 0.2581993639469147\n",
      "0.028542865067720413 0.2252551019191742\n",
      "0.019850026816129684 0.22182893753051758\n",
      "0.01567603275179863 0.22182893753051758\n",
      "0.013078604824841022 0.22182893753051758\n",
      "0.011011211201548576 0.22182893753051758\n",
      "0.00954621471464634 0.22182893753051758\n",
      "0.008708646520972252 0.22182893753051758\n",
      "0.008140514604747295 0.22182893753051758\n",
      "0.007697736378759146 0.22182893753051758\n",
      "0.007327359169721603 0.22182893753051758\n",
      "0.007008705288171768 0.22182893753051758\n",
      "0.0067339143715798855 0.22182893753051758\n",
      "0.006497316062450409 0.22182893753051758\n",
      "0.006292679347097874 0.22182893753051758\n",
      "0.006114227697253227 0.22182893753051758\n",
      "0.005957377143204212 0.22182893753051758\n",
      "0.005818520672619343 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005697502288967371 0.22182893753051758\n",
      "0.005543678067624569 0.22182893753051758\n",
      "0.005407658405601978 0.22182893753051758\n",
      "0.005296777002513409 0.22182893753051758\n",
      "Start MP-MTL ...\n",
      "0.28077617287635803 0.4605858325958252\n",
      "0.13975800573825836 0.31132665276527405\n",
      "0.09837827831506729 0.2555103898048401\n",
      "0.07688137888908386 0.21981589496135712\n",
      "0.06360086798667908 0.19383099675178528\n",
      "0.054789405316114426 0.17476429045200348\n",
      "0.048526331782341 0.16012056171894073\n",
      "0.043885666877031326 0.14854630827903748\n",
      "0.040293145924806595 0.1390959769487381\n",
      "0.037341706454753876 0.13120585680007935\n",
      "0.034843314439058304 0.12475155293941498\n",
      "0.03281765058636665 0.11937936395406723\n",
      "0.031140293926000595 0.11473450809717178\n",
      "0.02970593050122261 0.11065743118524551\n",
      "0.028455525636672974 0.10703030973672867\n",
      "0.027348771691322327 0.10376529395580292\n",
      "0.026354694738984108 0.10079970210790634\n",
      "0.02544894441962242 0.0980968028306961\n",
      "0.02461761236190796 0.0956488773226738\n",
      "0.02386336401104927 0.09345943480730057\n",
      "0.02319199964404106 0.09151522815227509\n",
      "0.022596940398216248 0.08978760242462158\n",
      "0.022066151723265648 0.08824725449085236\n",
      "0.021589379757642746 0.0868714302778244\n",
      "0.021158719435334206 0.08564303070306778\n",
      "0.020767871290445328 0.08454806357622147\n",
      "0.0204116590321064 0.08357442915439606\n",
      "0.020085643976926804 0.08271117508411407\n",
      "0.019785989075899124 0.08194815367460251\n",
      "0.01950935274362564 0.08127612620592117\n",
      "Start CMTL ...\n",
      "0.20387068390846252 0.4762040972709656\n",
      "0.03010224923491478 0.20465505123138428\n",
      "0.014843717217445374 0.16401128470897675\n",
      "0.009720083326101303 0.14879821240901947\n",
      "0.007007678505033255 0.14003750681877136\n",
      "0.005357654299587011 0.1343928724527359\n",
      "0.004283488728106022 0.13050749897956848\n",
      "0.0035406281240284443 0.1277581751346588\n",
      "0.0029950474854558706 0.12580356001853943\n",
      "0.002573984209448099 0.1244337409734726\n",
      "0.0022370261140167713 0.12350749969482422\n",
      "0.001960854744538665 0.1229211837053299\n",
      "0.0017316658049821854 0.12259405851364136\n",
      "0.001540587516501546 0.12246225774288177\n",
      "0.0013807497452944517 0.12246225774288177\n",
      "0.001246152096427977 0.12246225774288177\n",
      "0.0011316832387819886 0.12246225774288177\n",
      "0.0010332465171813965 0.12246225774288177\n",
      "0.0009476799750700593 0.12246225774288177\n",
      "0.000872561358846724 0.12246225774288177\n",
      "0.000806036579888314 0.12246225774288177\n",
      "0.0007466821698471904 0.12246225774288177\n",
      "0.0006934189004823565 0.12246225774288177\n",
      "0.0006454312824644148 0.12246225774288177\n",
      "0.0006021002191118896 0.12246225774288177\n",
      "0.0005629373481497169 0.12246225774288177\n",
      "0.0005275304429233074 0.12246225774288177\n",
      "0.0004955083131790161 0.12246225774288177\n",
      "0.0004665223532356322 0.12246225774288177\n",
      "0.00044024299131706357 0.12246225774288177\n",
      "Start MP-MTL ...\n",
      "0.23059578239917755 0.4287201464176178\n",
      "0.10850280523300171 0.27001190185546875\n",
      "0.07511892169713974 0.21258564293384552\n",
      "0.05733955651521683 0.17452338337898254\n",
      "0.046148527413606644 0.14746740460395813\n",
      "0.03836420923471451 0.1273343414068222\n",
      "0.032639484852552414 0.1116987094283104\n",
      "0.028230443596839905 0.09904904663562775\n",
      "0.024692555889487267 0.08847171068191528\n",
      "0.02178211137652397 0.07949476689100266\n",
      "0.019378144294023514 0.0719173401594162\n",
      "0.017382748425006866 0.06551385670900345\n",
      "0.015692126005887985 0.06001953408122063\n",
      "0.014231217093765736 0.0552523247897625\n",
      "0.012970944866538048 0.051105696707963943\n",
      "0.01190156489610672 0.047494158148765564\n",
      "0.010990048758685589 0.04432593658566475\n",
      "0.010201951488852501 0.041518595069646835\n",
      "0.009513268247246742 0.039010655134916306\n",
      "0.00890741404145956 0.036759499460458755\n",
      "0.008372655138373375 0.034737370908260345\n",
      "0.007900280877947807 0.032924871891736984\n",
      "0.007482992019504309 0.03130342811346054\n",
      "0.007113881409168243 0.0298517607152462\n",
      "0.006786235608160496 0.028546666726469994\n",
      "0.006493742112070322 0.027365360409021378\n",
      "0.006230716593563557 0.026286829262971878\n",
      "0.005992197897285223 0.025292327627539635\n",
      "0.005773826502263546 0.024365006014704704\n",
      "0.005571701563894749 0.02348928526043892\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07063844054937363 0.3957453966140747\n",
      "0.05204208567738533 0.33140918612480164\n",
      "0.04040340334177017 0.28486305475234985\n",
      "0.03284328430891037 0.25025737285614014\n",
      "0.027663063257932663 0.2236526757478714\n",
      "0.02391991578042507 0.2025366723537445\n",
      "0.02109062485396862 0.18530111014842987\n",
      "0.018873361870646477 0.17089612782001495\n",
      "0.017084602266550064 0.15862080454826355\n",
      "0.015606993809342384 0.14799460768699646\n",
      "0.014362315647304058 0.13867923617362976\n",
      "0.01329655759036541 0.13042975962162018\n",
      "0.01237134076654911 0.12306288629770279\n",
      "0.011558747850358486 0.11643774807453156\n",
      "0.010838005691766739 0.11044317483901978\n",
      "0.010193371213972569 0.10498906672000885\n",
      "0.00961265154182911 0.10000169277191162\n",
      "0.009086284786462784 0.09541963040828705\n",
      "0.008606619201600552 0.09119153022766113\n",
      "0.008167452178895473 0.08727406710386276\n",
      "0.007763690315186977 0.08363042771816254\n",
      "0.007391098886728287 0.08022935688495636\n",
      "0.007046101149171591 0.0770440474152565\n",
      "0.006725685205310583 0.0740516409277916\n",
      "0.006427254527807236 0.07123243808746338\n",
      "0.006148563232272863 0.06856931000947952\n",
      "0.0058876643888652325 0.0660475641489029\n",
      "0.00564285134896636 0.06365422904491425\n",
      "0.005412613041698933 0.06137794256210327\n",
      "0.005195612087845802 0.05920862406492233\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.19776314496994019 0.4385513663291931\n",
      "0.029142791405320168 0.1550564169883728\n",
      "0.015652291476726532 0.11506960541009903\n",
      "0.010549008846282959 0.09652356803417206\n",
      "0.007775840815156698 0.08426543325185776\n",
      "0.005974867381155491 0.07525137811899185\n",
      "0.0046903337351977825 0.06818115711212158\n",
      "0.003731615375727415 0.06248541548848152\n",
      "0.0030174346175044775 0.057871848344802856\n",
      "0.002486314158886671 0.05410867929458618\n",
      "0.002090145368129015 0.05101921409368515\n",
      "0.0017932963091880083 0.04847339168190956\n",
      "0.0015681652585044503 0.04637480154633522\n",
      "0.0013939677737653255 0.04465002566576004\n",
      "0.0012560482136905193 0.043238747864961624\n",
      "0.0011443650582805276 0.04208977147936821\n",
      "0.001051979255862534 0.0411607027053833\n",
      "0.0009740165551193058 0.040417324751615524\n",
      "0.0009069956140592694 0.03983239084482193\n",
      "0.000848389056045562 0.03938442841172218\n",
      "0.0007963503012433648 0.03905642032623291\n",
      "0.0007495402242057025 0.038834936916828156\n",
      "0.0007070248830132186 0.038709286600351334\n",
      "0.0006681997328996658 0.03867098689079285\n",
      "0.0006327005103230476 0.03867098689079285\n",
      "0.0006003021262586117 0.03867098689079285\n",
      "0.0005708207027055323 0.03867098689079285\n",
      "0.0005440504173748195 0.03867098689079285\n",
      "0.0005197471473366022 0.03867098689079285\n",
      "0.0004976438940502703 0.03867098689079285\n",
      "Start MP-MTL ...\n",
      "0.2160075604915619 0.3762284815311432\n",
      "0.09771932661533356 0.21042712032794952\n",
      "0.06541316956281662 0.15518370270729065\n",
      "0.048033855855464935 0.12047739326953888\n",
      "0.037296731024980545 0.09681425243616104\n",
      "0.030202504247426987 0.08011069893836975\n",
      "0.025187894701957703 0.06784114986658096\n",
      "0.021467354148626328 0.058544088155031204\n",
      "0.01862329989671707 0.051317594945430756\n",
      "0.016386115923523903 0.04554859921336174\n",
      "0.014576318673789501 0.040825020521879196\n",
      "0.01307796873152256 0.036870550364255905\n",
      "0.011813584715127945 0.03349712863564491\n",
      "0.010728011839091778 0.030572235584259033\n",
      "0.009780783206224442 0.027999188750982285\n",
      "0.008942028507590294 0.02570577897131443\n",
      "0.008189762011170387 0.023637762293219566\n",
      "0.007507794536650181 0.021754447370767593\n",
      "0.0068842642940580845 0.02002548798918724\n",
      "0.006310466676950455 0.018428482115268707\n",
      "0.0057800449430942535 0.016946958377957344\n",
      "0.005288347601890564 0.015568874776363373\n",
      "0.004831948317587376 0.014285409823060036\n",
      "0.004408283159136772 0.013089930638670921\n",
      "0.004015353973954916 0.011977341026067734\n",
      "0.0036515207029879093 0.010943465866148472\n",
      "0.0033153430558741093 0.00998460128903389\n",
      "0.003005474340170622 0.009097284637391567\n",
      "0.0027205864898860455 0.008278103545308113\n",
      "0.0024593474809080362 0.0075235627591609955\n",
      "Start CMTL ...\n",
      "0.19274070858955383 0.42828860878944397\n",
      "0.029135819524526596 0.15716400742530823\n",
      "0.01582135073840618 0.12230052053928375\n",
      "0.010562809184193611 0.10755296796560287\n",
      "0.007681140210479498 0.09875739365816116\n",
      "0.005923938006162643 0.09348908066749573\n",
      "0.004741332493722439 0.0903950184583664\n",
      "0.00390638317912817 0.0887540653347969\n",
      "0.003301911521703005 0.0881275087594986\n",
      "0.002852244535461068 0.0881275087594986\n",
      "0.0025080896448343992 0.0881275087594986\n",
      "0.002237259875983 0.0881275087594986\n",
      "0.0020187911577522755 0.0881275087594986\n",
      "0.0018390134209766984 0.0881275087594986\n",
      "0.0016888112295418978 0.0881275087594986\n",
      "0.001561841694638133 0.0881275087594986\n",
      "0.0014534640358760953 0.0881275087594986\n",
      "0.0013601550599560142 0.0881275087594986\n",
      "0.001279170042835176 0.0881275087594986\n",
      "0.0012083419132977724 0.0881275087594986\n",
      "0.0011459396919235587 0.0881275087594986\n",
      "0.0010905738454312086 0.0881275087594986\n",
      "0.0010411207331344485 0.0881275087594986\n",
      "0.00099666859023273 0.0881275087594986\n",
      "0.0009564751526340842 0.0881275087594986\n",
      "0.0009199354681186378 0.0881275087594986\n",
      "0.0008865543641149998 0.0881275087594986\n",
      "0.0008559277048334479 0.0881275087594986\n",
      "0.0008277267916128039 0.0881275087594986\n",
      "0.0008016821811906993 0.0881275087594986\n",
      "Start MP-MTL ...\n",
      "0.20536060631275177 0.35839158296585083\n",
      "0.09322378039360046 0.20290294289588928\n",
      "0.0633075088262558 0.15141800045967102\n",
      "0.04702439531683922 0.11827371269464493\n",
      "0.03695518523454666 0.0957910567522049\n",
      "0.030130678787827492 0.07996377348899841\n",
      "0.02524590864777565 0.0683445930480957\n",
      "0.02156103029847145 0.05935439467430115\n",
      "0.018649814650416374 0.05208082124590874\n",
      "0.01627437025308609 0.046011798083782196\n",
      "0.014285917393863201 0.040828023105859756\n",
      "0.012581361457705498 0.03631462901830673\n",
      "0.011090344749391079 0.03233350068330765\n",
      "0.009774958714842796 0.02880358323454857\n",
      "0.008616204373538494 0.025666216388344765\n",
      "0.00759289413690567 0.022863302379846573\n",
      "0.006683399435132742 0.020343611016869545\n",
      "0.005871696397662163 0.018069971352815628\n",
      "0.0051467036828398705 0.01601666957139969\n",
      "0.004500233568251133 0.014164745807647705\n",
      "0.003925579600036144 0.012498779222369194\n",
      "0.0034167557023465633 0.01100514829158783\n",
      "0.0029681045562028885 0.009671035222709179\n",
      "0.0025741453282535076 0.008483926765620708\n",
      "0.0022295494563877583 0.007431546691805124\n",
      "0.0019291748758405447 0.006501804105937481\n",
      "0.0016681293491274118 0.005682951770722866\n",
      "0.0014418328646570444 0.0049637132324278355\n",
      "0.0012460541911423206 0.004333436489105225\n",
      "0.0010769430082291365 0.0037821754813194275\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07409767806529999 0.29776862263679504\n",
      "0.05324196815490723 0.2361411154270172\n",
      "0.04074200242757797 0.1955799162387848\n",
      "0.032774101942777634 0.16728821396827698\n",
      "0.0273667611181736 0.14639756083488464\n",
      "0.023492755368351936 0.1302318423986435\n",
      "0.02058759704232216 0.11724846065044403\n",
      "0.01832425966858864 0.1065070852637291\n",
      "0.016504116356372833 0.09740762412548065\n",
      "0.015001213178038597 0.08955337107181549\n",
      "0.013732594437897205 0.0826735869050026\n",
      "0.012641871348023415 0.07657774537801743\n",
      "0.011689722537994385 0.07112748920917511\n",
      "0.01084814965724945 0.06621964275836945\n",
      "0.010096881538629532 0.06177530810236931\n",
      "0.009420995600521564 0.05773279070854187\n",
      "0.008809313178062439 0.05404310300946236\n",
      "0.008253290317952633 0.050666652619838715\n",
      "0.007746257819235325 0.04757080599665642\n",
      "0.00728282704949379 0.04472833499312401\n",
      "0.006858570035547018 0.042116131633520126\n",
      "0.006469725165516138 0.03971404582262039\n",
      "0.0061130342073738575 0.037504423409700394\n",
      "0.005785598885267973 0.035471346229314804\n",
      "0.005484836176037788 0.03360041230916977\n",
      "0.005208386108279228 0.03187836334109306\n",
      "0.004954089410603046 0.030292818322777748\n",
      "0.004719934891909361 0.028832226991653442\n",
      "0.00450407387688756 0.027485746890306473\n",
      "0.004304760135710239 0.02624315395951271\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18616628646850586 0.40300339460372925\n",
      "0.02555411122739315 0.12242569774389267\n",
      "0.01313150953501463 0.08392783999443054\n",
      "0.008380664512515068 0.06469129770994186\n",
      "0.00571255711838603 0.05209347605705261\n",
      "0.0039423247799277306 0.04284445568919182\n",
      "0.0028556312900036573 0.0359802320599556\n",
      "0.0021518697030842304 0.03085765242576599\n",
      "0.0016693637007847428 0.02694745361804962\n",
      "0.0013320016441866755 0.02390602044761181\n",
      "0.0010923899244517088 0.02150244452059269\n",
      "0.000919327896554023 0.01957051455974579\n",
      "0.0007914950256235898 0.01798858493566513\n",
      "0.0006945038330741227 0.01667053997516632\n",
      "0.0006189864943735301 0.015556417405605316\n",
      "0.0005588819039985538 0.014603892341256142\n",
      "0.0005101720453239977 0.013782094232738018\n",
      "0.00047010034904815257 0.013067863881587982\n",
      "0.0004367097862996161 0.0124434195458889\n",
      "0.00040857066051103175 0.011894864961504936\n",
      "0.0003846139006782323 0.011411163955926895\n",
      "0.0003640279173851013 0.010983476415276527\n",
      "0.0003461865126155317 0.010604595765471458\n",
      "0.00033060062560252845 0.010268604382872581\n",
      "0.0003168841067235917 0.009970629587769508\n",
      "0.00030472848447971046 0.009706591255962849\n",
      "0.00029388416442088783 0.009473085403442383\n",
      "0.00028414715779945254 0.009267291985452175\n",
      "0.00027534872060641646 0.009086839854717255\n",
      "0.0002673477283678949 0.008929787203669548\n",
      "Start MP-MTL ...\n",
      "0.1943405270576477 0.3266569674015045\n",
      "0.08365972340106964 0.16780322790145874\n",
      "0.054974041879177094 0.11888469755649567\n",
      "0.040744297206401825 0.0917239859700203\n",
      "0.03241145238280296 0.07466508448123932\n",
      "0.02688944898545742 0.06280602514743805\n",
      "0.022899597883224487 0.053935371339321136\n",
      "0.01984000764787197 0.046959489583969116\n",
      "0.017395276576280594 0.04128270596265793\n",
      "0.015385067090392113 0.03655437380075455\n",
      "0.0136994868516922 0.032554950565099716\n",
      "0.012267863377928734 0.029138997197151184\n",
      "0.01104214321821928 0.026204492896795273\n",
      "0.009987588971853256 0.02367509715259075\n",
      "0.009077411144971848 0.021490374580025673\n",
      "0.008289806544780731 0.019599944353103638\n",
      "0.007606265600770712 0.017960403114557266\n",
      "0.007010662462562323 0.016533512622117996\n",
      "0.006488773040473461 0.015285467728972435\n",
      "0.006028023548424244 0.014186263084411621\n",
      "0.005617334973067045 0.013209505006670952\n",
      "0.005247026216238737 0.012332165613770485\n",
      "0.004908750765025616 0.011534387245774269\n",
      "0.004595423582941294 0.010799316689372063\n",
      "0.004301180597394705 0.010112950578331947\n",
      "0.004021339118480682 0.009463934227824211\n",
      "0.00375233287923038 0.008843449875712395\n",
      "0.003491646144539118 0.008245022967457771\n",
      "0.003237759694457054 0.007664390839636326\n",
      "0.0029900227673351765 0.007099251262843609\n",
      "Start CMTL ...\n",
      "0.18312856554985046 0.396747887134552\n",
      "0.024877145886421204 0.12066544592380524\n",
      "0.01152525283396244 0.07939493656158447\n",
      "0.006657992489635944 0.05995567515492439\n",
      "0.004323932807892561 0.04772993549704552\n",
      "0.003008489962667227 0.039193518459796906\n",
      "0.00220599677413702 0.0329362191259861\n",
      "0.0016873551066964865 0.028205040842294693\n",
      "0.0013326555490493774 0.02452874556183815\n",
      "0.0010781553573906422 0.021601300686597824\n",
      "0.0008882462279871106 0.019219737499952316\n",
      "0.0007419042522087693 0.01724652573466301\n",
      "0.0006262963288463652 0.015586435794830322\n",
      "0.0005334365414455533 0.014171956107020378\n",
      "0.00045814141049049795 0.012954103760421276\n",
      "0.0003967357915826142 0.01189643144607544\n",
      "0.0003463700122665614 0.010971199721097946\n",
      "0.00030475709354504943 0.010156750679016113\n",
      "0.00027007839526049793 0.009435778483748436\n",
      "0.00024091466912068427 0.008794257417321205\n",
      "0.00021617025777231902 0.0082206716760993\n",
      "0.0001950009900610894 0.007705501280725002\n",
      "0.00017675201524980366 0.0072408379055559635\n",
      "0.0001609122846275568 0.006820061709731817\n",
      "0.00014707772061228752 0.006437630858272314\n",
      "0.00013492596917785704 0.0060888491570949554\n",
      "0.00012419700215104967 0.005769740324467421\n",
      "0.00011467956937849522 0.005476911552250385\n",
      "0.00010620003013173118 0.005207457579672337\n",
      "9.861472062766552e-05 0.004958865232765675\n",
      "Start MP-MTL ...\n",
      "0.1958584040403366 0.3362158238887787\n",
      "0.08716443181037903 0.18241988122463226\n",
      "0.05807475000619888 0.13043683767318726\n",
      "0.0427575558423996 0.09998808801174164\n",
      "0.03312300518155098 0.07972662150859833\n",
      "0.026563312858343124 0.06510306149721146\n",
      "0.02193574421107769 0.05434078723192215\n",
      "0.018527699634432793 0.04624512046575546\n",
      "0.015867173671722412 0.039893992245197296\n",
      "0.013669204898178577 0.0347156897187233\n",
      "0.01189432479441166 0.030473152175545692\n",
      "0.01051903422921896 0.027087688446044922\n",
      "0.009441899135708809 0.024385735392570496\n",
      "0.008578331209719181 0.022193852812051773\n",
      "0.007869767025113106 0.020381484180688858\n",
      "0.007276126183569431 0.01885567046701908\n",
      "0.006768971681594849 0.017548896372318268\n",
      "0.006327441893517971 0.01641077920794487\n",
      "0.00593605637550354 0.01540311984717846\n",
      "0.005583122372627258 0.014496544376015663\n",
      "0.0052597420290112495 0.01366833783686161\n",
      "0.004959115758538246 0.012900752015411854\n",
      "0.004676041193306446 0.012179940938949585\n",
      "0.004406529478728771 0.011495158076286316\n",
      "0.004147591069340706 0.010838165879249573\n",
      "0.0038970261812210083 0.010202785953879356\n",
      "0.003653313498944044 0.009584598243236542\n",
      "0.003415493294596672 0.008980710990726948\n",
      "0.003183100838214159 0.008389532566070557\n",
      "0.0029560879338532686 0.007810691837221384\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07281316816806793 0.2332824021577835\n",
      "0.04989100992679596 0.1728973686695099\n",
      "0.03695254772901535 0.13628295063972473\n",
      "0.029077202081680298 0.11231037229299545\n",
      "0.02385054901242256 0.09534827619791031\n",
      "0.020127510651946068 0.08260875940322876\n",
      "0.017337290570139885 0.07263538986444473\n",
      "0.015169912949204445 0.06459890305995941\n",
      "0.01344115287065506 0.05798320099711418\n",
      "0.012032578699290752 0.052442628890275955\n",
      "0.010863511823117733 0.0477328859269619\n",
      "0.009876728989183903 0.043675269931554794\n",
      "0.00903061032295227 0.040136147290468216\n",
      "0.008294413797557354 0.037014104425907135\n",
      "0.0076451851055026054 0.03423155099153519\n",
      "0.007065697573125362 0.03172867000102997\n",
      "0.006542974151670933 0.029459115117788315\n",
      "0.006067199632525444 0.027386704459786415\n",
      "0.00563093414530158 0.02548302337527275\n",
      "0.005228519905358553 0.023725636303424835\n",
      "0.004855601117014885 0.02209661900997162\n",
      "0.004508820362389088 0.020581591874361038\n",
      "0.004185528494417667 0.019168833270668983\n",
      "0.003883614670485258 0.017848718911409378\n",
      "0.003601354081183672 0.016613226383924484\n",
      "0.003337292466312647 0.015455638989806175\n",
      "0.003090203506872058 0.014370210468769073\n",
      "0.00285900617018342 0.013351964764297009\n",
      "0.002642745617777109 0.012396581470966339\n",
      "0.002440555952489376 0.011500243097543716\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18370237946510315 0.36493635177612305\n",
      "0.02444339171051979 0.09645985811948776\n",
      "0.0123074846342206 0.06286739557981491\n",
      "0.0076466090977191925 0.04660869017243385\n",
      "0.005254365969449282 0.036971960216760635\n",
      "0.003789915470406413 0.03063877299427986\n",
      "0.0028389140497893095 0.02623128518462181\n",
      "0.002217519097030163 0.023074809461832047\n",
      "0.0017974706133827567 0.020781023427844048\n",
      "0.001506353379227221 0.019108962267637253\n",
      "0.0013008189853280783 0.017895083874464035\n",
      "0.0011510706972330809 0.01702495850622654\n",
      "0.0010380704188719392 0.016419213265180588\n",
      "0.00095018045976758 0.016022713854908943\n",
      "0.0008800984360277653 0.015796910971403122\n",
      "0.0008230217499658465 0.01571452058851719\n",
      "0.0007756526465527713 0.01571452058851719\n",
      "0.0007356407004408538 0.01571452058851719\n",
      "0.000701253185980022 0.01571452058851719\n",
      "0.0006711719324812293 0.01571452058851719\n",
      "0.0006443614838644862 0.01571452058851719\n",
      "0.0006199850467965007 0.01571452058851719\n",
      "0.0005973560619167984 0.01571452058851719\n",
      "0.0005759217892773449 0.01571452058851719\n",
      "0.000555274251382798 0.01571452058851719\n",
      "0.0005351755535230041 0.01571452058851719\n",
      "0.0005155772669240832 0.01571452058851719\n",
      "0.0004965910338796675 0.01571452058851719\n",
      "0.00047840960905887187 0.01571452058851719\n",
      "0.00046121509512886405 0.01571452058851719\n",
      "Start MP-MTL ...\n",
      "0.18100394308567047 0.2862411439418793\n",
      "0.07508064061403275 0.1373363435268402\n",
      "0.04977578669786453 0.09577137231826782\n",
      "0.036895040422677994 0.0730663388967514\n",
      "0.029117215424776077 0.05876917764544487\n",
      "0.023849397897720337 0.048826511949300766\n",
      "0.019915994256734848 0.04130782186985016\n",
      "0.016832878813147545 0.03530902415513992\n",
      "0.014392219483852386 0.03047114610671997\n",
      "0.01247759722173214 0.026610782369971275\n",
      "0.010946975089609623 0.023498589172959328\n",
      "0.009674662724137306 0.020905254408717155\n",
      "0.008583967573940754 0.018675807863473892\n",
      "0.00763290748000145 0.016720762476325035\n",
      "0.006795995868742466 0.014987381175160408\n",
      "0.006054768804460764 0.013439953327178955\n",
      "0.005394611041992903 0.012051088735461235\n",
      "0.0048038843087852 0.010798897594213486\n",
      "0.004273471888154745 0.009666046127676964\n",
      "0.0037962321657687426 0.008638947270810604\n",
      "0.0033664957154542208 0.007706849370151758\n",
      "0.002979647135362029 0.006861160509288311\n",
      "0.002631799317896366 0.006094747222959995\n",
      "0.002319571329280734 0.005401488393545151\n",
      "0.002039946848526597 0.0047759488224983215\n",
      "0.0017901748651638627 0.004213129635900259\n",
      "0.001567699364386499 0.003708312753587961\n",
      "0.0013701284769922495 0.003257016185671091\n",
      "0.0011952051427215338 0.0028548859991133213\n",
      "0.0010407980298623443 0.002497740788385272\n",
      "Start CMTL ...\n",
      "0.17621687054634094 0.3583841025829315\n",
      "0.023700011894106865 0.09699801355600357\n",
      "0.011226342059671879 0.06116775795817375\n",
      "0.006195802241563797 0.04294947534799576\n",
      "0.003800296690315008 0.031820788979530334\n",
      "0.002520637819543481 0.024594837799668312\n",
      "0.001780490973033011 0.01971140131354332\n",
      "0.0013275492237880826 0.016286907717585564\n",
      "0.001030015992000699 0.01378009282052517\n",
      "0.000824068789370358 0.011885004118084908\n",
      "0.000676014635246247 0.010420052334666252\n",
      "0.0005664284690283239 0.009268898516893387\n",
      "0.00048340833745896816 0.008352902717888355\n",
      "0.00041925968253053725 0.007617059163749218\n",
      "0.0003687902935780585 0.007022018078714609\n",
      "0.0003283937694504857 0.006539174821227789\n",
      "0.00029552733758464456 0.006147472187876701\n",
      "0.00026837518089450896 0.005831168964505196\n",
      "0.0002456296351738274 0.005578371696174145\n",
      "0.00022633629851043224 0.005379949696362019\n",
      "0.0002097895194310695 0.00522884214296937\n",
      "0.0001954608305823058 0.005119466222822666\n",
      "0.00018294822075404227 0.0050473883748054504\n",
      "0.00017194173415191472 0.005009009037166834\n",
      "0.00016219911049120128 0.005001344718039036\n",
      "0.0001535282499389723 0.005001344718039036\n",
      "0.00014577484398614615 0.005001344718039036\n",
      "0.0001388132368447259 0.005001344718039036\n",
      "0.00013253968791104853 0.005001344718039036\n",
      "0.00012686797708738595 0.005001344718039036\n",
      "Start MP-MTL ...\n",
      "0.18055927753448486 0.29127755761146545\n",
      "0.0761442556977272 0.14345547556877136\n",
      "0.04840108007192612 0.09706058353185654\n",
      "0.03486834466457367 0.07191462069749832\n",
      "0.027076831087470055 0.056759439408779144\n",
      "0.022037139162421227 0.04677505046129227\n",
      "0.01851852796971798 0.03971819952130318\n",
      "0.015924137085676193 0.03445463627576828\n",
      "0.01392781175673008 0.030360404402017593\n",
      "0.012342031113803387 0.02707372047007084\n",
      "0.011052441783249378 0.024372819811105728\n",
      "0.00998466182500124 0.022113505750894547\n",
      "0.009087646380066872 0.02019696868956089\n",
      "0.008324968628585339 0.018552688881754875\n",
      "0.007669905666261911 0.017128707841038704\n",
      "0.007102430798113346 0.01588583178818226\n",
      "0.006607258226722479 0.014793897978961468\n",
      "0.006172417663037777 0.013829151168465614\n",
      "0.0057883174158632755 0.012972409836947918\n",
      "0.005447049159556627 0.012207729741930962\n",
      "0.005141892470419407 0.011521509848535061\n",
      "0.0048670158721506596 0.010901840403676033\n",
      "0.0046172551810741425 0.01033810805529356\n",
      "0.004388006404042244 0.009820752777159214\n",
      "0.004175151232630014 0.009341126307845116\n",
      "0.003975040279328823 0.008891483768820763\n",
      "0.003784467000514269 0.008464920334517956\n",
      "0.003600692842155695 0.00805542804300785\n",
      "0.0034214307088404894 0.007657923735678196\n",
      "0.003244873136281967 0.007268244866281748\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07035455107688904 0.1984751969575882\n",
      "0.04616866260766983 0.1388183981180191\n",
      "0.03308514505624771 0.1044582948088646\n",
      "0.02533520758152008 0.0828780010342598\n",
      "0.020306814461946487 0.06815798580646515\n",
      "0.0167837031185627 0.05741700530052185\n",
      "0.01415913738310337 0.049157071858644485\n",
      "0.012109246104955673 0.042544905096292496\n",
      "0.010450201109051704 0.03708816319704056\n",
      "0.009071645326912403 0.03248047083616257\n",
      "0.00790376216173172 0.02852264977991581\n",
      "0.006900375243276358 0.025080591440200806\n",
      "0.006029673386365175 0.0220610573887825\n",
      "0.005268962122499943 0.019397201016545296\n",
      "0.004601525608450174 0.017039531841874123\n",
      "0.004014608450233936 0.014950035139918327\n",
      "0.003498140024021268 0.013098293915390968\n",
      "0.003043876262381673 0.011458959430456161\n",
      "0.0026448327116668224 0.01001016329973936\n",
      "0.0022949380800127983 0.008732456713914871\n",
      "0.001988788368180394 0.007608225103467703\n",
      "0.0017215118277817965 0.006621347274631262\n",
      "0.0014886899152770638 0.005756955593824387\n",
      "0.0012863066513091326 0.005001435987651348\n",
      "0.001110719284042716 0.004342307336628437\n",
      "0.0009586383821442723 0.0037682161200791597\n",
      "0.000827109906822443 0.0032688858918845654\n",
      "0.0007134944899007678 0.002835093531757593\n",
      "0.0006154484581202269 0.0024585938081145287\n",
      "0.0005309036350809038 0.0021320637315511703\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.18816550076007843 0.3474900722503662\n",
      "0.03180576115846634 0.09664835035800934\n",
      "0.016481060534715652 0.0611090250313282\n",
      "0.009850003756582737 0.042821284383535385\n",
      "0.007144433446228504 0.03333650156855583\n",
      "0.005762369371950626 0.02792639471590519\n",
      "0.004928734619170427 0.02457159385085106\n",
      "0.004386059008538723 0.022375542670488358\n",
      "0.004000674933195114 0.02080518938601017\n",
      "0.003675432177260518 0.019498465582728386\n",
      "0.003348552156239748 0.01826348528265953\n",
      "0.0030407130252569914 0.01717301458120346\n",
      "0.002808896591886878 0.016405850648880005\n",
      "0.002658723620697856 0.0159407090395689\n",
      "0.00256446679122746 0.01567138358950615\n",
      "0.0025022923946380615 0.015518036670982838\n",
      "0.0024585220962762833 0.015435352921485901\n",
      "0.0024260859936475754 0.015398584306240082\n",
      "0.002401172649115324 0.015393351204693317\n",
      "0.002381544094532728 0.015393351204693317\n",
      "0.0023657814599573612 0.015393351204693317\n",
      "0.0023529292084276676 0.015393351204693317\n",
      "0.0023423111997544765 0.015393351204693317\n",
      "0.0023334375582635403 0.015393351204693317\n",
      "0.0023259406443685293 0.015393351204693317\n",
      "0.0023195422254502773 0.015393351204693317\n",
      "0.0023140262346714735 0.015393351204693317\n",
      "0.0023092234041541815 0.015393351204693317\n",
      "0.002305001253262162 0.015393351204693317\n",
      "0.002301251981407404 0.015393351204693317\n",
      "Start MP-MTL ...\n",
      "0.18153302371501923 0.27380818128585815\n",
      "0.07237744331359863 0.12549254298210144\n",
      "0.045384977012872696 0.0821845680475235\n",
      "0.03274204581975937 0.06023746728897095\n",
      "0.02528056502342224 0.0471528023481369\n",
      "0.020556852221488953 0.038613080978393555\n",
      "0.017189396545290947 0.03245386853814125\n",
      "0.014506821520626545 0.02756195329129696\n",
      "0.01230622734874487 0.023548662662506104\n",
      "0.010550390928983688 0.02026701532304287\n",
      "0.009126571007072926 0.017547089606523514\n",
      "0.00794342439621687 0.01525803841650486\n",
      "0.006949028931558132 0.0133163807913661\n",
      "0.006109831854701042 0.011664623394608498\n",
      "0.005401513073593378 0.010259909555315971\n",
      "0.0048049739561975 0.009068116545677185\n",
      "0.0043043335899710655 0.008060540072619915\n",
      "0.0038858826737850904 0.007212136872112751\n",
      "0.0035375647712498903 0.006500659044831991\n",
      "0.0032487367279827595 0.00590626522898674\n",
      "0.0030100473668426275 0.005411358550190926\n",
      "0.0028133499436080456 0.0050004455260932446\n",
      "0.002651624847203493 0.004660061560571194\n",
      "0.0025188832078129053 0.0043786074966192245\n",
      "0.0024100688751786947 0.004146190360188484\n",
      "0.002320940373465419 0.003954450134187937\n",
      "0.0022479696199297905 0.00379635626450181\n",
      "0.002188237849622965 0.0036660488694906235\n",
      "0.002139338757842779 0.0035586438607424498\n",
      "0.0020992967765778303 0.0034701074473559856\n",
      "Start CMTL ...\n",
      "0.17576077580451965 0.34423333406448364\n",
      "0.025270257145166397 0.08355957269668579\n",
      "0.012634445913136005 0.052562467753887177\n",
      "0.007506555411964655 0.036774929612874985\n",
      "0.0050108712166547775 0.02741539478302002\n",
      "0.0035662029404193163 0.021312113851308823\n",
      "0.0026203852612525225 0.01699671894311905\n",
      "0.001986768329516053 0.013839778490364552\n",
      "0.0015707608545199037 0.01151153165847063\n",
      "0.0012741960817947984 0.009728005155920982\n",
      "0.001028906786814332 0.008351854979991913\n",
      "0.0008397630299441516 0.007274306379258633\n",
      "0.0007145853014662862 0.006382877938449383\n",
      "0.0006281144451349974 0.005646148230880499\n",
      "0.0005648179794661701 0.0050400965847074986\n",
      "0.0005165218026377261 0.004535617306828499\n",
      "0.00047798542072996497 0.004105187486857176\n",
      "0.00044547993456944823 0.003724609734490514\n",
      "0.0004158352967351675 0.003371677827090025\n",
      "0.0003852927766274661 0.003023905213922262\n",
      "0.00034757639514282346 0.002658115467056632\n",
      "0.0002921806008089334 0.0022591117303818464\n",
      "0.00021469438797794282 0.0018452272051945329\n",
      "0.0001417232269886881 0.0014816478360444307\n",
      "9.69089160207659e-05 0.0012115472927689552\n",
      "7.162521069403738e-05 0.0010160572128370404\n",
      "5.5726988648530096e-05 0.0008680472383275628\n",
      "4.47523889306467e-05 0.0007514771423302591\n",
      "3.672790262498893e-05 0.0006572603597305715\n",
      "3.064176416955888e-05 0.0005797311896458268\n",
      "Start MP-MTL ...\n",
      "0.1666964739561081 0.26049190759658813\n",
      "0.06680668145418167 0.12113545089960098\n",
      "0.04159144312143326 0.07937011122703552\n",
      "0.029090065509080887 0.0569908544421196\n",
      "0.021784484386444092 0.04333733022212982\n",
      "0.016970913857221603 0.03406299278140068\n",
      "0.013563849031925201 0.027365097776055336\n",
      "0.011079661548137665 0.022463707253336906\n",
      "0.00921100564301014 0.01878703571856022\n",
      "0.007756735198199749 0.015924936160445213\n",
      "0.00659301970154047 0.013624794781208038\n",
      "0.005642508156597614 0.011734158731997013\n",
      "0.004853448364883661 0.010153804905712605\n",
      "0.004189370200037956 0.008814691565930843\n",
      "0.003623890457674861 0.007666972931474447\n",
      "0.003137713996693492 0.006674015428870916\n",
      "0.0027166143991053104 0.0058086891658604145\n",
      "0.002349999500438571 0.005050709005445242\n",
      "0.002029865514487028 0.004384730011224747\n",
      "0.0017500098329037428 0.0037988941185176373\n",
      "0.0015054739778861403 0.003283772151917219\n",
      "0.0012921455781906843 0.0028315684758126736\n",
      "0.0011064955033361912 0.0024356036446988583\n",
      "0.0009454068494960666 0.0020899539813399315\n",
      "0.000806076277513057 0.0017892543692141771\n",
      "0.000685954699292779 0.0015285694971680641\n",
      "0.0005827221320942044 0.0013033547438681126\n",
      "0.0004942672094330192 0.0011094131041318178\n",
      "0.00041868124390020967 0.0009429113124497235\n",
      "0.0003542517661117017 0.0008003568509593606\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06633619964122772 0.16783377528190613\n",
      "0.04141576588153839 0.11096135526895523\n",
      "0.028631333261728287 0.0799860805273056\n",
      "0.021259693428874016 0.06115107610821724\n",
      "0.016545169055461884 0.048613376915454865\n",
      "0.013290563598275185 0.03969953954219818\n",
      "0.010918176732957363 0.033052049577236176\n",
      "0.009119340218603611 0.027915049344301224\n",
      "0.007714418228715658 0.023835564032197\n",
      "0.006591527257114649 0.020525936037302017\n",
      "0.005677246488630772 0.017794810235500336\n",
      "0.004921372514218092 0.015509922988712788\n",
      "0.004288448020815849 0.013576798141002655\n",
      "0.0037527394015341997 0.011926025152206421\n",
      "0.003295161994174123 0.010505364276468754\n",
      "0.002901276107877493 0.009274706244468689\n",
      "0.0025599708314985037 0.00820270087569952\n",
      "0.002262577647343278 0.007264506071805954\n",
      "0.0020022294484078884 0.006440180353820324\n",
      "0.0017734334105625749 0.005713535472750664\n",
      "0.00157172919716686 0.005071302410215139\n",
      "0.0013934640446677804 0.00450249295681715\n",
      "0.0012356117367744446 0.0039979079738259315\n",
      "0.0010956370970234275 0.003549783956259489\n",
      "0.000971394416410476 0.0031514973379671574\n",
      "0.0008610505610704422 0.00279734143987298\n",
      "0.000763022166211158 0.0024823688436299562\n",
      "0.0006759324460290372 0.0022022488992661238\n",
      "0.0005985734169371426 0.0019531678408384323\n",
      "0.0005298798205330968 0.00173175148665905\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.16389593482017517 0.3046587109565735\n",
      "0.02140047587454319 0.06745969504117966\n",
      "0.010022166185081005 0.039286158978939056\n",
      "0.005412517115473747 0.02519388124346733\n",
      "0.0030388913583010435 0.0168759748339653\n",
      "0.0018226047977805138 0.011776822619140148\n",
      "0.0012034166138619184 0.008554826490581036\n",
      "0.000855213962495327 0.006424027029424906\n",
      "0.0006418126868084073 0.004957587458193302\n",
      "0.0005018456722609699 0.003912721294909716\n",
      "0.0004049685667268932 0.003146190196275711\n",
      "0.0003350181505084038 0.0025702319107949734\n",
      "0.00028273012139834464 0.0021289123687893152\n",
      "0.00024243700318038464 0.0017851714510470629\n",
      "0.00021049582574050874 0.0015136218862608075\n",
      "0.00018449492927175015 0.0012963738990947604\n",
      "0.0001628153695492074 0.0011205363553017378\n",
      "0.00014437161735258996 0.0009766563307493925\n",
      "0.00012843972945120186 0.0008577032713219523\n",
      "0.00011453655315563083 0.0007583993719890714\n",
      "0.0001023319928208366 0.0006747407023794949\n",
      "9.158854663837701e-05 0.0006036696140654385\n",
      "8.21218200144358e-05 0.000542829860933125\n",
      "7.377800648100674e-05 0.000490388076286763\n",
      "6.642194784944877e-05 0.00044490312575362623\n",
      "5.993252125335857e-05 0.0004052305012010038\n",
      "5.420076195150614e-05 0.00037044897908344865\n",
      "4.9129514081869274e-05 0.0003398115804884583\n",
      "4.463294317247346e-05 0.0003127051459159702\n",
      "4.063602682435885e-05 0.0002886246074922383\n",
      "Start MP-MTL ...\n",
      "0.1509353071451187 0.2298620194196701\n",
      "0.05727992579340935 0.09843098372220993\n",
      "0.034781984984874725 0.062425851821899414\n",
      "0.023764723911881447 0.0435960628092289\n",
      "0.017514094710350037 0.032433316111564636\n",
      "0.013580352067947388 0.025284264236688614\n",
      "0.01084176730364561 0.020282121375203133\n",
      "0.008817424066364765 0.01657315529882908\n",
      "0.007266057189553976 0.013719543814659119\n",
      "0.006046974565833807 0.011465949937701225\n",
      "0.005070745479315519 0.009650958701968193\n",
      "0.004277093801647425 0.008166600950062275\n",
      "0.0036236464511603117 0.006937554571777582\n",
      "0.0030798078514635563 0.005909619852900505\n",
      "0.0026231168303638697 0.005042958538979292\n",
      "0.0022368754725903273 0.004307752009481192\n",
      "0.0019084869418293238 0.0036812699399888515\n",
      "0.0016282775904983282 0.003145825583487749\n",
      "0.0013886616798117757 0.00268738204613328\n",
      "0.001183554413728416 0.002294534118846059\n",
      "0.0010079664643853903 0.0019578668288886547\n",
      "0.000857721664942801 0.0016694519435986876\n",
      "0.0007292781374417245 0.0014225476188585162\n",
      "0.0006195938913151622 0.0012113761622458696\n",
      "0.0005260417237877846 0.00103093555662781\n",
      "0.00044634597725234926 0.0008769123815000057\n",
      "0.0003785316657740623 0.0007455653976649046\n",
      "0.00032088832813315094 0.0006336556980386376\n",
      "0.0002719362382777035 0.0005383854731917381\n",
      "0.0002303983346791938 0.0004573379992507398\n",
      "Start CMTL ...\n",
      "0.16752129793167114 0.31614819169044495\n",
      "0.02278703823685646 0.07283380627632141\n",
      "0.010511539876461029 0.04098724573850632\n",
      "0.005532834213227034 0.02496321126818657\n",
      "0.003251145826652646 0.01626425050199032\n",
      "0.0021608187817037106 0.011388765648007393\n",
      "0.0015753278275951743 0.008462832309305668\n",
      "0.0012202123180031776 0.006570915225893259\n",
      "0.000983535428531468 0.0052665662951767445\n",
      "0.0008106406894512475 0.00431938236579299\n",
      "0.0006724259001202881 0.003609639359638095\n",
      "0.0005591878434643149 0.0030747242271900177\n",
      "0.00047302705934271216 0.0026707067154347897\n",
      "0.0004109622386749834 0.002360157435759902\n",
      "0.00036372413160279393 0.0021141001489013433\n",
      "0.0003235422191210091 0.0019111253786832094\n",
      "0.00028607778949663043 0.0017340065678581595\n",
      "0.0002499308029655367 0.0015679182251915336\n",
      "0.00021554713021032512 0.0014021487440913916\n",
      "0.00018353349878452718 0.0012336682993918657\n",
      "0.00015398113464470953 0.0010672688949853182\n",
      "0.00012708621216006577 0.0009112352272495627\n",
      "0.00010349574586143717 0.0007726150215603411\n",
      "8.381659426959231e-05 0.0006547027733176947\n",
      "6.808648322476074e-05 0.0005570679786615074\n",
      "5.579851131187752e-05 0.0004770969389937818\n",
      "4.6237943024607375e-05 0.00041157467057928443\n",
      "3.874180038110353e-05 0.00035757030127570033\n",
      "3.279036172898486e-05 0.0003127101226709783\n",
      "2.800297806970775e-05 0.00027515689725987613\n",
      "Start MP-MTL ...\n",
      "0.15543915331363678 0.23986172676086426\n",
      "0.058780282735824585 0.10247790813446045\n",
      "0.036019012331962585 0.06471247225999832\n",
      "0.025712143629789352 0.04658742994070053\n",
      "0.019962748512625694 0.03620566800236702\n",
      "0.016229145228862762 0.029385123401880264\n",
      "0.01357768289744854 0.02451167069375515\n",
      "0.011588913388550282 0.020843295380473137\n",
      "0.010050111450254917 0.017994415014982224\n",
      "0.00884044449776411 0.015747379511594772\n",
      "0.007877252995967865 0.013956248760223389\n",
      "0.0070964740589261055 0.012507827952504158\n",
      "0.006448878441005945 0.011314021423459053\n",
      "0.005898064002394676 0.010308601893484592\n",
      "0.00541712436825037 0.00944193359464407\n",
      "0.004985866602510214 0.008676296100020409\n",
      "0.004589131101965904 0.007982870563864708\n",
      "0.004215833265334368 0.007339919917285442\n",
      "0.003858376992866397 0.006731776054948568\n",
      "0.0035122304689139128 0.00614807428792119\n",
      "0.003175531979650259 0.00558313075453043\n",
      "0.0028486051596701145 0.005035255569964647\n",
      "0.002533392980694771 0.004505894146859646\n",
      "0.002232805360108614 0.003998651169240475\n",
      "0.0019500734051689506 0.00351821631193161\n",
      "0.0016881510382518172 0.0030693653970956802\n",
      "0.0014492765767499804 0.0026561252307146788\n",
      "0.0012347397860139608 0.002281242050230503\n",
      "0.0010448149405419827 0.001945922733284533\n",
      "0.0008788658306002617 0.0016498910263180733\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "2.012381418187853e-13 0.973827064037323\n",
      "2.012381418187853e-13 0.973827064037323\n",
      "2.012381418187853e-13 0.973827064037323\n",
      "1.99516401663824e-13 0.973827064037323\n",
      "1.9937109146765664e-13 0.973827064037323\n",
      "1.9937109146765664e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.973827064037323\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "1.893669411816984e-13 0.9738270044326782\n",
      "cluster acc 0.159375\n",
      "Start CMTL ...\n",
      "0.7037743330001831 1.1512199640274048\n",
      "0.06331874430179596 1.1512199640274048\n",
      "0.0030556027777493 1.1512199640274048\n",
      "0.0002972707152366638 1.1512199640274048\n",
      "4.090561924385838e-05 1.1512199640274048\n",
      "7.2789198384271e-06 1.1512199640274048\n",
      "1.5253415313054575e-06 1.1512199640274048\n",
      "3.523589953147166e-07 1.1512199640274048\n",
      "8.644714455385838e-08 1.1512199640274048\n",
      "2.2038969760274085e-08 1.1512199640274048\n",
      "5.760812271660143e-09 1.1512199640274048\n",
      "1.5313450507647985e-09 1.1512199640274048\n",
      "4.1214237578302004e-10 1.1512199640274048\n",
      "1.1205582989282092e-10 1.1512199640274048\n",
      "3.082601535142615e-11 1.1512199640274048\n",
      "8.651134496273638e-12 1.1512199640274048\n",
      "2.523630826881118e-12 1.1512199640274048\n",
      "8.14054010832288e-13 1.1512199640274048\n",
      "3.320748081896141e-13 1.1512199640274048\n",
      "1.8301838180818236e-13 1.1512199640274048\n",
      "1.3065067148813891e-13 1.1512199640274048\n",
      "1.0378355211901683e-13 1.1512199640274048\n",
      "8.971295250735298e-14 1.1512199640274048\n",
      "7.634284236680486e-14 1.1512199640274048\n",
      "7.268095630549865e-14 1.1512199640274048\n",
      "6.736930756095702e-14 1.1512199640274048\n",
      "6.077592856063019e-14 1.1512199640274048\n",
      "5.6333091674482666e-14 1.1512199640274048\n",
      "5.6333091674482666e-14 1.1512199640274048\n",
      "5.3651680130941196e-14 1.1512199640274048\n",
      "Start MP-MTL ...\n",
      "0.6390472054481506 1.171660304069519\n",
      "0.2704991400241852 1.171660304069519\n",
      "0.14469778537750244 1.171660304069519\n",
      "0.0925026461482048 1.171660304069519\n",
      "0.06453351676464081 1.171660304069519\n",
      "0.04840981215238571 1.171660304069519\n",
      "0.037990640848875046 1.171660304069519\n",
      "0.030677538365125656 1.171660304069519\n",
      "0.025302400812506676 1.171660304069519\n",
      "0.021198300644755363 1.171660304069519\n",
      "0.017978111281991005 1.171660304069519\n",
      "0.015410239808261395 1.171660304069519\n",
      "0.0133391497656703 1.171660304069519\n",
      "0.011648623272776604 1.171660304069519\n",
      "0.010250558145344257 1.171660304069519\n",
      "0.009081250056624413 1.171660304069519\n",
      "0.008095482364296913 1.171660304069519\n",
      "0.007259006146341562 1.171660304069519\n",
      "0.006543997675180435 1.171660304069519\n",
      "0.005927830934524536 1.171660304069519\n",
      "0.00539251696318388 1.171660304069519\n",
      "0.004923895001411438 1.171660304069519\n",
      "0.0045107644982635975 1.171660304069519\n",
      "0.00414419686421752 1.171660304069519\n",
      "0.0038170076441019773 1.171660304069519\n",
      "0.0035233949311077595 1.171660304069519\n",
      "0.0032586436718702316 1.171660304069519\n",
      "0.0030188977252691984 1.171660304069519\n",
      "0.0028009857051074505 1.171660304069519\n",
      "0.0026022896636277437 1.171660304069519\n",
      "Start CMTL ...\n",
      "0.18655410408973694 0.9459601640701294\n",
      "0.019127484411001205 0.9459601640701294\n",
      "0.002229181583970785 0.9459601640701294\n",
      "0.00034170030266977847 0.9459601640701294\n",
      "7.19888266758062e-05 0.9459601640701294\n",
      "1.7449088772991672e-05 0.9459601640701294\n",
      "4.664270818466321e-06 0.9459601640701294\n",
      "1.351460241494351e-06 0.9459601640701294\n",
      "4.2003034650406335e-07 0.9459601640701294\n",
      "1.3881778215818485e-07 0.9459601640701294\n",
      "4.838135581053393e-08 0.9459601640701294\n",
      "1.7636127225273412e-08 0.9459601640701294\n",
      "6.672250751904585e-09 0.9459601640701294\n",
      "2.601446835726051e-09 0.9459601640701294\n",
      "1.039278108017072e-09 0.9459601640701294\n",
      "4.2344056039311795e-10 0.9459601640701294\n",
      "1.75359254894758e-10 0.9459601640701294\n",
      "7.364713006108303e-11 0.9459601640701294\n",
      "3.135584153435289e-11 0.9459601640701294\n",
      "1.3549815783275854e-11 0.9459601640701294\n",
      "5.97755395528865e-12 0.9459601640701294\n",
      "2.7281846486787442e-12 0.9459601640701294\n",
      "1.2921392471623716e-12 0.9459601640701294\n",
      "6.602735936125925e-13 0.9459601640701294\n",
      "3.7759804506244665e-13 0.9459601640701294\n",
      "2.514426384117585e-13 0.9459601640701294\n",
      "1.8411307363668666e-13 0.9459601640701294\n",
      "1.5144336522679436e-13 0.9459601640701294\n",
      "1.2467872329176288e-13 0.9459601640701294\n",
      "1.1092393144415333e-13 0.9459601640701294\n",
      "Start MP-MTL ...\n",
      "0.24428805708885193 0.9841910600662231\n",
      "0.05940193682909012 0.9841910600662231\n",
      "0.02088235504925251 0.9841910600662231\n",
      "0.008879315108060837 0.9841910600662231\n",
      "0.004162070341408253 0.9841910600662231\n",
      "0.0020621728617697954 0.9841910600662231\n",
      "0.0010729397181421518 0.9841910600662231\n",
      "0.0005822310922667384 0.9841910600662231\n",
      "0.00032756253494881094 0.9841910600662231\n",
      "0.00019023797358386219 0.9841910600662231\n",
      "0.00011361118231434375 0.9841910600662231\n",
      "6.951516115805134e-05 0.9841910600662231\n",
      "4.343825639807619e-05 0.9841910600662231\n",
      "2.7644990041153505e-05 0.9841910600662231\n",
      "1.787928158591967e-05 0.9841910600662231\n",
      "1.1729111065506004e-05 0.9841910600662231\n",
      "7.79286892793607e-06 0.9841910600662231\n",
      "5.236960532783996e-06 0.9841910600662231\n",
      "3.5556545299186837e-06 0.9841910600662231\n",
      "2.4366258912777994e-06 0.9841910600662231\n",
      "1.6838548617670313e-06 0.9841910600662231\n",
      "1.1725362583092647e-06 0.9841910600662231\n",
      "8.221351777137897e-07 0.9841910600662231\n",
      "5.800719691251288e-07 0.9841910600662231\n",
      "4.1162994079968485e-07 0.9841910600662231\n",
      "2.9361146403061866e-07 0.9841910600662231\n",
      "2.1041134345978207e-07 0.9841910600662231\n",
      "1.5143245946092065e-07 0.9841910600662231\n",
      "1.0941148786969279e-07 0.9841910600662231\n",
      "7.932887058359483e-08 0.9841910600662231\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.8396339601710905e-13 1.1043883562088013\n",
      "3.778426410725594e-13 1.1043882369995117\n",
      "3.714189871460716e-13 1.1043882369995117\n",
      "3.714189871460716e-13 1.1043882369995117\n",
      "3.714189871460716e-13 1.1043882369995117\n",
      "3.7072306487660744e-13 1.1043882369995117\n",
      "3.7072306487660744e-13 1.1043882369995117\n",
      "3.7072306487660744e-13 1.1043881177902222\n",
      "3.7072306487660744e-13 1.1043881177902222\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.7072306487660744e-13 1.1043879985809326\n",
      "3.694283648523339e-13 1.1043879985809326\n",
      "3.694283648523339e-13 1.1043879985809326\n",
      "3.694283648523339e-13 1.1043879985809326\n",
      "3.694283648523339e-13 1.1043879985809326\n",
      "3.606434270143899e-13 1.1043879985809326\n",
      "3.606434270143899e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "3.5783694258585685e-13 1.1043879985809326\n",
      "cluster acc 0.1875\n",
      "Start CMTL ...\n",
      "0.7513211369514465 0.9998618364334106\n",
      "0.16784727573394775 0.9998618364334106\n",
      "0.02470671571791172 0.9998618364334106\n",
      "0.006179654039442539 0.9998618364334106\n",
      "0.002233558101579547 0.9998618364334106\n",
      "0.0010211707558482885 0.9998618364334106\n",
      "0.0005444078124128282 0.9998618364334106\n",
      "0.0003238045028410852 0.9998618364334106\n",
      "0.00020910582679789513 0.9998618364334106\n",
      "0.00014369332347996533 0.9998618364334106\n",
      "0.0001034628803608939 0.9998618364334106\n",
      "7.719243149040267e-05 0.9998618364334106\n",
      "5.9211375628365204e-05 0.9998618364334106\n",
      "4.6426568587776273e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "3.704625851241872e-05 0.9998618364334106\n",
      "2.071054586849641e-05 0.9998618364334106\n",
      "Start MP-MTL ...\n",
      "0.7090325951576233 1.0386111736297607\n",
      "0.41548776626586914 1.0386111736297607\n",
      "0.2773014008998871 1.0386111736297607\n",
      "0.21266193687915802 1.0386111736297607\n",
      "0.17565737664699554 1.0386111736297607\n",
      "0.1514790803194046 1.0386111736297607\n",
      "0.13389690220355988 1.0386111736297607\n",
      "0.12034419924020767 1.0386111736297607\n",
      "0.10946166515350342 1.0386111736297607\n",
      "0.10058484971523285 1.0386111736297607\n",
      "0.09327702224254608 1.0386111736297607\n",
      "0.08713850378990173 1.0386111736297607\n",
      "0.08187579363584518 1.0386111736297607\n",
      "0.07727936655282974 1.0386111736297607\n",
      "0.07320024818181992 1.0386111736297607\n",
      "0.069535031914711 1.0386111736297607\n",
      "0.06621192395687103 1.0386111736297607\n",
      "0.06317874044179916 1.0386111736297607\n",
      "0.06039508432149887 1.0386111736297607\n",
      "0.057828567922115326 1.0386111736297607\n",
      "0.055452875792980194 1.0386111736297607\n",
      "0.053246546536684036 1.0386111736297607\n",
      "0.05119163915514946 1.0386111736297607\n",
      "0.049272842705249786 1.0386111736297607\n",
      "0.047476403415203094 1.0386111736297607\n",
      "0.045790188014507294 1.0386111736297607\n",
      "0.04420311003923416 1.0386111736297607\n",
      "0.04270558059215546 1.0386111736297607\n",
      "0.041289206594228745 1.0386111736297607\n",
      "0.03994686156511307 1.0386111736297607\n",
      "Start CMTL ...\n",
      "0.21075086295604706 0.7390570044517517\n",
      "0.022092435508966446 0.6332894563674927\n",
      "0.004112078342586756 0.6267358660697937\n",
      "0.0010955478064715862 0.6267358660697937\n",
      "0.00035031585139222443 0.6267358660697937\n",
      "0.00012526656792033464 0.6267358660697937\n",
      "4.849791730521247e-05 0.6267358660697937\n",
      "1.998256630031392e-05 0.6267358660697937\n",
      "8.668722330185119e-06 0.6267358660697937\n",
      "3.92911442759214e-06 0.6267358660697937\n",
      "1.849379259510897e-06 0.6267358660697937\n",
      "8.99366114026634e-07 0.6267358660697937\n",
      "4.4989641878601105e-07 0.6267358660697937\n",
      "2.3062304421728186e-07 0.6267358660697937\n",
      "1.2074609401224734e-07 0.6267358660697937\n",
      "6.438722977009093e-08 0.6267358660697937\n",
      "3.488305821974791e-08 0.6267358660697937\n",
      "1.916115266453744e-08 0.6267358660697937\n",
      "1.0652163595636921e-08 0.6267358660697937\n",
      "5.984078121912262e-09 0.6267358660697937\n",
      "3.392552461178866e-09 0.6267358660697937\n",
      "1.9388717298340907e-09 0.6267358660697937\n",
      "1.1157358370539328e-09 0.6267358660697937\n",
      "6.461082224795689e-10 0.6267358660697937\n",
      "3.7630004667832395e-10 0.6267358660697937\n",
      "2.20245072179992e-10 0.6267358660697937\n",
      "1.2951074934708373e-10 0.6267358660697937\n",
      "7.650461514296936e-11 0.6267358660697937\n",
      "4.5402907128400116e-11 0.6267358660697937\n",
      "2.7086615936311453e-11 0.6267358660697937\n",
      "Start MP-MTL ...\n",
      "0.2727125883102417 0.7416177988052368\n",
      "0.1082589402794838 0.7021112442016602\n",
      "0.06853174418210983 0.7021112442016602\n",
      "0.04900582879781723 0.7021112442016602\n",
      "0.037671979516744614 0.7021112442016602\n",
      "0.030250508338212967 0.7021112442016602\n",
      "0.024904165416955948 0.7021112442016602\n",
      "0.02085965871810913 0.7021112442016602\n",
      "0.01771795190870762 0.7021112442016602\n",
      "0.015232661738991737 0.7021112442016602\n",
      "0.013236607424914837 0.7021112442016602\n",
      "0.011609597131609917 0.7021112442016602\n",
      "0.010263780131936073 0.7021112442016602\n",
      "0.009135548956692219 0.7021112442016602\n",
      "0.008178610354661942 0.7021112442016602\n",
      "0.007990233600139618 0.7021112442016602\n",
      "0.006709779612720013 0.7021112442016602\n",
      "0.006064744666218758 0.7021112442016602\n",
      "0.0055113607086241245 0.7021112442016602\n",
      "0.005027676932513714 0.7021112442016602\n",
      "0.004609765950590372 0.7021112442016602\n",
      "0.004609765950590372 0.7021112442016602\n",
      "0.003968501463532448 0.7021112442016602\n",
      "0.003635479835793376 0.7021112442016602\n",
      "0.0033485882449895144 0.7021112442016602\n",
      "0.0030950831715017557 0.7021112442016602\n",
      "0.0028699238318949938 0.7021112442016602\n",
      "0.002680747304111719 0.7021112442016602\n",
      "0.0026231843512505293 0.7021112442016602\n",
      "0.00235320464707911 0.7021112442016602\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "9.869517312785514e-13 5.8730268478393555\n",
      "9.77395464910047e-13 5.87302303314209\n",
      "9.633031134922976e-13 5.87302303314209\n",
      "9.608462029492282e-13 5.87302303314209\n",
      "9.608462029492282e-13 5.87302303314209\n",
      "9.474545713955562e-13 5.87302303314209\n",
      "9.474545713955562e-13 5.87302303314209\n",
      "9.474545713955562e-13 5.87302303314209\n",
      "9.474545713955562e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.311714810680827e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "9.229160404661263e-13 5.87302303314209\n",
      "cluster acc 0.1375\n",
      "Start CMTL ...\n",
      "0.8185914754867554 0.9842192530632019\n",
      "0.2685903012752533 0.9842192530632019\n",
      "0.06495364755392075 0.9842192530632019\n",
      "0.026166493073105812 0.9842192530632019\n",
      "0.0144949434325099 0.9842192530632019\n",
      "0.009552684612572193 0.9842192530632019\n",
      "0.006882272660732269 0.9842192530632019\n",
      "0.006882272660732269 0.9842192530632019\n",
      "0.006882272660732269 0.9842192530632019\n",
      "0.006882272660732269 0.9842192530632019\n",
      "0.006882272660732269 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "0.005302942357957363 0.9842192530632019\n",
      "Start MP-MTL ...\n",
      "0.7857685685157776 0.9965076446533203\n",
      "0.5878476500511169 0.9965076446533203\n",
      "0.43290773034095764 0.9965076446533203\n",
      "0.34866777062416077 0.9965076446533203\n",
      "0.3005809187889099 0.9965076446533203\n",
      "0.2704628109931946 0.9965076446533203\n",
      "0.25022000074386597 0.9965076446533203\n",
      "0.23577627539634705 0.9965076446533203\n",
      "0.22463245689868927 0.9965076446533203\n",
      "0.21548625826835632 0.9965076446533203\n",
      "0.2076793611049652 0.9965076446533203\n",
      "0.20084843039512634 0.9965076446533203\n",
      "0.19475562870502472 0.9965076446533203\n",
      "0.18923117220401764 0.9965076446533203\n",
      "0.1841634064912796 0.9965076446533203\n",
      "0.17948582768440247 0.9965076446533203\n",
      "0.17515520751476288 0.9965076446533203\n",
      "0.1711369901895523 0.9965076446533203\n",
      "0.16740179061889648 0.9965076446533203\n",
      "0.16392414271831512 0.9965076446533203\n",
      "0.16068106889724731 0.9965076446533203\n",
      "0.15765029191970825 0.9965076446533203\n",
      "0.15481036901474 0.9965076446533203\n",
      "0.15214137732982635 0.9965076446533203\n",
      "0.1496250331401825 0.9965076446533203\n",
      "0.1472453773021698 0.9965076446533203\n",
      "0.144988015294075 0.9965076446533203\n",
      "0.14284035563468933 0.9965076446533203\n",
      "0.1407913863658905 0.9965076446533203\n",
      "0.13883161544799805 0.9965076446533203\n",
      "Start CMTL ...\n",
      "0.20724110305309296 0.642088770866394\n",
      "0.02615598775446415 0.4409359395503998\n",
      "0.008114511147141457 0.4078592360019684\n",
      "0.0036865894217044115 0.4059031903743744\n",
      "0.001994093880057335 0.4059031903743744\n",
      "0.0011928074527531862 0.4059031903743744\n",
      "0.0007610602770000696 0.4059031903743744\n",
      "0.0005075256340205669 0.4059031903743744\n",
      "0.00034933857386931777 0.4059031903743744\n",
      "0.0002461802796460688 0.4059031903743744\n",
      "0.00017662884783931077 0.4059031903743744\n",
      "0.00012850675557274371 0.4059031903743744\n",
      "9.452510857954621e-05 0.4059031903743744\n",
      "7.01391400070861e-05 0.4059031903743744\n",
      "5.241697726887651e-05 0.4059031903743744\n",
      "3.941040631616488e-05 0.4059031903743744\n",
      "2.9790899134241045e-05 0.4059031903743744\n",
      "2.2632133550359868e-05 0.4059031903743744\n",
      "1.727695416775532e-05 0.4059031903743744\n",
      "1.3252593817014713e-05 0.4059031903743744\n",
      "1.0215369911747985e-05 0.4059031903743744\n",
      "7.91364709584741e-06 0.4059031903743744\n",
      "6.162010777188698e-06 0.4059031903743744\n",
      "4.82331779494416e-06 0.4059031903743744\n",
      "3.7956669984851032e-06 0.4059031903743744\n",
      "3.003183792316122e-06 0.4059031903743744\n",
      "2.389134579061647e-06 0.4059031903743744\n",
      "1.911009803734487e-06 0.4059031903743744\n",
      "1.5368377717095427e-06 0.4059031903743744\n",
      "1.2425123259163229e-06 0.4059031903743744\n",
      "Start MP-MTL ...\n",
      "0.26195868849754333 0.6020227670669556\n",
      "0.11762639135122299 0.4852589964866638\n",
      "0.08321986347436905 0.4609166979789734\n",
      "0.06519951671361923 0.4455280303955078\n",
      "0.05414196848869324 0.4331485331058502\n",
      "0.046740345656871796 0.4222717881202698\n",
      "0.04144132882356644 0.41266506910324097\n",
      "0.037421442568302155 0.40422549843788147\n",
      "0.03422634303569794 0.3967885375022888\n",
      "0.03159131854772568 0.39018651843070984\n",
      "0.029363494366407394 0.384319931268692\n",
      "0.027460629120469093 0.37912076711654663\n",
      "0.025828352198004723 0.3745175898075104\n",
      "0.024417102336883545 0.370442271232605\n",
      "0.02318333461880684 0.366828054189682\n",
      "0.022092636674642563 0.3636152148246765\n",
      "0.02111874893307686 0.36075544357299805\n",
      "0.02024157904088497 0.35821136832237244\n",
      "0.01944558508694172 0.3559527099132538\n",
      "0.018718529492616653 0.3539528250694275\n",
      "0.01805075630545616 0.35218721628189087\n",
      "0.017434461042284966 0.3506321310997009\n",
      "0.016863342374563217 0.34926503896713257\n",
      "0.016332071274518967 0.34806376695632935\n",
      "0.015836121514439583 0.3470079302787781\n",
      "0.015371548943221569 0.3460785746574402\n",
      "0.014934984967112541 0.3452596664428711\n",
      "0.014523518271744251 0.3445375859737396\n",
      "0.01413473766297102 0.3439010977745056\n",
      "0.013766571879386902 0.343342661857605\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.0406932532787323 1.1763646602630615\n",
      "0.02963036298751831 1.1763646602630615\n",
      "0.022474689409136772 1.1763646602630615\n",
      "0.01774594746530056 1.1763646602630615\n",
      "0.014478708617389202 1.1763646602630615\n",
      "0.012135936878621578 1.1763646602630615\n",
      "0.010401146486401558 1.1763646602630615\n",
      "0.009074467234313488 1.1763646602630615\n",
      "0.00802879873663187 1.1763646602630615\n",
      "0.007183283567428589 1.1763646602630615\n",
      "0.006485514342784882 1.1763646602630615\n",
      "0.005900282878428698 1.1763646602630615\n",
      "0.005402811337262392 1.1763646602630615\n",
      "0.0049749137833714485 1.1763646602630615\n",
      "0.004602846689522266 1.1763646602630615\n",
      "0.004276074469089508 1.1763646602630615\n",
      "0.003986484371125698 1.1763646602630615\n",
      "0.003727783914655447 1.1763646602630615\n",
      "0.003495078068226576 1.1763646602630615\n",
      "0.003284520236775279 1.1763646602630615\n",
      "0.00309304753318429 1.1763646602630615\n",
      "0.002918198239058256 1.1763646602630615\n",
      "0.002757964190095663 1.1763646602630615\n",
      "0.0026106827426701784 1.1763646602630615\n",
      "0.002474966924637556 1.1763646602630615\n",
      "0.002349636284634471 1.1763646602630615\n",
      "0.0022336789406836033 1.1763646602630615\n",
      "0.0021262108348309994 1.1763646602630615\n",
      "0.0020264582708477974 1.1763646602630615\n",
      "0.0019337335834279656 1.1763646602630615\n",
      "cluster acc 0.346875\n",
      "Start CMTL ...\n",
      "0.6739643812179565 0.8337293863296509\n",
      "0.2259393185377121 0.7547574639320374\n",
      "0.0821925699710846 0.7547574639320374\n",
      "0.047777075320482254 0.7547574639320374\n",
      "0.03515874221920967 0.7547574639320374\n",
      "0.029452407732605934 0.7547574639320374\n",
      "0.02639978565275669 0.7547574639320374\n",
      "0.02450527623295784 0.7547574639320374\n",
      "0.023200172930955887 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.022238492965698242 0.7547574639320374\n",
      "0.02175893262028694 0.7547574639320374\n",
      "0.02175893262028694 0.7547574639320374\n",
      "0.02175893262028694 0.7547574639320374\n",
      "Start MP-MTL ...\n",
      "0.6549520492553711 0.8073309063911438\n",
      "0.3871747553348541 0.7225983738899231\n",
      "0.2724835276603699 0.6907552480697632\n",
      "0.2318299263715744 0.6841052770614624\n",
      "0.20969387888908386 0.6841052770614624\n",
      "0.193999782204628 0.6841052770614624\n",
      "0.18230003118515015 0.6841052770614624\n",
      "0.17332231998443604 0.6841052770614624\n",
      "0.16630029678344727 0.6841052770614624\n",
      "0.16063445806503296 0.6841052770614624\n",
      "0.15589816868305206 0.6841052770614624\n",
      "0.15182211995124817 0.6841052770614624\n",
      "0.14823992550373077 0.6841052770614624\n",
      "0.14504806697368622 0.6841052770614624\n",
      "0.14217974245548248 0.6841052770614624\n",
      "0.1395888477563858 0.6841052770614624\n",
      "0.13723881542682648 0.6841052770614624\n",
      "0.13509789109230042 0.6841052770614624\n",
      "0.133137047290802 0.6841052770614624\n",
      "0.13133132457733154 0.6841052770614624\n",
      "0.12965956330299377 0.6841052770614624\n",
      "0.12810492515563965 0.6841052770614624\n",
      "0.12665316462516785 0.6841052770614624\n",
      "0.1252930909395218 0.6841052770614624\n",
      "0.12401487678289413 0.6841052770614624\n",
      "0.1228102445602417 0.6841052770614624\n",
      "0.12167207151651382 0.6841052770614624\n",
      "0.12059424072504044 0.6841052770614624\n",
      "0.11957110464572906 0.6841052770614624\n",
      "0.1185978502035141 0.6841052770614624\n",
      "Start CMTL ...\n",
      "0.20638743042945862 0.5386305451393127\n",
      "0.029374275356531143 0.2924468517303467\n",
      "0.012855490669608116 0.25196292996406555\n",
      "0.007920141331851482 0.2443612515926361\n",
      "0.005452615674585104 0.24381569027900696\n",
      "0.003959645051509142 0.24381569027900696\n",
      "0.0029952258337289095 0.24381569027900696\n",
      "0.0023452036548405886 0.24381569027900696\n",
      "0.0018852570792660117 0.24381569027900696\n",
      "0.0015455888351425529 0.24381569027900696\n",
      "0.0012865246972069144 0.24381569027900696\n",
      "0.0010841171024367213 0.24381569027900696\n",
      "0.0009229999268427491 0.24381569027900696\n",
      "0.0007928214035928249 0.24381569027900696\n",
      "0.0006863345042802393 0.24381569027900696\n",
      "0.000598304090090096 0.24381569027900696\n",
      "0.0005248476518318057 0.24381569027900696\n",
      "0.00046302503324113786 0.24381569027900696\n",
      "0.00041057897033169866 0.24381569027900696\n",
      "0.00036575598642230034 0.24381569027900696\n",
      "0.0003271827008575201 0.24381569027900696\n",
      "0.000293776422040537 0.24381569027900696\n",
      "0.0002646770444698632 0.24381569027900696\n",
      "0.00023919649538584054 0.24381569027900696\n",
      "0.00021677897893823683 0.24381569027900696\n",
      "0.000196972512640059 0.24381569027900696\n",
      "0.0001794056879589334 0.24381569027900696\n",
      "0.000163770659128204 0.24381569027900696\n",
      "0.00014981048298068345 0.24381569027900696\n",
      "0.00013730891805607826 0.24381569027900696\n",
      "Start MP-MTL ...\n",
      "0.2477908432483673 0.48406028747558594\n",
      "0.11991866677999496 0.33944401144981384\n",
      "0.08502648770809174 0.28908511996269226\n",
      "0.06597594916820526 0.2557081878185272\n",
      "0.05425360053777695 0.2310759574174881\n",
      "0.04631490632891655 0.21127216517925262\n",
      "0.04046647250652313 0.19457413256168365\n",
      "0.035865895450115204 0.18014493584632874\n",
      "0.03209703788161278 0.16746094822883606\n",
      "0.028940537944436073 0.1561964750289917\n",
      "0.026262100785970688 0.14614035189151764\n",
      "0.02396939881145954 0.13712885975837708\n",
      "0.021995138376951218 0.12902766466140747\n",
      "0.020288478583097458 0.12173225730657578\n",
      "0.018808230757713318 0.11515301465988159\n",
      "0.01751819998025894 0.10919560492038727\n",
      "0.016386108472943306 0.10376294702291489\n",
      "0.015384793281555176 0.09876736998558044\n",
      "0.014491957612335682 0.09413567185401917\n",
      "0.013688902370631695 0.0898059830069542\n",
      "0.012957947328686714 0.08572370558977127\n",
      "0.012280607596039772 0.08184322714805603\n",
      "0.011640110053122044 0.07814640551805496\n",
      "0.011035827919840813 0.07466834038496017\n",
      "0.010484514757990837 0.07146727293729782\n",
      "0.009989174082875252 0.06854388862848282\n",
      "0.009539062157273293 0.06584888696670532\n",
      "0.009124129079282284 0.06333497166633606\n",
      "0.008737636730074883 0.06097080186009407\n",
      "0.008375119417905807 0.05873643606901169\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06170307844877243 0.5966120958328247\n",
      "0.04670143127441406 0.5545184016227722\n",
      "0.037013474851846695 0.520466685295105\n",
      "0.030599886551499367 0.4927268624305725\n",
      "0.026164352893829346 0.4698343873023987\n",
      "0.022948449477553368 0.4507655203342438\n",
      "0.02051483280956745 0.4347778856754303\n",
      "0.0186068844050169 0.4212644100189209\n",
      "0.01706836372613907 0.4097107946872711\n",
      "0.0157998688519001 0.39968985319137573\n",
      "0.014735229313373566 0.3908591568470001\n",
      "0.013828511349856853 0.38295313715934753\n",
      "0.013046744279563427 0.37577128410339355\n",
      "0.012365492060780525 0.3691648542881012\n",
      "0.011766279116272926 0.3630245625972748\n",
      "0.01123478077352047 0.3572690486907959\n",
      "0.010759832337498665 0.3518383800983429\n",
      "0.010332495905458927 0.34668633341789246\n",
      "0.009945637546479702 0.3417782187461853\n",
      "0.009593436494469643 0.3370852470397949\n",
      "0.009271136485040188 0.33258455991744995\n",
      "0.008974780328571796 0.3282569348812103\n",
      "0.00870109535753727 0.32408562302589417\n",
      "0.00844731554389 0.32005658745765686\n",
      "0.00821110513061285 0.3161565065383911\n",
      "0.007990467362105846 0.312375009059906\n",
      "0.007783707231283188 0.3087009787559509\n",
      "0.007589345332235098 0.30512550473213196\n",
      "0.007406114600598812 0.30164068937301636\n",
      "0.0072328997775912285 0.2982390224933624\n",
      "cluster acc 0.9375\n",
      "Start CMTL ...\n",
      "0.24579878151416779 0.51897132396698\n",
      "0.04930191487073898 0.25519269704818726\n",
      "0.02418648637831211 0.2176474779844284\n",
      "0.01574239507317543 0.20681416988372803\n",
      "0.012376253493130207 0.2035747468471527\n",
      "0.010568423196673393 0.20244917273521423\n",
      "0.009392758831381798 0.20244917273521423\n",
      "0.008553382940590382 0.20244917273521423\n",
      "0.007923539727926254 0.20244917273521423\n",
      "0.007436944637447596 0.20244917273521423\n",
      "0.007052644155919552 0.20244917273521423\n",
      "0.006743484176695347 0.20244917273521423\n",
      "0.006490772124379873 0.20244917273521423\n",
      "0.0062811425887048244 0.20244917273521423\n",
      "0.006104802712798119 0.20244917273521423\n",
      "0.005954532418400049 0.20244917273521423\n",
      "0.005824985448271036 0.20244917273521423\n",
      "0.005712149199098349 0.20244917273521423\n",
      "0.005613002926111221 0.20244917273521423\n",
      "0.005525236018002033 0.20244917273521423\n",
      "0.005447082221508026 0.20244917273521423\n",
      "0.005377151072025299 0.20244917273521423\n",
      "0.005314343608915806 0.20244917273521423\n",
      "0.005257764831185341 0.20244917273521423\n",
      "0.005206665489822626 0.20244917273521423\n",
      "0.0051603796891868114 0.20244917273521423\n",
      "0.005118305794894695 0.20244917273521423\n",
      "0.005079901311546564 0.20244917273521423\n",
      "0.005044701974838972 0.20244917273521423\n",
      "0.0050122844986617565 0.20244917273521423\n",
      "Start MP-MTL ...\n",
      "0.2681743800640106 0.47269338369369507\n",
      "0.12929299473762512 0.3059329390525818\n",
      "0.09175904095172882 0.24799875915050507\n",
      "0.0717872828245163 0.21111342310905457\n",
      "0.05954589322209358 0.1862083375453949\n",
      "0.051033832132816315 0.16791515052318573\n",
      "0.044703975319862366 0.1534390151500702\n",
      "0.04000777378678322 0.1415165811777115\n",
      "0.03633860871195793 0.13140186667442322\n",
      "0.03330808877944946 0.12259069830179214\n",
      "0.030742809176445007 0.11492925882339478\n",
      "0.028571834787726402 0.10833020508289337\n",
      "0.026725154370069504 0.10262180864810944\n",
      "0.025128688663244247 0.09761635959148407\n",
      "0.023728646337985992 0.09315741062164307\n",
      "0.022491440176963806 0.08913985639810562\n",
      "0.021393628790974617 0.08550412207841873\n",
      "0.020414987578988075 0.0822092741727829\n",
      "0.01953813061118126 0.07921640574932098\n",
      "0.018748003989458084 0.07648390531539917\n",
      "0.018031161278486252 0.07397063076496124\n",
      "0.017376312986016273 0.07164232432842255\n",
      "0.016774747520685196 0.06947346776723862\n",
      "0.016219893470406532 0.06744633615016937\n",
      "0.015706773847341537 0.06554855406284332\n",
      "0.015231599099934101 0.06377124786376953\n",
      "0.014791302382946014 0.06210760399699211\n",
      "0.014383370988070965 0.06055204197764397\n",
      "0.014005606062710285 0.05909951776266098\n",
      "0.013656005263328552 0.05774528905749321\n",
      "Start CMTL ...\n",
      "0.1982765942811966 0.47961515188217163\n",
      "0.027969717979431152 0.20551414787769318\n",
      "0.013422869145870209 0.16344287991523743\n",
      "0.008727907203137875 0.1487722098827362\n",
      "0.00638207932934165 0.1401444375514984\n",
      "0.004981522914022207 0.1343487799167633\n",
      "0.004045942332595587 0.13023874163627625\n",
      "0.0033722396474331617 0.12726864218711853\n",
      "0.0028610448352992535 0.12512779235839844\n",
      "0.002461451105773449 0.12360242754220963\n",
      "0.0021454559173434973 0.12253552675247192\n",
      "0.0018936212873086333 0.12181685119867325\n",
      "0.0016903275391086936 0.12137430906295776\n",
      "0.0015234962338581681 0.12116100639104843\n",
      "0.0013843267224729061 0.12114367634057999\n",
      "0.0012665215181186795 0.12114367634057999\n",
      "0.0011655071284621954 0.12114367634057999\n",
      "0.0010778872529044747 0.12114367634057999\n",
      "0.0010010822443291545 0.12114367634057999\n",
      "0.0009330976754426956 0.12114367634057999\n",
      "0.0008723748615011573 0.12114367634057999\n",
      "0.0008176900446414948 0.12114367634057999\n",
      "0.0007680843118578196 0.12114367634057999\n",
      "0.0007228135364130139 0.12114367634057999\n",
      "0.000681303150486201 0.12114367634057999\n",
      "0.0006431083893403411 0.12114367634057999\n",
      "0.0006078861770220101 0.12114367634057999\n",
      "0.000575363461393863 0.12114367634057999\n",
      "0.0005453147459775209 0.12114367634057999\n",
      "0.0005175433470867574 0.12114367634057999\n",
      "Start MP-MTL ...\n",
      "0.22946298122406006 0.42540615797042847\n",
      "0.10975632816553116 0.2756279706954956\n",
      "0.07667488604784012 0.22044627368450165\n",
      "0.058726727962493896 0.18328455090522766\n",
      "0.047433339059352875 0.15627530217170715\n",
      "0.039443664252758026 0.13532546162605286\n",
      "0.0333423838019371 0.1183948963880539\n",
      "0.028629601001739502 0.10466977208852768\n",
      "0.024971993640065193 0.0935310572385788\n",
      "0.022062914445996284 0.08430825173854828\n",
      "0.01969662681221962 0.07654033601284027\n",
      "0.01774083450436592 0.06992368400096893\n",
      "0.016104649752378464 0.06423954665660858\n",
      "0.014721433632075787 0.05932030826807022\n",
      "0.01354005467146635 0.055032290518283844\n",
      "0.012519808486104012 0.05126417800784111\n",
      "0.011626774445176125 0.047920286655426025\n",
      "0.010830486193299294 0.04491690173745155\n",
      "0.010102246887981892 0.04218967258930206\n",
      "0.009423898532986641 0.03971084579825401\n",
      "0.00880590733140707 0.037477511912584305\n",
      "0.008262128569185734 0.035474322736263275\n",
      "0.007783270440995693 0.03367108479142189\n",
      "0.0073556602001190186 0.032036468386650085\n",
      "0.006969019770622253 0.03054237738251686\n",
      "0.006615489721298218 0.029164010658860207\n",
      "0.006288919597864151 0.027879586443305016\n",
      "0.005984491668641567 0.02666979469358921\n",
      "0.005698361899703741 0.025516822934150696\n",
      "0.005427335388958454 0.024403098970651627\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07134765386581421 0.3941083550453186\n",
      "0.0526687428355217 0.33435338735580444\n",
      "0.04104729741811752 0.29192739725112915\n",
      "0.03349988907575607 0.2602977156639099\n",
      "0.02832138165831566 0.2356143295764923\n",
      "0.024576988071203232 0.21566307544708252\n",
      "0.021745357662439346 0.19910790026187897\n",
      "0.01952453702688217 0.18509221076965332\n",
      "0.01773122325539589 0.17303529381752014\n",
      "0.016248732805252075 0.16252602636814117\n",
      "0.014999481849372387 0.15326306223869324\n",
      "0.013930034823715687 0.1450190246105194\n",
      "0.013002367690205574 0.1376199722290039\n",
      "0.012188782915472984 0.1309293806552887\n",
      "0.011468584649264812 0.1248396635055542\n",
      "0.010826017707586288 0.11926480382680893\n",
      "0.010248826816678047 0.11413533985614777\n",
      "0.009727354161441326 0.10939439386129379\n",
      "0.009253822267055511 0.10499527305364609\n",
      "0.008821898140013218 0.10089918226003647\n",
      "0.008426377549767494 0.09707365930080414\n",
      "0.008062897250056267 0.09349125623703003\n",
      "0.007727792952209711 0.09012838453054428\n",
      "0.007417930755764246 0.0869646966457367\n",
      "0.007130644284188747 0.083982452750206\n",
      "0.00686360290274024 0.08116614818572998\n",
      "0.006614775862544775 0.07850188761949539\n",
      "0.006382389925420284 0.07597728073596954\n",
      "0.006164855323731899 0.07358120381832123\n",
      "0.005960778798907995 0.071303591132164\n",
      "cluster acc 0.9875\n",
      "Start CMTL ...\n",
      "0.19784827530384064 0.44253358244895935\n",
      "0.03175964206457138 0.15694230794906616\n",
      "0.017510604113340378 0.11542608588933945\n",
      "0.011831237934529781 0.09791118651628494\n",
      "0.008907044306397438 0.08755023032426834\n",
      "0.007134953048080206 0.08103702962398529\n",
      "0.005963648669421673 0.07685457170009613\n",
      "0.005142660811543465 0.07415416091680527\n",
      "0.004540819674730301 0.07254328578710556\n",
      "0.004085472319275141 0.07182838767766953\n",
      "0.003728586481884122 0.07181170582771301\n",
      "0.003439855994656682 0.07181170582771301\n",
      "0.0032025661785155535 0.07181170582771301\n",
      "0.003006493207067251 0.07181170582771301\n",
      "0.002843439346179366 0.07181170582771301\n",
      "0.0027061470318585634 0.07181170582771301\n",
      "0.0025879242457449436 0.07181170582771301\n",
      "0.002482010517269373 0.07181170582771301\n",
      "0.0023810500279068947 0.07181170582771301\n",
      "0.0022771030198782682 0.07181170582771301\n",
      "0.0021630602423101664 0.07181170582771301\n",
      "0.0020372311118990183 0.07181170582771301\n",
      "0.0019090722780674696 0.07181170582771301\n",
      "0.0017949726898223162 0.07181170582771301\n",
      "0.0017043964471668005 0.07181170582771301\n",
      "0.0016362741589546204 0.07181170582771301\n",
      "0.0015854740049690008 0.07181170582771301\n",
      "0.0015854740049690008 0.06417305022478104\n",
      "0.0015507099451497197 0.06417305022478104\n",
      "0.0015188816469162703 0.06417305022478104\n",
      "Start MP-MTL ...\n",
      "0.21241958439350128 0.3780817985534668\n",
      "0.09822703897953033 0.2191658914089203\n",
      "0.06642206013202667 0.16331937909126282\n",
      "0.05001480132341385 0.12933222949504852\n",
      "0.040104806423187256 0.10696065425872803\n",
      "0.033481623977422714 0.09105035662651062\n",
      "0.028786176815629005 0.07928352057933807\n",
      "0.02528422139585018 0.07027725130319595\n",
      "0.022546257823705673 0.06310353428125381\n",
      "0.0203363336622715 0.057206906378269196\n",
      "0.018512273207306862 0.0522504523396492\n",
      "0.01697876676917076 0.04801293462514877\n",
      "0.015669576823711395 0.04434099420905113\n",
      "0.014538119547069073 0.041126977652311325\n",
      "0.013551900163292885 0.03829582408070564\n",
      "0.012687663547694683 0.03579341620206833\n",
      "0.011926720850169659 0.03357454761862755\n",
      "0.011252546682953835 0.03159671649336815\n",
      "0.010650894604623318 0.029821451753377914\n",
      "0.010110129602253437 0.028216566890478134\n",
      "0.009621066972613335 0.026756558567285538\n",
      "0.009176519699394703 0.02542148157954216\n",
      "0.008770800195634365 0.024195872247219086\n",
      "0.008399390615522861 0.02306760475039482\n",
      "0.008058653213083744 0.0220271535217762\n",
      "0.007745604962110519 0.02106686308979988\n",
      "0.007457775063812733 0.02018047496676445\n",
      "0.007193058729171753 0.019362717866897583\n",
      "0.006949623115360737 0.01860901340842247\n",
      "0.006725831422954798 0.017915179952979088\n",
      "Start CMTL ...\n",
      "0.1964285671710968 0.4359816908836365\n",
      "0.028994301334023476 0.15845981240272522\n",
      "0.015265059657394886 0.12029720842838287\n",
      "0.009938747622072697 0.10173042863607407\n",
      "0.007046362850815058 0.08867893368005753\n",
      "0.005269291810691357 0.07869542390108109\n",
      "0.004079245962202549 0.07083986699581146\n",
      "0.003253461327403784 0.06459423154592514\n",
      "0.0026772080454975367 0.059621356427669525\n",
      "0.0022639664821326733 0.0556555800139904\n",
      "0.0019519325578585267 0.052460573613643646\n",
      "0.0016983773093670607 0.049830660223960876\n",
      "0.0014776199823245406 0.047599874436855316\n",
      "0.001283828867599368 0.045663218945264816\n",
      "0.0011217189021408558 0.04398694634437561\n",
      "0.0009922808967530727 0.04256775230169296\n",
      "0.0008916424703784287 0.04138817638158798\n",
      "0.0008136696415022016 0.04041294753551483\n",
      "0.000752066436689347 0.03960149735212326\n",
      "0.0007019724580459297 0.0389176569879055\n",
      "0.0006601539789699018 0.038332875818014145\n",
      "0.0006245344411581755 0.03782607987523079\n",
      "0.0005937403184361756 0.03738189861178398\n",
      "0.0005668172962032259 0.036989133805036545\n",
      "0.0005430677556432784 0.03663961961865425\n",
      "0.0005219615413807333 0.03632728382945061\n",
      "0.0005030828760936856 0.036047570407390594\n",
      "0.00048609962686896324 0.035796888172626495\n",
      "0.0004707431944552809 0.03557254746556282\n",
      "0.0004567902651615441 0.035372260957956314\n",
      "Start MP-MTL ...\n",
      "0.21156024932861328 0.3755592703819275\n",
      "0.09419777989387512 0.21184536814689636\n",
      "0.06368425488471985 0.15729960799217224\n",
      "0.047422923147678375 0.12396702915430069\n",
      "0.037054888904094696 0.1014547199010849\n",
      "0.030283167958259583 0.08578289300203323\n",
      "0.025605764240026474 0.07442889362573624\n",
      "0.022140691056847572 0.06571367383003235\n",
      "0.01946191117167473 0.058657605201005936\n",
      "0.017301198095083237 0.05271859094500542\n",
      "0.01551015954464674 0.04771272465586662\n",
      "0.014054822735488415 0.04359769448637962\n",
      "0.012874615378677845 0.040193110704422\n",
      "0.011883312836289406 0.03729059919714928\n",
      "0.011027401313185692 0.03475744277238846\n",
      "0.010275938548147678 0.03251195698976517\n",
      "0.009608940221369267 0.030499767512083054\n",
      "0.009012425318360329 0.02868242934346199\n",
      "0.00847623124718666 0.02703193947672844\n",
      "0.007992692291736603 0.025527367368340492\n",
      "0.007555907126516104 0.02415262907743454\n",
      "0.007161126937717199 0.022895177826285362\n",
      "0.006804433651268482 0.02174481563270092\n",
      "0.006482456810772419 0.02069302275776863\n",
      "0.006192209664732218 0.019732410088181496\n",
      "0.005930965766310692 0.018856335431337357\n",
      "0.0056962138041853905 0.018058687448501587\n",
      "0.005485601257532835 0.01733369752764702\n",
      "0.00529691856354475 0.016675889492034912\n",
      "0.005128100980073214 0.016080040484666824\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07602925598621368 0.31853431463241577\n",
      "0.05486385151743889 0.2530485987663269\n",
      "0.04213250055909157 0.20959869027137756\n",
      "0.03406093642115593 0.17929290235042572\n",
      "0.02859431877732277 0.15694862604141235\n",
      "0.02465999871492386 0.13968874514102936\n",
      "0.021685337647795677 0.1258668452501297\n",
      "0.019347582012414932 0.11448352038860321\n",
      "0.017452819272875786 0.10489384084939957\n",
      "0.01587780937552452 0.09666018187999725\n",
      "0.014540476724505424 0.0894751325249672\n",
      "0.013384307734668255 0.08311666548252106\n",
      "0.012369333766400814 0.0774223655462265\n",
      "0.011466709896922112 0.07227136194705963\n",
      "0.010655292309820652 0.06757336854934692\n",
      "0.009919345378875732 0.06325992941856384\n",
      "0.00924711488187313 0.05927898734807968\n",
      "0.008629685267806053 0.0555904395878315\n",
      "0.008060280233621597 0.05216296762228012\n",
      "0.007533668074756861 0.04897167906165123\n",
      "0.007045750971883535 0.04599640518426895\n",
      "0.0065932548604905605 0.0432204008102417\n",
      "0.006173436529934406 0.04062936455011368\n",
      "0.005783955566585064 0.03821076452732086\n",
      "0.005422710906714201 0.03595326095819473\n",
      "0.00508776493370533 0.033846594393253326\n",
      "0.004777298774570227 0.03188105300068855\n",
      "0.004489569924771786 0.030047442764043808\n",
      "0.004222918301820755 0.02833707258105278\n",
      "0.0039757355116307735 0.02674158848822117\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18592630326747894 0.3994254469871521\n",
      "0.024700473994016647 0.11660291999578476\n",
      "0.012603873386979103 0.07890602946281433\n",
      "0.007898034527897835 0.06089423969388008\n",
      "0.005550919100642204 0.049799710512161255\n",
      "0.004243270494043827 0.04229756444692612\n",
      "0.0034211850725114346 0.03679502010345459\n",
      "0.002846986521035433 0.03251376375555992\n",
      "0.002404587110504508 0.029030319303274155\n",
      "0.0020292182452976704 0.02609625831246376\n",
      "0.0017091857735067606 0.023595478385686874\n",
      "0.0014618078712373972 0.021501842886209488\n",
      "0.0012760631507262588 0.019775118678808212\n",
      "0.001130543416365981 0.01834910176694393\n",
      "0.0010121415834873915 0.0171656534075737\n",
      "0.0009139962494373322 0.016178825870156288\n",
      "0.0008316516177728772 0.0153502793982625\n",
      "0.0007612494518980384 0.01464761234819889\n",
      "0.0006991765694692731 0.01404514443129301\n",
      "0.0006422026199288666 0.013524912297725677\n",
      "0.0005880985991097987 0.01307646930217743\n",
      "0.0005368504789657891 0.012694546952843666\n",
      "0.0004906966933049262 0.012376513332128525\n",
      "0.00045151496306061745 0.012120487168431282\n",
      "0.0004190275794826448 0.011923259124159813\n",
      "0.0003918136062566191 0.011780005879700184\n",
      "0.00036854486097581685 0.011685685254633427\n",
      "0.0003482893225736916 0.011635798960924149\n",
      "0.00033041537972167134 0.011626610532402992\n",
      "0.0003144803049508482 0.011626610532402992\n",
      "Start MP-MTL ...\n",
      "0.19930140674114227 0.33360010385513306\n",
      "0.08833460509777069 0.17859090864658356\n",
      "0.05977800488471985 0.12914156913757324\n",
      "0.04488223418593407 0.10075672715902328\n",
      "0.035803213715553284 0.08240340650081635\n",
      "0.02975381538271904 0.06957051903009415\n",
      "0.02538285031914711 0.06005410477519035\n",
      "0.022028235718607903 0.05263669416308403\n",
      "0.019314497709274292 0.04654974862933159\n",
      "0.01704445108771324 0.041372306644916534\n",
      "0.015110035426914692 0.036904461681842804\n",
      "0.013448664918541908 0.03303159773349762\n",
      "0.012015911750495434 0.029656430706381798\n",
      "0.010772754438221455 0.02669524773955345\n",
      "0.009688133373856544 0.02408543974161148\n",
      "0.008739100769162178 0.021781284362077713\n",
      "0.007907767780125141 0.019746538251638412\n",
      "0.007179092615842819 0.01795012131333351\n",
      "0.006539763417094946 0.01636405475437641\n",
      "0.005977812688797712 0.014962822198867798\n",
      "0.005482511594891548 0.013723000884056091\n",
      "0.005044258199632168 0.01262340135872364\n",
      "0.004654604010283947 0.011644870974123478\n",
      "0.004306166432797909 0.010770394466817379\n",
      "0.003992576152086258 0.00998492818325758\n",
      "0.0037083912175148726 0.009275352582335472\n",
      "0.0034490074031054974 0.0086302999407053\n",
      "0.0032105683349072933 0.008040031418204308\n",
      "0.002989890519529581 0.007496285252273083\n",
      "0.0027843823190778494 0.006992172449827194\n",
      "Start CMTL ...\n",
      "0.18532158434391022 0.3952224850654602\n",
      "0.026903724297881126 0.12182710319757462\n",
      "0.01443166472017765 0.08474904298782349\n",
      "0.009073494002223015 0.06557346880435944\n",
      "0.006165169645100832 0.05311891436576843\n",
      "0.004460228141397238 0.04446650296449661\n",
      "0.0033624160569161177 0.03807704150676727\n",
      "0.002588160801678896 0.033097077161073685\n",
      "0.0020232396200299263 0.029052142053842545\n",
      "0.0016155950725078583 0.025758948177099228\n",
      "0.001328708603978157 0.023124007508158684\n",
      "0.0011268698144704103 0.021027371287345886\n",
      "0.0009799187537282705 0.01935381256043911\n",
      "0.0008678228477947414 0.018015995621681213\n",
      "0.0007786750211380422 0.01695319637656212\n",
      "0.0007054316229186952 0.01612474024295807\n",
      "0.0006437513511627913 0.015504719689488411\n",
      "0.0005908281891606748 0.015077769756317139\n",
      "0.0005447664298117161 0.014835868962109089\n",
      "0.000504230207297951 0.014775613322854042\n",
      "0.00046823002048768103 0.014775613322854042\n",
      "0.00043600122444331646 0.014775613322854042\n",
      "0.0004069407004863024 0.014775613322854042\n",
      "0.000380577752366662 0.014775613322854042\n",
      "0.00035655879764817655 0.014775613322854042\n",
      "0.0003346273733768612 0.014775613322854042\n",
      "0.00031460312311537564 0.014775613322854042\n",
      "0.00029635446844622493 0.014775613322854042\n",
      "0.0002797713386826217 0.014775613322854042\n",
      "0.0002647443616297096 0.014775613322854042\n",
      "Start MP-MTL ...\n",
      "0.19344684481620789 0.32749834656715393\n",
      "0.08575265854597092 0.17356078326702118\n",
      "0.055373020470142365 0.12125036865472794\n",
      "0.03926749899983406 0.09030085057020187\n",
      "0.02957184985280037 0.07011108100414276\n",
      "0.023363295942544937 0.056283243000507355\n",
      "0.0191621296107769 0.04649868234992027\n",
      "0.016186054795980453 0.0393751859664917\n",
      "0.014000244438648224 0.03405463322997093\n",
      "0.01233690045773983 0.02997499145567417\n",
      "0.011012302711606026 0.02675406076014042\n",
      "0.009890167973935604 0.02410699427127838\n",
      "0.008912929333746433 0.02182052843272686\n",
      "0.008107110857963562 0.019875599071383476\n",
      "0.007454068399965763 0.018273908644914627\n",
      "0.006907039787620306 0.016929885372519493\n",
      "0.006436212919652462 0.015772167593240738\n",
      "0.006024178117513657 0.014757124707102776\n",
      "0.005659955553710461 0.013857699930667877\n",
      "0.005336218513548374 0.013056251220405102\n",
      "0.005047790240496397 0.012340547516942024\n",
      "0.004790708888322115 0.011701475828886032\n",
      "0.004561704583466053 0.011131579987704754\n",
      "0.004357870668172836 0.010624267160892487\n",
      "0.004176504909992218 0.010173371061682701\n",
      "0.004015019163489342 0.009772912599146366\n",
      "0.0038709279615432024 0.009417081251740456\n",
      "0.003741840599104762 0.009100220166146755\n",
      "0.0036254979204386473 0.008816896937787533\n",
      "0.0035197664983570576 0.008561939001083374\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07629172503948212 0.2439662218093872\n",
      "0.051565684378147125 0.17923907935619354\n",
      "0.037691887468099594 0.13967867195606232\n",
      "0.02923593297600746 0.11336489021778107\n",
      "0.023614641278982162 0.09455416351556778\n",
      "0.019615711644291878 0.08039625734090805\n",
      "0.016627542674541473 0.06934219598770142\n",
      "0.014312172308564186 0.060472361743450165\n",
      "0.012467280961573124 0.0532028004527092\n",
      "0.01096408162266016 0.04714370518922806\n",
      "0.00971668865531683 0.042024239897727966\n",
      "0.00866558589041233 0.03764917328953743\n",
      "0.00776817137375474 0.033873386681079865\n",
      "0.006993080023676157 0.03058604896068573\n",
      "0.006316644139587879 0.027700716629624367\n",
      "0.00572070199996233 0.02514895424246788\n",
      "0.005191111005842686 0.022876081988215446\n",
      "0.004716804716736078 0.020838217809796333\n",
      "0.004289090633392334 0.01900007762014866\n",
      "0.00390115799382329 0.017333298921585083\n",
      "0.0035476665943861008 0.015815116465091705\n",
      "0.0032244485337287188 0.014427346177399158\n",
      "0.0029282444156706333 0.013155343942344189\n",
      "0.002656469354405999 0.011987363919615746\n",
      "0.002407049760222435 0.010913850739598274\n",
      "0.0021782713010907173 0.009926905855536461\n",
      "0.0019686687737703323 0.00901989359408617\n",
      "0.001776942634023726 0.008187075145542622\n",
      "0.0016019005561247468 0.007423325441777706\n",
      "0.001442423672415316 0.006723976228386164\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18144407868385315 0.36356499791145325\n",
      "0.025970786809921265 0.10211730003356934\n",
      "0.01319192536175251 0.06616177409887314\n",
      "0.008093414828181267 0.047925204038619995\n",
      "0.005385644268244505 0.03681838512420654\n",
      "0.0036998167634010315 0.029511189088225365\n",
      "0.0025976242031902075 0.024430736899375916\n",
      "0.001911655766889453 0.020824460312724113\n",
      "0.0014821646036580205 0.018248921260237694\n",
      "0.0011955677764490247 0.016397306695580482\n",
      "0.0009923850884661078 0.015056493692100048\n",
      "0.000842822075355798 0.014087183400988579\n",
      "0.0007306485204026103 0.013399070128798485\n",
      "0.0006455088732764125 0.012931560166180134\n",
      "0.0005799906211905181 0.012642930261790752\n",
      "0.0005286788218654692 0.012504557147622108\n",
      "0.00048769163549877703 0.012497634626924992\n",
      "0.0004542822134681046 0.012497634626924992\n",
      "0.00042650935938581824 0.012497634626924992\n",
      "0.00040299358079209924 0.012497634626924992\n",
      "0.0003827489272225648 0.012497634626924992\n",
      "0.0003650692233350128 0.012497634626924992\n",
      "0.00034944640356115997 0.012497634626924992\n",
      "0.0003355144872330129 0.012497634626924992\n",
      "0.0003230064467061311 0.012497634626924992\n",
      "0.0003117224550805986 0.012497634626924992\n",
      "0.00030150875682011247 0.012497634626924992\n",
      "0.00029224128229543567 0.012497634626924992\n",
      "0.0002838165673892945 0.012497634626924992\n",
      "0.0002761450596153736 0.012497634626924992\n",
      "Start MP-MTL ...\n",
      "0.1848161667585373 0.2918476462364197\n",
      "0.07595126330852509 0.13924196362495422\n",
      "0.04803679883480072 0.09374775737524033\n",
      "0.033844955265522 0.06935267150402069\n",
      "0.0256513599306345 0.054102879017591476\n",
      "0.020474860444664955 0.0438661202788353\n",
      "0.0168509129434824 0.0364452488720417\n",
      "0.01415514387190342 0.03079036995768547\n",
      "0.012067211791872978 0.02633756399154663\n",
      "0.010399511083960533 0.022744957357645035\n",
      "0.009032279253005981 0.019786249846220016\n",
      "0.007884747348725796 0.017302345484495163\n",
      "0.006901274435222149 0.015178002417087555\n",
      "0.006043993402272463 0.013330144807696342\n",
      "0.005287801381200552 0.011701229028403759\n",
      "0.004616183694452047 0.010253137908875942\n",
      "0.004017940256744623 0.008960871957242489\n",
      "0.0034850966185331345 0.0078072696924209595\n",
      "0.003011588240042329 0.006779579911381006\n",
      "0.0025925016961991787 0.005867367144674063\n",
      "0.0022235140204429626 0.005061393603682518\n",
      "0.0019005493959411979 0.004352953284978867\n",
      "0.001619596965610981 0.0037335597444325686\n",
      "0.0013766412157565355 0.003194838296622038\n",
      "0.0011676966678351164 0.0027285537216812372\n",
      "0.000988875050097704 0.0023267162032425404\n",
      "0.0008364653331227601 0.0019817196298390627\n",
      "0.0007070073625072837 0.0016864578938111663\n",
      "0.0005973410443402827 0.0014344088267534971\n",
      "0.0005046275909990072 0.0012196798343211412\n",
      "Start CMTL ...\n",
      "0.1755155771970749 0.3571542203426361\n",
      "0.0245584137737751 0.09660296142101288\n",
      "0.0131875891238451 0.06624093651771545\n",
      "0.008228855207562447 0.04998922720551491\n",
      "0.005559464916586876 0.03932104632258415\n",
      "0.004001880995929241 0.03201466053724289\n",
      "0.003041601972654462 0.026815539225935936\n",
      "0.002406765939667821 0.02295696549117565\n",
      "0.0019442833727225661 0.019975829869508743\n",
      "0.001574305584654212 0.017602337524294853\n",
      "0.00127384252846241 0.015701333060860634\n",
      "0.0010486695682629943 0.014226781204342842\n",
      "0.0008893396006897092 0.013119637966156006\n",
      "0.0007740705623291433 0.012293623760342598\n",
      "0.0006860584835521877 0.011681866832077503\n",
      "0.0006156378076411784 0.011245351284742355\n",
      "0.0005574195529334247 0.010963385924696922\n",
      "0.0005082172574475408 0.010825933888554573\n",
      "0.00046601597568951547 0.010825933888554573\n",
      "0.0004294659593142569 0.010825933888554573\n",
      "0.0003976164443884045 0.010825933888554573\n",
      "0.00036976096453145146 0.010825933888554573\n",
      "0.0003453449171502143 0.010825933888554573\n",
      "0.00032391061540693045 0.010825933888554573\n",
      "0.00030506699113175273 0.010825933888554573\n",
      "0.0002884735004045069 0.010825933888554573\n",
      "0.0002738316834438592 0.010825933888554573\n",
      "0.0002608807117212564 0.010825933888554573\n",
      "0.00024939305149018764 0.010825933888554573\n",
      "0.0002391725138295442 0.010825933888554573\n",
      "Start MP-MTL ...\n",
      "0.1819957196712494 0.29310184717178345\n",
      "0.07878576219081879 0.14717866480350494\n",
      "0.05059647560119629 0.10051500797271729\n",
      "0.03670438751578331 0.07531165331602097\n",
      "0.028764599934220314 0.06004738807678223\n",
      "0.023740965873003006 0.05003156512975693\n",
      "0.020343130454421043 0.043075378984212875\n",
      "0.01791117526590824 0.037998683750629425\n",
      "0.016084935516119003 0.03413332998752594\n",
      "0.014654870145022869 0.031080877408385277\n",
      "0.01349019818007946 0.02858811616897583\n",
      "0.012504734098911285 0.026485029608011246\n",
      "0.011639824137091637 0.024653321132063866\n",
      "0.010855362750589848 0.02300933375954628\n",
      "0.010124809108674526 0.021495074033737183\n",
      "0.009432099759578705 0.020072700455784798\n",
      "0.008769364096224308 0.018720587715506554\n",
      "0.008134707808494568 0.017429659143090248\n",
      "0.007530056871473789 0.016199517995119095\n",
      "0.006958934478461742 0.01503442507237196\n",
      "0.00642459187656641 0.013939613476395607\n",
      "0.005928719416260719 0.012918414548039436\n",
      "0.005470873787999153 0.011970805004239082\n",
      "0.005048717372119427 0.011093469336628914\n",
      "0.004658802878111601 0.01028080191463232\n",
      "0.004297545645385981 0.009526444599032402\n",
      "0.00396180571988225 0.008824018761515617\n",
      "0.003648819401860237 0.008167171850800514\n",
      "0.0033558239229023457 0.007549493107944727\n",
      "0.0030800043605268 0.006964848376810551\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07263043522834778 0.20293331146240234\n",
      "0.04634038731455803 0.13838860392570496\n",
      "0.032196931540966034 0.10130820423364639\n",
      "0.023967314511537552 0.07838336378335953\n",
      "0.01875567063689232 0.06311289221048355\n",
      "0.015216181054711342 0.05230960249900818\n",
      "0.0126809598878026 0.044310156255960464\n",
      "0.010790652595460415 0.0381801500916481\n",
      "0.009337137453258038 0.03335786238312721\n",
      "0.008192291483283043 0.029486026614904404\n",
      "0.0072732120752334595 0.026326337829232216\n",
      "0.006523963995277882 0.02371354028582573\n",
      "0.005905374884605408 0.021529091522097588\n",
      "0.005389130674302578 0.019685406237840652\n",
      "0.004954167176038027 0.01811624877154827\n",
      "0.0045844255946576595 0.016770295798778534\n",
      "0.004267423413693905 0.015607111155986786\n",
      "0.003993264399468899 0.014594313688576221\n",
      "0.0037540339399129152 0.013705616816878319\n",
      "0.003543291939422488 0.01291946042329073\n",
      "0.003355770604684949 0.012218000367283821\n",
      "0.0031871397513896227 0.011586355045437813\n",
      "0.0030338107608258724 0.011012108996510506\n",
      "0.0028928122483193874 0.010484830476343632\n",
      "0.002761684823781252 0.009995792992413044\n",
      "0.002638396807014942 0.009537703357636929\n",
      "0.0025212825275957584 0.009104501456022263\n",
      "0.0024089934304356575 0.008691204711794853\n",
      "0.0023004557006061077 0.008293773978948593\n",
      "0.002194831380620599 0.007908989675343037\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.17404243350028992 0.3345000147819519\n",
      "0.02177863009274006 0.07786758989095688\n",
      "0.010196111164987087 0.047404997050762177\n",
      "0.00574158038944006 0.0324026420712471\n",
      "0.003695086343213916 0.02375488542020321\n",
      "0.002621778752654791 0.018290916457772255\n",
      "0.001975261140614748 0.014558774419128895\n",
      "0.0015373202040791512 0.011874683201313019\n",
      "0.0012146906228736043 0.009871908463537693\n",
      "0.0009741930989548564 0.008330326527357101\n",
      "0.0007924806559458375 0.007078488357365131\n",
      "0.0006383670261129737 0.005992232356220484\n",
      "0.0004960845690220594 0.005029120948165655\n",
      "0.0003782384446822107 0.00421942537650466\n",
      "0.00029663724126294255 0.003588676918298006\n",
      "0.00024374036001972854 0.003109320532530546\n",
      "0.00020799916819669306 0.0027375277131795883\n",
      "0.0001822231715777889 0.0024407245218753815\n",
      "0.0001626431621843949 0.002198097063228488\n",
      "0.00014719915634486824 0.00199610972777009\n",
      "0.00013465537631418556 0.0018255077302455902\n",
      "0.00012421043356880546 0.0016796797281131148\n",
      "0.00011531752534210682 0.0015537359286099672\n",
      "0.00010759117867564783 0.0014439707156270742\n",
      "0.00010075488535221666 0.0013475182931870222\n",
      "9.460803994443268e-05 0.0012621190398931503\n",
      "8.900565444491804e-05 0.0011859709629788995\n",
      "8.384309330722317e-05 0.0011176143307238817\n",
      "7.904606172814965e-05 0.0010558629874140024\n",
      "7.456242747139186e-05 0.000999737880192697\n",
      "Start MP-MTL ...\n",
      "0.16665588319301605 0.2565085291862488\n",
      "0.06487323343753815 0.11613740026950836\n",
      "0.03936309739947319 0.07431858032941818\n",
      "0.026917800307273865 0.052266091108322144\n",
      "0.02001803182065487 0.039409052580595016\n",
      "0.01570010557770729 0.031139608472585678\n",
      "0.012766663916409016 0.025420960038900375\n",
      "0.01066884957253933 0.021277647465467453\n",
      "0.009114870801568031 0.01817876473069191\n",
      "0.007932592183351517 0.015804870054125786\n",
      "0.007013040594756603 0.013950029388070107\n",
      "0.00628378102555871 0.012475213967263699\n",
      "0.005694842431694269 0.011283211410045624\n",
      "0.00521066365763545 0.01030405517667532\n",
      "0.004805268719792366 0.009486168622970581\n",
      "0.004459274932742119 0.008790740743279457\n",
      "0.00415798369795084 0.008188178762793541\n",
      "0.003890169085934758 0.0076556638814508915\n",
      "0.0036472175270318985 0.007175556384027004\n",
      "0.0034225680865347385 0.006734294351190329\n",
      "0.0032112926710397005 0.006321537308394909\n",
      "0.0030097931157797575 0.00592962047085166\n",
      "0.002815564628690481 0.005553054623305798\n",
      "0.002627002540975809 0.00518818711861968\n",
      "0.0024432390928268433 0.004832873586565256\n",
      "0.0022639958187937737 0.00448619807139039\n",
      "0.0020894419867545366 0.004148220643401146\n",
      "0.0019200736423954368 0.0038197196554392576\n",
      "0.001756587065756321 0.003501933766528964\n",
      "0.0015997772570699453 0.00319637730717659\n",
      "Start CMTL ...\n",
      "0.17478777468204498 0.3348601460456848\n",
      "0.02338346838951111 0.08250793069601059\n",
      "0.011150067672133446 0.05017373710870743\n",
      "0.006409847177565098 0.0339590385556221\n",
      "0.003985127899795771 0.02414504811167717\n",
      "0.002498108660802245 0.017432117834687233\n",
      "0.001691144541837275 0.013008004054427147\n",
      "0.0011788684641942382 0.010015315376222134\n",
      "0.0008352770237252116 0.007887227460741997\n",
      "0.0006098874728195369 0.006334436591714621\n",
      "0.0004601331311278045 0.005181330721825361\n",
      "0.0003572278073988855 0.0043077627196908\n",
      "0.0002840928500518203 0.003631985979154706\n",
      "0.00023050168238114566 0.0030990303494036198\n",
      "0.00019014961435459554 0.0026715078856796026\n",
      "0.00015904117026366293 0.002323476132005453\n",
      "0.00013457078603096306 0.002036512130871415\n",
      "0.00011498967796796933 0.0017972501227632165\n",
      "9.909101208904758e-05 0.0015957930590957403\n",
      "8.602001616964117e-05 0.0014246796490624547\n",
      "7.51568004488945e-05 0.0012781943660229445\n",
      "6.604223744943738e-05 0.0011518967803567648\n",
      "5.833038449054584e-05 0.0010422983905300498\n",
      "5.1756178436335176e-05 0.0009466260671615601\n",
      "4.611385156749748e-05 0.0008626555791124701\n",
      "4.1241793951485306e-05 0.0007885865052230656\n",
      "3.701139212353155e-05 0.0007229482871480286\n",
      "3.331962943775579e-05 0.0006645336980000138\n",
      "3.0083052479312755e-05 0.0006123420316725969\n",
      "2.7233520086156204e-05 0.0005655393470078707\n",
      "Start MP-MTL ...\n",
      "0.16725628077983856 0.25804537534713745\n",
      "0.06518587470054626 0.11498888581991196\n",
      "0.04049541801214218 0.0750923678278923\n",
      "0.028361395001411438 0.05423562973737717\n",
      "0.021237220615148544 0.04143332317471504\n",
      "0.01652057096362114 0.032704342156648636\n",
      "0.013162744231522083 0.026361022144556046\n",
      "0.010662022978067398 0.02156471461057663\n",
      "0.008742420002818108 0.017839958891272545\n",
      "0.00723537290468812 0.01488829217851162\n",
      "0.006029899697750807 0.012508606538176537\n",
      "0.0050498116761446 0.010560041293501854\n",
      "0.00424178596585989 0.008942393586039543\n",
      "0.0035681645385921 0.007583937142044306\n",
      "0.0030020002741366625 0.006433166563510895\n",
      "0.0025236760266125202 0.00545263197273016\n",
      "0.0021185134537518024 0.004614572040736675\n",
      "0.0017751527484506369 0.0038976806681603193\n",
      "0.0014844797551631927 0.0032850001007318497\n",
      "0.001238920376636088 0.0027624748181551695\n",
      "0.0010320254368707538 0.0023180865682661533\n",
      "0.0008582121809013188 0.0019413396948948503\n",
      "0.0007126135751605034 0.0016229538014158607\n",
      "0.0005909793544560671 0.0013547122944146395\n",
      "0.0004896141472272575 0.001129352254793048\n",
      "0.0004053199081681669 0.0009404894080944359\n",
      "0.00033534716931171715 0.0007825583452358842\n",
      "0.0002773486194200814 0.0006507330108433962\n",
      "0.00022933112632017583 0.0005408662254922092\n",
      "0.0001896124886116013 0.00044941046508029103\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06966183334589005 0.17424306273460388\n",
      "0.04380771145224571 0.11675794422626495\n",
      "0.03078700602054596 0.08569352328777313\n",
      "0.02334129624068737 0.0668594166636467\n",
      "0.018562447279691696 0.05425000935792923\n",
      "0.01522158831357956 0.045162372291088104\n",
      "0.012739432975649834 0.03825340047478676\n",
      "0.010813304223120213 0.03279343992471695\n",
      "0.009270883165299892 0.028355184942483902\n",
      "0.008006663993000984 0.024671129882335663\n",
      "0.006951896008104086 0.021563779562711716\n",
      "0.006059448234736919 0.018909424543380737\n",
      "0.005295698996633291 0.016618579626083374\n",
      "0.004635974299162626 0.014624732546508312\n",
      "0.004061821382492781 0.012877623550593853\n",
      "0.0035592415370047092 0.011338744312524796\n",
      "0.0031174756586551666 0.009978257119655609\n",
      "0.0027281392831355333 0.00877274852246046\n",
      "0.002384559717029333 0.007703464478254318\n",
      "0.0020813150331377983 0.006755057722330093\n",
      "0.0018138757441192865 0.005914605222642422\n",
      "0.0015783536946401 0.005170957650989294\n",
      "0.0013713391963392496 0.004514224827289581\n",
      "0.0011897825170308352 0.003935508895665407\n",
      "0.0010309221688658 0.003426702693104744\n",
      "0.000892242300324142 0.002980355639010668\n",
      "0.0007714503444731236 0.002589641371741891\n",
      "0.0006664552493020892 0.0022482997737824917\n",
      "0.000575362122617662 0.0019506312673911452\n",
      "0.0004964604158885777 0.0016914578154683113\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.1667841523885727 0.30277347564697266\n",
      "0.02090156450867653 0.06401197612285614\n",
      "0.009830353781580925 0.03744112700223923\n",
      "0.005558101925998926 0.02477721869945526\n",
      "0.003473204094916582 0.017694134265184402\n",
      "0.002289984142407775 0.013292635791003704\n",
      "0.0015792943304404616 0.010358388535678387\n",
      "0.0011407255660742521 0.008313175290822983\n",
      "0.0008590146899223328 0.006834504660218954\n",
      "0.00066850840812549 0.005727605428546667\n",
      "0.0005333724548108876 0.00487314211204648\n",
      "0.000433770299423486 0.004196679685264826\n",
      "0.0003581467317417264 0.0036501423455774784\n",
      "0.00029938039369881153 0.003201285842806101\n",
      "0.0002528601617086679 0.002827690215781331\n",
      "0.0002154735557269305 0.0025132636073976755\n",
      "0.00018504794570617378 0.002246127463877201\n",
      "0.00016002172196749598 0.0020173117518424988\n",
      "0.00013924580707680434 0.0018199116457253695\n",
      "0.00012185750529170036 0.00164851825684309\n",
      "0.00010719770943978801 0.0014988362090662122\n",
      "9.475626575294882e-05 0.0013674225192517042\n",
      "8.413293107878417e-05 0.0012514822883531451\n",
      "7.501063373638317e-05 0.0011487307492643595\n",
      "6.713603215757757e-05 0.0010572855826467276\n",
      "6.030507938703522e-05 0.0009755819337442517\n",
      "5.4351810831576586e-05 0.000902314786799252\n",
      "4.9140857299789786e-05 0.0008363868109881878\n",
      "4.456091846805066e-05 0.0007768726791255176\n",
      "4.051993164466694e-05 0.000722983677405864\n",
      "Start MP-MTL ...\n",
      "0.1576254516839981 0.23239150643348694\n",
      "0.060346703976392746 0.10055957734584808\n",
      "0.03784116730093956 0.06561926007270813\n",
      "0.02694569155573845 0.04781932011246681\n",
      "0.02049802988767624 0.03698666766285896\n",
      "0.0161652322858572 0.029534125700592995\n",
      "0.013051900081336498 0.024055469781160355\n",
      "0.010703638195991516 0.019860226660966873\n",
      "0.008866475895047188 0.016548505052924156\n",
      "0.00739235058426857 0.013875375501811504\n",
      "0.006188082508742809 0.011681017465889454\n",
      "0.0051908185705542564 0.009855234995484352\n",
      "0.0043563260696828365 0.008319789543747902\n",
      "0.003652872983366251 0.007018513977527618\n",
      "0.003057364374399185 0.005910585168749094\n",
      "0.002552596153691411 0.00496568763628602\n",
      "0.0021252173464745283 0.004160404205322266\n",
      "0.001764370477758348 0.0034758062101900578\n",
      "0.0014608469791710377 0.0028958767652511597\n",
      "0.0012066051131114364 0.0024066204205155373\n",
      "0.0009945329511538148 0.001995593076571822\n",
      "0.0008183233439922333 0.0016516644973307848\n",
      "0.000672418624162674 0.0013649261090904474\n",
      "0.0005519648548215628 0.0011266248766332865\n",
      "0.00045276578748598695 0.0009291049209423363\n",
      "0.00037123073707334697 0.0007657456444576383\n",
      "0.0003043143660761416 0.0006308687152341008\n",
      "0.00024945635232143104 0.0005196573329158127\n",
      "0.00020451722957659513 0.00042804464465007186\n",
      "0.0001677204854786396 0.00035262684104964137\n",
      "Start CMTL ...\n",
      "0.16525322198867798 0.30722755193710327\n",
      "0.020287971943616867 0.06599181890487671\n",
      "0.009561887010931969 0.03862297162413597\n",
      "0.005584843922406435 0.02557169273495674\n",
      "0.003501037135720253 0.017961889505386353\n",
      "0.0021222271025180817 0.012991721741855145\n",
      "0.001355108106508851 0.009733487851917744\n",
      "0.0009349628235213459 0.007560376077890396\n",
      "0.0006819431437179446 0.0060462490655481815\n",
      "0.0005175225087441504 0.0049489447847008705\n",
      "0.00040474027628079057 0.004128958098590374\n",
      "0.00032409015693701804 0.0035010508727282286\n",
      "0.0002644553023856133 0.0030101260636001825\n",
      "0.0002191634412156418 0.002619185484945774\n",
      "0.00018402517889626324 0.002302746521309018\n",
      "0.00015629451081622392 0.0020429007709026337\n",
      "0.0001340982416877523 0.001826808787882328\n",
      "0.00011611556692514569 0.001645074924454093\n",
      "0.0001013892688206397 0.0014906973810866475\n",
      "8.921096014091745e-05 0.0013583683175966144\n",
      "7.904833182692528e-05 0.0012440046994015574\n",
      "7.049558189464733e-05 0.0011444250121712685\n",
      "6.32401934126392e-05 0.0010571226011961699\n",
      "5.703918941435404e-05 0.0009801039705052972\n",
      "5.170187068870291e-05 0.0009117654408328235\n",
      "4.7077523049665615e-05 0.0008508063619956374\n",
      "4.304604226490483e-05 0.0007961668889038265\n",
      "3.95110655517783e-05 0.0007469712290912867\n",
      "3.6394641938386485e-05 0.0007024945807643235\n",
      "3.3633390557952225e-05 0.0006621297216042876\n",
      "Start MP-MTL ...\n",
      "0.15487037599086761 0.2339458018541336\n",
      "0.05947177857160568 0.10096021741628647\n",
      "0.03769134730100632 0.06707055866718292\n",
      "0.027231832966208458 0.04952474310994148\n",
      "0.020992813631892204 0.03862040489912033\n",
      "0.016921015456318855 0.03128599375486374\n",
      "0.014115726575255394 0.026113981381058693\n",
      "0.01208577211946249 0.022310281172394753\n",
      "0.010551405139267445 0.01940346509218216\n",
      "0.009351477958261967 0.017113255336880684\n",
      "0.008389269933104515 0.015268067829310894\n",
      "0.00760279968380928 0.013756586238741875\n",
      "0.006949354894459248 0.012501485645771027\n",
      "0.006397471763193607 0.011445363983511925\n",
      "0.0059227896854281425 0.010543483309447765\n",
      "0.0055058361031115055 0.009759674780070782\n",
      "0.00513083953410387 0.009064356796443462\n",
      "0.004785066936165094 0.00843330379575491\n",
      "0.004458452109247446 0.007846985012292862\n",
      "0.004143388941884041 0.00729020033031702\n",
      "0.0038346131332218647 0.0067518712021410465\n",
      "0.0035291023086756468 0.006224811542779207\n",
      "0.0032258927822113037 0.005705463234335184\n",
      "0.002925835084170103 0.0051934984512627125\n",
      "0.00263120885938406 0.004691230598837137\n",
      "0.0023452364839613438 0.004202868789434433\n",
      "0.0020715391729027033 0.0037336735986173153\n",
      "0.0018136169528588653 0.0032890657894313335\n",
      "0.0015744173433631659 0.002873930148780346\n",
      "0.00135603838134557 0.0024920213036239147\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365558862686157\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "1.8463374817749567e-13 1.0365557670593262\n",
      "cluster acc 0.16875\n",
      "Start CMTL ...\n",
      "0.6348382234573364 1.2817261219024658\n",
      "0.04887623339891434 1.2817261219024658\n",
      "0.003364499192684889 1.2817261219024658\n",
      "0.00041658274130895734 1.2817261219024658\n",
      "7.178603846114129e-05 1.2817261219024658\n",
      "1.5589726899634115e-05 1.2817261219024658\n",
      "4.063268534082454e-06 1.2817261219024658\n",
      "1.2193711427244125e-06 1.2817261219024658\n",
      "4.1501039049762767e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "2.3321749154092686e-07 1.2817261219024658\n",
      "1.1637543195774924e-07 1.2817261219024658\n",
      "1.624181855675033e-08 1.2817261219024658\n",
      "2.3049318009782382e-09 1.2817261219024658\n",
      "3.387486402495199e-10 1.2817261219024658\n",
      "5.439466238543744e-11 1.2817261219024658\n",
      "1.058066308179395e-11 1.2817261219024658\n",
      "2.8250997461537475e-12 1.2817261219024658\n",
      "1.0347500850951818e-12 1.2817261219024658\n",
      "4.596542872888076e-13 1.2817261219024658\n",
      "2.462098721515288e-13 1.2817261219024658\n",
      "1.5138983274452789e-13 1.2817261219024658\n",
      "1.0861862624611529e-13 1.2817261219024658\n",
      "9.120509252349973e-14 1.2817261219024658\n",
      "7.579973161728898e-14 1.2817261219024658\n",
      "Start MP-MTL ...\n",
      "0.5568641424179077 1.274906873703003\n",
      "0.2188626229763031 1.274906873703003\n",
      "0.12075795233249664 1.274906873703003\n",
      "0.08084917813539505 1.274906873703003\n",
      "0.05897563695907593 1.274906873703003\n",
      "0.045209482312202454 1.274906873703003\n",
      "0.03564678877592087 1.274906873703003\n",
      "0.02873510681092739 1.274906873703003\n",
      "0.023595845326781273 1.274906873703003\n",
      "0.019670922309160233 1.274906873703003\n",
      "0.016607390716671944 1.274906873703003\n",
      "0.014180650934576988 1.274906873703003\n",
      "0.012231803499162197 1.274906873703003\n",
      "0.010645940899848938 1.274906873703003\n",
      "0.009339777752757072 1.274906873703003\n",
      "0.008252176456153393 1.274906873703003\n",
      "0.00733745563775301 1.274906873703003\n",
      "0.006560997571796179 1.274906873703003\n",
      "0.005896286107599735 1.274906873703003\n",
      "0.005322819110006094 1.274906873703003\n",
      "0.004824616014957428 1.274906873703003\n",
      "0.0043890937231481075 1.274906873703003\n",
      "0.0040062363259494305 1.274906873703003\n",
      "0.003667988581582904 1.274906873703003\n",
      "0.0033677879255264997 1.274906873703003\n",
      "0.003100228263065219 1.274906873703003\n",
      "0.002860820619389415 1.274906873703003\n",
      "0.0026458040811121464 1.274906873703003\n",
      "0.002452004933729768 1.274906873703003\n",
      "0.0022767416667193174 1.274906873703003\n",
      "Start CMTL ...\n",
      "0.19638711214065552 0.9777448773384094\n",
      "0.021175865083932877 0.9777448773384094\n",
      "0.0026045101694762707 0.9777448773384094\n",
      "0.0004827803059015423 0.9777448773384094\n",
      "0.00011197915591765195 0.9777448773384094\n",
      "2.9950131647638045e-05 0.9777448773384094\n",
      "8.80060724739451e-06 0.9777448773384094\n",
      "2.768515969364671e-06 0.9777448773384094\n",
      "9.190522973767656e-07 0.9777448773384094\n",
      "3.1895970664663764e-07 0.9777448773384094\n",
      "1.1492497975496008e-07 0.9777448773384094\n",
      "4.27482333975604e-08 0.9777448773384094\n",
      "1.6338299602125517e-08 0.9777448773384094\n",
      "6.390722173676977e-09 0.9777448773384094\n",
      "2.5498125832967844e-09 0.9777448773384094\n",
      "1.0348436552121143e-09 0.9777448773384094\n",
      "4.26301605127577e-10 0.9777448773384094\n",
      "1.780515318516862e-10 0.9777448773384094\n",
      "7.531077844680212e-11 0.9777448773384094\n",
      "3.2271758182433885e-11 0.9777448773384094\n",
      "1.407594440311355e-11 0.9777448773384094\n",
      "6.281419828724211e-12 0.9777448773384094\n",
      "2.8930284817069163e-12 0.9777448773384094\n",
      "1.4129214291613845e-12 0.9777448773384094\n",
      "7.39742577089697e-13 0.9777448773384094\n",
      "4.353806269501159e-13 0.9777448773384094\n",
      "2.908254962807194e-13 0.9777448773384094\n",
      "2.1472485790298423e-13 0.9777448773384094\n",
      "1.7126472223912004e-13 0.9777448773384094\n",
      "1.4807870641481147e-13 0.9777448773384094\n",
      "Start MP-MTL ...\n",
      "0.2434394657611847 1.0064599514007568\n",
      "0.05806593969464302 1.0064599514007568\n",
      "0.020990248769521713 1.0064599514007568\n",
      "0.009003455750644207 1.0064599514007568\n",
      "0.004362089559435844 1.0064599514007568\n",
      "0.0022844248451292515 1.0064599514007568\n",
      "0.0012591005070134997 1.0064599514007568\n",
      "0.0007232419447973371 1.0064599514007568\n",
      "0.0004299247229937464 1.0064599514007568\n",
      "0.0002629920491017401 1.0064599514007568\n",
      "0.0001648156758164987 1.0064599514007568\n",
      "0.00010543428652454168 1.0064599514007568\n",
      "6.863113958388567e-05 1.0064599514007568\n",
      "4.533047467703e-05 1.0064599514007568\n",
      "3.030598963960074e-05 1.0064599514007568\n",
      "2.0467396097956225e-05 1.0064599514007568\n",
      "1.3941176803200506e-05 1.0064599514007568\n",
      "9.565358595864382e-06 1.0064599514007568\n",
      "6.604900590900797e-06 1.0064599514007568\n",
      "4.586256636684993e-06 1.0064599514007568\n",
      "3.2005432331061456e-06 1.0064599514007568\n",
      "2.24354698730167e-06 1.0064599514007568\n",
      "1.579104718985036e-06 1.0064599514007568\n",
      "1.1155372021676158e-06 1.0064599514007568\n",
      "7.906996870588046e-07 1.0064599514007568\n",
      "5.621679974865401e-07 1.0064599514007568\n",
      "4.007999336863577e-07 1.0064599514007568\n",
      "2.8647332328546327e-07 1.0064599514007568\n",
      "2.0523660282378842e-07 1.0064599514007568\n",
      "1.4734665398918878e-07 1.0064599514007568\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.616038946139405e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.501829631390868e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "3.4068662604566646e-13 1.1012709140777588\n",
      "cluster acc 0.18125\n",
      "Start CMTL ...\n",
      "0.7444376945495605 1.0185297727584839\n",
      "0.16352015733718872 1.0185297727584839\n",
      "0.02759818732738495 1.0185297727584839\n",
      "0.006216304376721382 1.0185297727584839\n",
      "0.0019339809659868479 1.0185297727584839\n",
      "0.0006896295817568898 1.0185297727584839\n",
      "0.0002665631182026118 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00011017833458026871 1.0185297727584839\n",
      "0.00010213593486696482 1.0185297727584839\n",
      "6.595169543288648e-05 1.0185297727584839\n",
      "5.31879959453363e-05 1.0185297727584839\n",
      "5.31879959453363e-05 1.0185297727584839\n",
      "2.7681366191245615e-05 1.0185297727584839\n",
      "1.7928407032741234e-05 1.0185297727584839\n",
      "1.219181103806477e-05 1.0185297727584839\n",
      "8.433244147454388e-06 1.0185297727584839\n",
      "5.887396582693327e-06 1.0185297727584839\n",
      "4.132468347961549e-06 1.0185297727584839\n",
      "2.909978093157406e-06 1.0185297727584839\n",
      "2.0529478206299245e-06 1.0185297727584839\n",
      "1.4498743894364452e-06 1.0185297727584839\n",
      "1.0246055808238452e-06 1.0185297727584839\n",
      "7.243837103487749e-07 1.0185297727584839\n",
      "Start MP-MTL ...\n",
      "0.699393630027771 1.052666425704956\n",
      "0.4069851040840149 1.052666425704956\n",
      "0.2611474394798279 1.052666425704956\n",
      "0.1962624490261078 1.052666425704956\n",
      "0.1608625203371048 1.052666425704956\n",
      "0.13830772042274475 1.052666425704956\n",
      "0.12246503680944443 1.052666425704956\n",
      "0.11041785776615143 1.052666425704956\n",
      "0.10085660219192505 1.052666425704956\n",
      "0.09307703375816345 1.052666425704956\n",
      "0.0865946114063263 1.052666425704956\n",
      "0.08106733113527298 1.052666425704956\n",
      "0.07626047730445862 1.052666425704956\n",
      "0.07201031595468521 1.052666425704956\n",
      "0.06820092350244522 1.052666425704956\n",
      "0.06475041806697845 1.052666425704956\n",
      "0.06160157918930054 1.052666425704956\n",
      "0.05871511623263359 1.052666425704956\n",
      "0.0560636930167675 1.052666425704956\n",
      "0.053626108914613724 1.052666425704956\n",
      "0.05138235166668892 1.052666425704956\n",
      "0.049312032759189606 1.052666425704956\n",
      "0.04739537090063095 1.052666425704956\n",
      "0.04561462998390198 1.052666425704956\n",
      "0.0439547561109066 1.052666425704956\n",
      "0.04240315407514572 1.052666425704956\n",
      "0.040949173271656036 1.052666425704956\n",
      "0.039583735167980194 1.052666425704956\n",
      "0.038298845291137695 1.052666425704956\n",
      "0.037087537348270416 1.052666425704956\n",
      "Start CMTL ...\n",
      "0.2119700163602829 0.7631506323814392\n",
      "0.023584049195051193 0.6366078853607178\n",
      "0.004967640154063702 0.6186675429344177\n",
      "0.0013938717311248183 0.6183120608329773\n",
      "0.0004550290177576244 0.6183120608329773\n",
      "0.00016408921510446817 0.6183120608329773\n",
      "6.352800119202584e-05 0.6183120608329773\n",
      "2.597901584522333e-05 0.6183120608329773\n",
      "1.1110229024779983e-05 0.6183120608329773\n",
      "4.93451898364583e-06 0.6183120608329773\n",
      "2.263697751914151e-06 0.6183120608329773\n",
      "1.0677224508981453e-06 0.6183120608329773\n",
      "5.157710916137148e-07 0.6183120608329773\n",
      "2.543035577673436e-07 0.6183120608329773\n",
      "1.276128216431971e-07 0.6183120608329773\n",
      "6.50171685379064e-08 0.6183120608329773\n",
      "3.3564493406856855e-08 0.6183120608329773\n",
      "1.7526676998613766e-08 0.6183120608329773\n",
      "9.244878640402021e-09 0.6183120608329773\n",
      "4.9202073526544154e-09 0.6183120608329773\n",
      "2.639386043057357e-09 0.6183120608329773\n",
      "1.42615119713696e-09 0.6183120608329773\n",
      "7.755726061375867e-10 0.6183120608329773\n",
      "4.242678985910686e-10 0.6183120608329773\n",
      "2.3340998578369465e-10 0.6183120608329773\n",
      "1.2916784308814044e-10 0.6183120608329773\n",
      "7.186339023856902e-11 0.6183120608329773\n",
      "4.0210584861810617e-11 0.6183120608329773\n",
      "2.2668962193495013e-11 0.6183120608329773\n",
      "1.289821287969728e-11 0.6183120608329773\n",
      "Start MP-MTL ...\n",
      "0.27460700273513794 0.7615629434585571\n",
      "0.10939349979162216 0.7042039632797241\n",
      "0.06929652392864227 0.7042039632797241\n",
      "0.04899437353014946 0.7042039632797241\n",
      "0.037245817482471466 0.7042039632797241\n",
      "0.02964075468480587 0.7042039632797241\n",
      "0.024320783093571663 0.7042039632797241\n",
      "0.020409632474184036 0.7042039632797241\n",
      "0.01743093505501747 0.7042039632797241\n",
      "0.015096267685294151 0.7042039632797241\n",
      "0.013220126740634441 0.7042039632797241\n",
      "0.01167992316186428 0.7042039632797241\n",
      "0.010393132455646992 0.7042039632797241\n",
      "0.009302792139351368 0.7042039632797241\n",
      "0.008368296548724174 0.7042039632797241\n",
      "0.0075597502291202545 0.7042039632797241\n",
      "0.0068546137772500515 0.7042039632797241\n",
      "0.006235606037080288 0.7042039632797241\n",
      "0.005689247045665979 0.7042039632797241\n",
      "0.005204855464398861 0.7042039632797241\n",
      "0.0047737848944962025 0.7042039632797241\n",
      "0.004388905130326748 0.7042039632797241\n",
      "0.0040442426688969135 0.7042039632797241\n",
      "0.003734744619578123 0.7042039632797241\n",
      "0.0034560896456241608 0.7042039632797241\n",
      "0.0032045685220509768 0.7042039632797241\n",
      "0.0029769884422421455 0.7042039632797241\n",
      "0.0027705931570380926 0.7042039632797241\n",
      "0.0025829863734543324 0.7042039632797241\n",
      "0.002412091940641403 0.7042039632797241\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.10795671682401e-12 7.494683265686035\n",
      "1.10795671682401e-12 7.494683265686035\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "cluster acc 0.140625\n",
      "Start CMTL ...\n",
      "0.8027337789535522 1.001866340637207\n",
      "0.2670731246471405 1.001866340637207\n",
      "0.07848279178142548 1.001866340637207\n",
      "0.03412171080708504 1.001866340637207\n",
      "0.020192760974168777 1.001866340637207\n",
      "0.014422940090298653 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.011469000950455666 1.001866340637207\n",
      "0.009659891948103905 1.001866340637207\n",
      "0.009659891948103905 1.001866340637207\n",
      "0.009659891948103905 1.001866340637207\n",
      "Start MP-MTL ...\n",
      "0.7692247629165649 0.9948625564575195\n",
      "0.5828611254692078 0.9948625564575195\n",
      "0.44661688804626465 0.9948625564575195\n",
      "0.3685273230075836 0.9948625564575195\n",
      "0.32329511642456055 0.9948625564575195\n",
      "0.2941359579563141 0.9948625564575195\n",
      "0.27289262413978577 0.9948625564575195\n",
      "0.25590795278549194 0.9948625564575195\n",
      "0.2423388659954071 0.9948625564575195\n",
      "0.23125891387462616 0.9948625564575195\n",
      "0.22186973690986633 0.9948625564575195\n",
      "0.21369688212871552 0.9948625564575195\n",
      "0.20651714503765106 0.9948625564575195\n",
      "0.20015306770801544 0.9948625564575195\n",
      "0.19444413483142853 0.9948625564575195\n",
      "0.18927904963493347 0.9948625564575195\n",
      "0.18457968533039093 0.9948625564575195\n",
      "0.18028129637241364 0.9948625564575195\n",
      "0.17632707953453064 0.9948625564575195\n",
      "0.17266708612442017 0.9948625564575195\n",
      "0.16925862431526184 0.9948625564575195\n",
      "0.16606658697128296 0.9948625564575195\n",
      "0.16306212544441223 0.9948625564575195\n",
      "0.16022194921970367 0.9948625564575195\n",
      "0.15752702951431274 0.9948625564575195\n",
      "0.1549624502658844 0.9948625564575195\n",
      "0.15251553058624268 0.9948625564575195\n",
      "0.15017616748809814 0.9948625564575195\n",
      "0.1479358673095703 0.9948625564575195\n",
      "0.14578717947006226 0.9948625564575195\n",
      "Start CMTL ...\n",
      "0.21210138499736786 0.6166657209396362\n",
      "0.028511151671409607 0.40621280670166016\n",
      "0.009553714655339718 0.3732447624206543\n",
      "0.00456774327903986 0.3730297088623047\n",
      "0.002515760948881507 0.3730297088623047\n",
      "0.0014993716031312943 0.3730297088623047\n",
      "0.0009411551291123033 0.3730297088623047\n",
      "0.0006129394751042128 0.3730297088623047\n",
      "0.00041035591857507825 0.3730297088623047\n",
      "0.0002807370910886675 0.3730297088623047\n",
      "0.00019549757416825742 0.3730297088623047\n",
      "0.00013821938773617148 0.3730297088623047\n",
      "9.904561738949269e-05 0.3730297088623047\n",
      "7.184971764218062e-05 0.3730297088623047\n",
      "5.271888221614063e-05 0.3730297088623047\n",
      "3.910030864062719e-05 0.3730297088623047\n",
      "2.9298520530574024e-05 0.3730297088623047\n",
      "2.2170836018631235e-05 0.3730297088623047\n",
      "1.693686135695316e-05 0.3730297088623047\n",
      "1.3057477190159261e-05 0.3730297088623047\n",
      "1.0156201824429445e-05 0.3730297088623047\n",
      "7.96753192844335e-06 0.3730297088623047\n",
      "6.302481779130176e-06 0.3730297088623047\n",
      "5.025380232837051e-06 0.3730297088623047\n",
      "4.037977760162903e-06 0.3730297088623047\n",
      "3.26860140376084e-06 0.3730297088623047\n",
      "2.6645300295058405e-06 0.3730297088623047\n",
      "2.1867263058084063e-06 0.3730297088623047\n",
      "1.806066393328365e-06 0.3730297088623047\n",
      "1.5006610283307964e-06 0.3730297088623047\n",
      "Start MP-MTL ...\n",
      "0.2618482708930969 0.5825923681259155\n",
      "0.1192416399717331 0.4543457627296448\n",
      "0.0847688540816307 0.4233536124229431\n",
      "0.06664536893367767 0.4045342803001404\n",
      "0.05547522380948067 0.3915520906448364\n",
      "0.04785355180501938 0.3816608786582947\n",
      "0.042279865592718124 0.3737632930278778\n",
      "0.03802590072154999 0.3673357367515564\n",
      "0.034687191247940063 0.3620977997779846\n",
      "0.032002292573451996 0.357802152633667\n",
      "0.029789436608552933 0.3542060852050781\n",
      "0.027928179129958153 0.35110774636268616\n",
      "0.02633843943476677 0.3483600318431854\n",
      "0.0249633751809597 0.34586724638938904\n",
      "0.023760708048939705 0.3435731530189514\n",
      "0.022698482498526573 0.3414480984210968\n",
      "0.021752187982201576 0.3394756615161896\n",
      "0.020902685821056366 0.3376447856426239\n",
      "0.02013465389609337 0.3359425365924835\n",
      "0.01943572796881199 0.33435407280921936\n",
      "0.018795784562826157 0.33286237716674805\n",
      "0.018206419423222542 0.3314480781555176\n",
      "0.017660614103078842 0.3300936222076416\n",
      "0.01715247705578804 0.32878392934799194\n",
      "0.01667703129351139 0.32750824093818665\n",
      "0.016230132430791855 0.3262598216533661\n",
      "0.015808379277586937 0.3250358998775482\n",
      "0.01540895365178585 0.3238365948200226\n",
      "0.015029579401016235 0.32266339659690857\n",
      "0.014668365009129047 0.3215196132659912\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.03873905912041664 1.2693631649017334\n",
      "0.028751205652952194 1.2693631649017334\n",
      "0.022208336740732193 1.2693631649017334\n",
      "0.01781664416193962 1.2693631649017334\n",
      "0.014719441533088684 1.2693631649017334\n",
      "0.012452412396669388 1.2693631649017334\n",
      "0.010742449201643467 1.2693631649017334\n",
      "0.009411926381289959 1.2693631649017334\n",
      "0.008346847258508205 1.2693631649017334\n",
      "0.007474214769899845 1.2693631649017334\n",
      "0.006745750550180674 1.2693631649017334\n",
      "0.006128257140517235 1.2693631649017334\n",
      "0.005598245654255152 1.2693631649017334\n",
      "0.005138721317052841 1.2693631649017334\n",
      "0.004737046547234058 1.2693631649017334\n",
      "0.00438349973410368 1.2693631649017334\n",
      "0.004070408176630735 1.2693631649017334\n",
      "0.0037916558794677258 1.2693631649017334\n",
      "0.0035423017106950283 1.2693631649017334\n",
      "0.003318325849249959 1.2693631649017334\n",
      "0.0031164116226136684 1.2693631649017334\n",
      "0.0029337985906749964 1.2693631649017334\n",
      "0.0027681530918926 1.2693631649017334\n",
      "0.0026174818631261587 1.2693631649017334\n",
      "0.0024800628889352083 1.2693631649017334\n",
      "0.002354406751692295 1.2693631649017334\n",
      "0.0022392114624381065 1.2693631649017334\n",
      "0.002133335452526808 1.2693631649017334\n",
      "0.002035781741142273 1.2693631649017334\n",
      "0.0019456701120361686 1.2693631649017334\n",
      "cluster acc 0.325\n",
      "Start CMTL ...\n",
      "0.6477839350700378 0.8622571229934692\n",
      "0.2274523675441742 0.8104937672615051\n",
      "0.08876465260982513 0.8104937672615051\n",
      "0.051266223192214966 0.8104937672615051\n",
      "0.03661782667040825 0.8104937672615051\n",
      "0.02938510850071907 0.8104937672615051\n",
      "0.027112523093819618 0.8104937672615051\n",
      "0.022767076268792152 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "0.02091987431049347 0.8104937672615051\n",
      "Start MP-MTL ...\n",
      "0.6304417848587036 0.8395158052444458\n",
      "0.38236546516418457 0.7657161951065063\n",
      "0.2846446633338928 0.7366167902946472\n",
      "0.2401697188615799 0.7243578433990479\n",
      "0.2165183275938034 0.7235059142112732\n",
      "0.20218810439109802 0.7235059142112732\n",
      "0.19228069484233856 0.7235059142112732\n",
      "0.18467453122138977 0.7235059142112732\n",
      "0.17846284806728363 0.7235059142112732\n",
      "0.1731739491224289 0.7235059142112732\n",
      "0.16853497922420502 0.7235059142112732\n",
      "0.16438212990760803 0.7235059142112732\n",
      "0.16061417758464813 0.7235059142112732\n",
      "0.1571655571460724 0.7235059142112732\n",
      "0.15399079024791718 0.7235059142112732\n",
      "0.1510573923587799 0.7235059142112732\n",
      "0.14834092557430267 0.7235059142112732\n",
      "0.14582058787345886 0.7235059142112732\n",
      "0.1434776782989502 0.7235059142112732\n",
      "0.14129534363746643 0.7235059142112732\n",
      "0.13925901055335999 0.7235059142112732\n",
      "0.13735586404800415 0.7235059142112732\n",
      "0.13557496666908264 0.7235059142112732\n",
      "0.13390648365020752 0.7235059142112732\n",
      "0.13234105706214905 0.7235059142112732\n",
      "0.13087014853954315 0.7235059142112732\n",
      "0.12948596477508545 0.7235059142112732\n",
      "0.1281810700893402 0.7235059142112732\n",
      "0.12694890797138214 0.7235059142112732\n",
      "0.12578344345092773 0.7235059142112732\n",
      "Start CMTL ...\n",
      "0.19731858372688293 0.5407612323760986\n",
      "0.026770060881972313 0.28399530053138733\n",
      "0.011858725920319557 0.2380322515964508\n",
      "0.007538595702499151 0.2279919683933258\n",
      "0.005398642271757126 0.22614476084709167\n",
      "0.004079114180058241 0.22614476084709167\n",
      "0.0031686103902757168 0.22614476084709167\n",
      "0.002511767204850912 0.22614476084709167\n",
      "0.002028286922723055 0.22614476084709167\n",
      "0.0016636302461847663 0.22614476084709167\n",
      "0.0013821678003296256 0.22614476084709167\n",
      "0.0011607797350734472 0.22614476084709167\n",
      "0.0009838913101702929 0.22614476084709167\n",
      "0.0008406958659179509 0.22614476084709167\n",
      "0.0007235193043015897 0.22614476084709167\n",
      "0.0006267743883654475 0.22614476084709167\n",
      "0.0005462875706143677 0.22614476084709167\n",
      "0.0004788607475347817 0.22614476084709167\n",
      "0.0004220058617647737 0.22614476084709167\n",
      "0.0003737612278200686 0.22614476084709167\n",
      "0.00033257133327424526 0.22614476084709167\n",
      "0.00029719556914642453 0.22614476084709167\n",
      "0.0002666402724571526 0.22614476084709167\n",
      "0.00024010485503822565 0.22614476084709167\n",
      "0.0002169418876292184 0.22614476084709167\n",
      "0.0001966248091775924 0.22614476084709167\n",
      "0.0001787227956810966 0.22614476084709167\n",
      "0.00016288176993839443 0.22614476084709167\n",
      "0.00014880888920743018 0.22614476084709167\n",
      "0.00013626122381538153 0.22614476084709167\n",
      "Start MP-MTL ...\n",
      "0.24367523193359375 0.5071548819541931\n",
      "0.12183966487646103 0.36376845836639404\n",
      "0.08995075523853302 0.3167298436164856\n",
      "0.07206731289625168 0.2828447222709656\n",
      "0.0602741464972496 0.255947083234787\n",
      "0.05163828656077385 0.2336004674434662\n",
      "0.04506329447031021 0.2146589756011963\n",
      "0.03994043543934822 0.19844159483909607\n",
      "0.035809919238090515 0.18429717421531677\n",
      "0.03230182081460953 0.1716371774673462\n",
      "0.02926293946802616 0.1602977216243744\n",
      "0.026741713285446167 0.15034261345863342\n",
      "0.024595022201538086 0.14143361151218414\n",
      "0.02272467315196991 0.1333683729171753\n",
      "0.021078668534755707 0.12604627013206482\n",
      "0.01962251029908657 0.11939431726932526\n",
      "0.018331369385123253 0.1133423000574112\n",
      "0.017186099663376808 0.10782108455896378\n",
      "0.016168810427188873 0.1027684211730957\n",
      "0.015260813757777214 0.09812835603952408\n",
      "0.014444182626903057 0.09384866058826447\n",
      "0.013703283853828907 0.08988109976053238\n",
      "0.013025064952671528 0.08618243038654327\n",
      "0.012398870661854744 0.0827140212059021\n",
      "0.011816012673079967 0.07944194227457047\n",
      "0.0112694650888443 0.07633554190397263\n",
      "0.010753577575087547 0.07336673140525818\n",
      "0.010263683274388313 0.07050813734531403\n",
      "0.009795384481549263 0.06773033738136292\n",
      "0.009342769160866737 0.0649949237704277\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.061583228409290314 0.5766147375106812\n",
      "0.04707508534193039 0.5378591418266296\n",
      "0.03770750015974045 0.5067970752716064\n",
      "0.03145880252122879 0.4818572998046875\n",
      "0.027090221643447876 0.46175211668014526\n",
      "0.023896850645542145 0.4452934265136719\n",
      "0.021473228931427002 0.43153104186058044\n",
      "0.019574889913201332 0.41977840662002563\n",
      "0.01804753579199314 0.4095486104488373\n",
      "0.016790015622973442 0.4004913866519928\n",
      "0.015733998268842697 0.3923531174659729\n",
      "0.014832019805908203 0.3849502503871918\n",
      "0.01405024342238903 0.3781488537788391\n",
      "0.013364048674702644 0.37185314297676086\n",
      "0.012755131348967552 0.36599260568618774\n",
      "0.012209662236273289 0.36051425337791443\n",
      "0.011717001907527447 0.3553771674633026\n",
      "0.01126890815794468 0.35054728388786316\n",
      "0.010858873836696148 0.34599560499191284\n",
      "0.010481702163815498 0.3416958153247833\n",
      "0.010133212432265282 0.3376240134239197\n",
      "0.009810002520680428 0.3337588906288147\n",
      "0.009509231895208359 0.3300803601741791\n",
      "0.009228542447090149 0.32657065987586975\n",
      "0.008965907618403435 0.3232126235961914\n",
      "0.008719610050320625 0.3199923634529114\n",
      "0.008488151244819164 0.3168969452381134\n",
      "0.008270224556326866 0.31391486525535583\n",
      "0.00806465931236744 0.3110359013080597\n",
      "0.007870442233979702 0.3082515299320221\n",
      "cluster acc 0.9\n",
      "Start CMTL ...\n",
      "0.26811927556991577 0.5152036547660828\n",
      "0.05477447062730789 0.25885194540023804\n",
      "0.024644222110509872 0.22176070511341095\n",
      "0.016520753502845764 0.2126045972108841\n",
      "0.012413382530212402 0.20918850600719452\n",
      "0.010044909082353115 0.2085379660129547\n",
      "0.008465075865387917 0.2085379660129547\n",
      "0.0072709606029093266 0.2085379660129547\n",
      "0.006365683861076832 0.2085379660129547\n",
      "0.0057177552953362465 0.2085379660129547\n",
      "0.005241002421826124 0.2085379660129547\n",
      "0.00487492373213172 0.2085379660129547\n",
      "0.004586281254887581 0.2085379660129547\n",
      "0.004354856442660093 0.2085379660129547\n",
      "0.004166909493505955 0.2085379660129547\n",
      "0.004012394230812788 0.2085379660129547\n",
      "0.0038837208412587643 0.2085379660129547\n",
      "0.003775122342631221 0.2085379660129547\n",
      "0.003682270646095276 0.2085379660129547\n",
      "0.0036019193939864635 0.2085379660129547\n",
      "0.0035316285211592913 0.2085379660129547\n",
      "0.0034695446956902742 0.2085379660129547\n",
      "0.0034142467193305492 0.2085379660129547\n",
      "0.003372413571923971 0.2085379660129547\n",
      "0.003372413571923971 0.2085379660129547\n",
      "0.003372413571923971 0.2085379660129547\n",
      "0.003372413571923971 0.2085379660129547\n",
      "0.003372413571923971 0.2085379660129547\n",
      "0.0031560964416712523 0.2085379660129547\n",
      "0.0029938502702862024 0.2085379660129547\n",
      "Start MP-MTL ...\n",
      "0.2836848497390747 0.466931015253067\n",
      "0.1334673911333084 0.30556434392929077\n",
      "0.09302400052547455 0.24774110317230225\n",
      "0.07380183786153793 0.21335148811340332\n",
      "0.061865102499723434 0.18938037753105164\n",
      "0.053878504782915115 0.17269718647003174\n",
      "0.0481603778898716 0.16011376678943634\n",
      "0.043828580528497696 0.14996230602264404\n",
      "0.040390487760305405 0.14147594571113586\n",
      "0.03756244480609894 0.13418959081172943\n",
      "0.035169173032045364 0.12779167294502258\n",
      "0.03309817984700203 0.12207742035388947\n",
      "0.03127437084913254 0.11691208928823471\n",
      "0.029648225754499435 0.11220697313547134\n",
      "0.02819051779806614 0.10790617763996124\n",
      "0.026883894577622414 0.10397344827651978\n",
      "0.025711769238114357 0.10037554800510406\n",
      "0.0246559027582407 0.09707192331552505\n",
      "0.023699242621660233 0.09402016550302505\n",
      "0.022827956825494766 0.09118429571390152\n",
      "0.022031759843230247 0.08853889256715775\n",
      "0.021303454414010048 0.08606750518083572\n",
      "0.02063756249845028 0.08375910669565201\n",
      "0.020028986036777496 0.08160392940044403\n",
      "0.01947266235947609 0.079591765999794\n",
      "0.01896355301141739 0.07771248370409012\n",
      "0.018496960401535034 0.0759562999010086\n",
      "0.018068689852952957 0.07431397587060928\n",
      "0.017675040289759636 0.07277733087539673\n",
      "0.017312800511717796 0.07133884727954865\n",
      "Start CMTL ...\n",
      "0.20156195759773254 0.46499213576316833\n",
      "0.029996758326888084 0.19362439215183258\n",
      "0.015352392569184303 0.1528232991695404\n",
      "0.009949449449777603 0.1365458071231842\n",
      "0.007115441374480724 0.12648724019527435\n",
      "0.005413145292550325 0.11960218101739883\n",
      "0.004283965099602938 0.1145571693778038\n",
      "0.003490045666694641 0.11066816002130508\n",
      "0.0029103171546012163 0.10758493840694427\n",
      "0.0024738165084272623 0.10510500520467758\n",
      "0.002136087045073509 0.10309188067913055\n",
      "0.001867580460384488 0.10144908726215363\n",
      "0.001648908481001854 0.10010616481304169\n",
      "0.0014677128056064248 0.09901075065135956\n",
      "0.001315923873335123 0.0981241762638092\n",
      "0.0011878579389303923 0.09741758555173874\n",
      "0.0010791568784043193 0.09686832129955292\n",
      "0.0009862967999652028 0.09645745158195496\n",
      "0.0009063809411600232 0.09616826474666595\n",
      "0.0008370401337742805 0.09598556160926819\n",
      "0.0007763592293485999 0.09589571505784988\n",
      "0.0007228064932860434 0.09588637202978134\n",
      "0.0006751652690581977 0.09588637202978134\n",
      "0.0006324669811874628 0.09588637202978134\n",
      "0.0005939424154348671 0.09588637202978134\n",
      "0.000558976549655199 0.09588637202978134\n",
      "0.0005270754918456078 0.09588637202978134\n",
      "0.0004978379583917558 0.09588637202978134\n",
      "0.00047093621105886996 0.09588637202978134\n",
      "0.00044610025361180305 0.09588637202978134\n",
      "Start MP-MTL ...\n",
      "0.22546768188476562 0.4176926016807556\n",
      "0.10788457095623016 0.2610493302345276\n",
      "0.0765112116932869 0.2086290568113327\n",
      "0.059176623821258545 0.1749487668275833\n",
      "0.04803613945841789 0.15047161281108856\n",
      "0.04031030088663101 0.13143715262413025\n",
      "0.03461990877985954 0.11609198898077011\n",
      "0.030242133885622025 0.10349813848733902\n",
      "0.026783060282468796 0.09305021166801453\n",
      "0.02399146743118763 0.08429794758558273\n",
      "0.02169339917600155 0.0768904834985733\n",
      "0.019763395190238953 0.07055388391017914\n",
      "0.018106507137417793 0.06507325917482376\n",
      "0.01666227914392948 0.06029685586690903\n",
      "0.015416115522384644 0.05614800378680229\n",
      "0.014351949095726013 0.05257146432995796\n",
      "0.013434876687824726 0.049476444721221924\n",
      "0.012635906226933002 0.046775419265031815\n",
      "0.011934403330087662 0.044400423765182495\n",
      "0.011314536444842815 0.04229871928691864\n",
      "0.010763446800410748 0.040428437292575836\n",
      "0.010270712897181511 0.03875675052404404\n",
      "0.009828813374042511 0.03725907951593399\n",
      "0.009433470666408539 0.035918332636356354\n",
      "0.009082546457648277 0.034722477197647095\n",
      "0.008773591369390488 0.03366043418645859\n",
      "0.008502394892275333 0.03271899372339249\n",
      "0.008263420313596725 0.031882524490356445\n",
      "0.008050916716456413 0.031134426593780518\n",
      "0.00785968266427517 0.03045881725847721\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07067296653985977 0.391265332698822\n",
      "0.05126335471868515 0.3273165822029114\n",
      "0.039332665503025055 0.2817326784133911\n",
      "0.031726330518722534 0.24808283150196075\n",
      "0.0265866257250309 0.22235603630542755\n",
      "0.022910598665475845 0.20198936760425568\n",
      "0.02015097439289093 0.18534782528877258\n",
      "0.01799551397562027 0.17138615250587463\n",
      "0.01625726744532585 0.15942059457302094\n",
      "0.014819005504250526 0.14898666739463806\n",
      "0.013604054227471352 0.13975760340690613\n",
      "0.012560330331325531 0.13149595260620117\n",
      "0.011651238426566124 0.12402541935443878\n",
      "0.010850301012396812 0.11721353232860565\n",
      "0.010137886740267277 0.11095930635929108\n",
      "0.009499085135757923 0.10518527030944824\n",
      "0.008922426030039787 0.09983113408088684\n",
      "0.008398886770009995 0.09484972059726715\n",
      "0.007921285927295685 0.09020330756902695\n",
      "0.007483827415853739 0.08586128801107407\n",
      "0.007081764750182629 0.08179827034473419\n",
      "0.006711191032081842 0.0779925137758255\n",
      "0.006368807516992092 0.07442523539066315\n",
      "0.006051840726286173 0.07107957452535629\n",
      "0.005757894366979599 0.06794025003910065\n",
      "0.0054849060252308846 0.06499315798282623\n",
      "0.005231039132922888 0.06222529336810112\n",
      "0.004994685761630535 0.05962436646223068\n",
      "0.004774392116814852 0.0571790412068367\n",
      "0.004568851552903652 0.054878443479537964\n",
      "cluster acc 0.96875\n",
      "Start CMTL ...\n",
      "0.21578705310821533 0.44025856256484985\n",
      "0.033405110239982605 0.1601438820362091\n",
      "0.01677260361611843 0.11816804111003876\n",
      "0.011311328038573265 0.10001784563064575\n",
      "0.00860481895506382 0.08891579508781433\n",
      "0.007013118360191584 0.08124513179063797\n",
      "0.005979227367788553 0.07553182542324066\n",
      "0.005252388305962086 0.07103218883275986\n",
      "0.004704172722995281 0.0672881230711937\n",
      "0.004281865898519754 0.06403975188732147\n",
      "0.003961126320064068 0.061205923557281494\n",
      "0.0037136611063033342 0.05875040218234062\n",
      "0.003515456337481737 0.05661480873823166\n",
      "0.0033516145776957273 0.05474035069346428\n",
      "0.003213339950889349 0.05308113247156143\n",
      "0.0030952459201216698 0.05160271003842354\n",
      "0.0029937629587948322 0.050278134644031525\n",
      "0.0029062186367809772 0.04908561706542969\n",
      "0.0028304229490458965 0.04800725728273392\n",
      "0.002764592645689845 0.047027938067913055\n",
      "0.0027072911616414785 0.04613500460982323\n",
      "0.0026573005598038435 0.04531766474246979\n",
      "0.0026135295629501343 0.044566560536623\n",
      "0.002574971877038479 0.043873898684978485\n",
      "0.0025407124776393175 0.043232742697000504\n",
      "0.002509960439056158 0.04263715073466301\n",
      "0.0024820456746965647 0.04208192974328995\n",
      "0.002456419635564089 0.04156278818845749\n",
      "0.00243266299366951 0.04107606038451195\n",
      "0.002410460263490677 0.04061893746256828\n",
      "Start MP-MTL ...\n",
      "0.2290949523448944 0.3743855357170105\n",
      "0.09940052032470703 0.21255214512348175\n",
      "0.06587430834770203 0.15706844627857208\n",
      "0.04983344301581383 0.12550120055675507\n",
      "0.040225207805633545 0.10458993911743164\n",
      "0.0337938517332077 0.089626245200634\n",
      "0.029113758355379105 0.07829578220844269\n",
      "0.025395626202225685 0.06912469118833542\n",
      "0.022236693650484085 0.061232589185237885\n",
      "0.019722916185855865 0.05477970093488693\n",
      "0.017790935933589935 0.049708042293787\n",
      "0.016221649944782257 0.04553903266787529\n",
      "0.01490746159106493 0.0420047827064991\n",
      "0.013794000260531902 0.03896332532167435\n",
      "0.012847326695919037 0.03632918745279312\n",
      "0.012041030451655388 0.034041937440633774\n",
      "0.011352458968758583 0.03205235302448273\n",
      "0.010762421414256096 0.030318383127450943\n",
      "0.010255014523863792 0.028804058209061623\n",
      "0.009817118756473064 0.027478838339447975\n",
      "0.00943785347044468 0.02631654217839241\n",
      "0.009108179248869419 0.025294940918684006\n",
      "0.008820468559861183 0.02439485304057598\n",
      "0.008568261750042439 0.023599635809659958\n",
      "0.008346045389771461 0.02289479598402977\n",
      "0.00814909115433693 0.022267716005444527\n",
      "0.007973343133926392 0.02170727588236332\n",
      "0.007815270684659481 0.02120368555188179\n",
      "0.007671833038330078 0.02074839174747467\n",
      "0.00754039129242301 0.020333759486675262\n",
      "Start CMTL ...\n",
      "0.1889287233352661 0.43181100487709045\n",
      "0.028444703668355942 0.15539029240608215\n",
      "0.015528527088463306 0.11634121090173721\n",
      "0.01020728424191475 0.09783072769641876\n",
      "0.007223403546959162 0.08547940850257874\n",
      "0.005384588148444891 0.07663537561893463\n",
      "0.004154328256845474 0.06999734789133072\n",
      "0.0032912350725382566 0.06489811837673187\n",
      "0.0026729993987828493 0.06097124144434929\n",
      "0.0022223496343940496 0.05797845870256424\n",
      "0.0018877077382057905 0.05574221536517143\n",
      "0.00163518195040524 0.05412186309695244\n",
      "0.001441710046492517 0.05300211161375046\n",
      "0.0012908127391710877 0.05229011923074722\n",
      "0.0011706844670698047 0.05191405862569809\n",
      "0.0010730221401900053 0.051819927990436554\n",
      "0.000992024433799088 0.051819927990436554\n",
      "0.0009236035984940827 0.051819927990436554\n",
      "0.000864853267557919 0.051819927990436554\n",
      "0.0008136926917359233 0.051819927990436554\n",
      "0.0007686276803724468 0.051819927990436554\n",
      "0.0007285875035449862 0.051819927990436554\n",
      "0.0006927963113412261 0.051819927990436554\n",
      "0.0006606773240491748 0.051819927990436554\n",
      "0.0006317818188108504 0.051819927990436554\n",
      "0.0006057327846065164 0.051819927990436554\n",
      "0.0005821975646540523 0.051819927990436554\n",
      "0.0005608713254332542 0.051819927990436554\n",
      "0.0005414726329036057 0.051819927990436554\n",
      "0.0005239885067567229 0.051819927990436554\n",
      "Start MP-MTL ...\n",
      "0.21054701507091522 0.3663176894187927\n",
      "0.09897609055042267 0.21380317211151123\n",
      "0.06770811975002289 0.16043108701705933\n",
      "0.05026660114526749 0.1261601448059082\n",
      "0.03933117538690567 0.10248219966888428\n",
      "0.03186291828751564 0.08519091457128525\n",
      "0.026407230645418167 0.07207774370908737\n",
      "0.0222779493778944 0.06191680580377579\n",
      "0.01902388222515583 0.053774941712617874\n",
      "0.01636599190533161 0.04703257232904434\n",
      "0.014142798259854317 0.04131361097097397\n",
      "0.01225617341697216 0.036381177604198456\n",
      "0.01064118929207325 0.032076895236968994\n",
      "0.009250610135495663 0.02828938700258732\n",
      "0.00804663635790348 0.024936694651842117\n",
      "0.00699745025485754 0.021955445408821106\n",
      "0.006077440921217203 0.019296620041131973\n",
      "0.005269260611385107 0.01692618429660797\n",
      "0.0045629264786839485 0.01482253335416317\n",
      "0.003949866164475679 0.012966150417923927\n",
      "0.003419493790715933 0.011333526112139225\n",
      "0.002960705664008856 0.009899643249809742\n",
      "0.0025635624770075083 0.008641375228762627\n",
      "0.0022196383215487003 0.00753830885514617\n",
      "0.0019218113739043474 0.006572513375431299\n",
      "0.0016639888053759933 0.005728049203753471\n",
      "0.0014409053837880492 0.004990681074559689\n",
      "0.001247975742444396 0.004347639158368111\n",
      "0.00108119857031852 0.0037874605040997267\n",
      "0.0009370759944431484 0.003299898933619261\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07444934546947479 0.29618948698043823\n",
      "0.0532555989921093 0.2340913563966751\n",
      "0.04067091643810272 0.19331017136573792\n",
      "0.032663021236658096 0.16473248600959778\n",
      "0.02720104530453682 0.1435704082250595\n",
      "0.02326098456978798 0.1272265911102295\n",
      "0.020294155925512314 0.11419752985239029\n",
      "0.017985232174396515 0.10355822741985321\n",
      "0.01614115573465824 0.09470877051353455\n",
      "0.01463734544813633 0.08724050968885422\n",
      "0.01339009404182434 0.0808628648519516\n",
      "0.012341190129518509 0.07536166161298752\n",
      "0.011448894627392292 0.07057482749223709\n",
      "0.010682525113224983 0.06637771427631378\n",
      "0.01001892052590847 0.06267313659191132\n",
      "0.009440237656235695 0.059384435415267944\n",
      "0.008932475000619888 0.05645052343606949\n",
      "0.008484454825520515 0.05382183939218521\n",
      "0.008087152615189552 0.05145781487226486\n",
      "0.0077331578359007835 0.049324676394462585\n",
      "0.007416349835693836 0.047393929213285446\n",
      "0.007131601218134165 0.045641135424375534\n",
      "0.006874562241137028 0.044045187532901764\n",
      "0.00664152717217803 0.04258770868182182\n",
      "0.006429336965084076 0.041252486407756805\n",
      "0.006235235836356878 0.04002518951892853\n",
      "0.006056840997189283 0.038893066346645355\n",
      "0.005892069078981876 0.037844810634851456\n",
      "0.005739100277423859 0.036870259791612625\n",
      "0.005596344359219074 0.03596039488911629\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.18250936269760132 0.3862079977989197\n",
      "0.026274245232343674 0.11628459393978119\n",
      "0.014052018523216248 0.08143605291843414\n",
      "0.008929953910410404 0.06404467672109604\n",
      "0.006193437147885561 0.05273208022117615\n",
      "0.0045319534838199615 0.04462306573987007\n",
      "0.0034335521049797535 0.03845527023077011\n",
      "0.002689417451620102 0.033749647438526154\n",
      "0.002187017584219575 0.03023489937186241\n",
      "0.0018392879283055663 0.027628382667899132\n",
      "0.0015869481721892953 0.02568499743938446\n",
      "0.0013958478812128305 0.024230461567640305\n",
      "0.0012465217150747776 0.0231449156999588\n",
      "0.0011270903050899506 0.022342855110764503\n",
      "0.0010297747794538736 0.021760832518339157\n",
      "0.0009492227691225708 0.02135091833770275\n",
      "0.0008816433837637305 0.02107682265341282\n",
      "0.0008242962067015469 0.020911090075969696\n",
      "0.0007751617813482881 0.020832885056734085\n",
      "0.0007327160565182567 0.02082655020058155\n",
      "0.0006957872537896037 0.02082655020058155\n",
      "0.000663457321934402 0.02082655020058155\n",
      "0.0006349956383928657 0.02082655020058155\n",
      "0.0006098125595599413 0.02082655020058155\n",
      "0.0005874246126040816 0.02082655020058155\n",
      "0.0005674309795722365 0.02082655020058155\n",
      "0.0005494948709383607 0.02082655020058155\n",
      "0.0005333322915248573 0.02082655020058155\n",
      "0.0005187001661397517 0.02082655020058155\n",
      "0.0005053911008872092 0.02082655020058155\n",
      "Start MP-MTL ...\n",
      "0.19377689063549042 0.324118435382843\n",
      "0.08527109771966934 0.1685115098953247\n",
      "0.057708490639925 0.12198887765407562\n",
      "0.04338132217526436 0.0957411602139473\n",
      "0.03454197198152542 0.07866121083498001\n",
      "0.028559919446706772 0.06659159064292908\n",
      "0.024392729625105858 0.057763297110795975\n",
      "0.021376900374889374 0.051080960780382156\n",
      "0.019094843417406082 0.04584209993481636\n",
      "0.017310965806245804 0.04162248596549034\n",
      "0.015880990773439407 0.03814445436000824\n",
      "0.014709006063640118 0.0352102667093277\n",
      "0.013725551776587963 0.032661404460668564\n",
      "0.012870118021965027 0.0303373821079731\n",
      "0.012051831930875778 0.028005972504615784\n",
      "0.011010361835360527 0.02545074187219143\n",
      "0.00988818984478712 0.02355688251554966\n",
      "0.009296543896198273 0.022380150854587555\n",
      "0.008841213770210743 0.021331649273633957\n",
      "0.008442326448857784 0.020387571305036545\n",
      "0.008082915097475052 0.019529273733496666\n",
      "0.007753687910735607 0.018739299848675728\n",
      "0.007448582910001278 0.018004676327109337\n",
      "0.007163518108427525 0.017316211014986038\n",
      "0.006895828060805798 0.01666773483157158\n",
      "0.006643873639404774 0.01605534553527832\n",
      "0.006406730506569147 0.015476830303668976\n",
      "0.006183946039527655 0.014931087382137775\n",
      "0.005975337233394384 0.014417747035622597\n",
      "0.005780830979347229 0.01393676083534956\n",
      "Start CMTL ...\n",
      "0.19062083959579468 0.3949168026447296\n",
      "0.027824709191918373 0.11995893716812134\n",
      "0.01339707337319851 0.08258091658353806\n",
      "0.007449758239090443 0.062121905386447906\n",
      "0.0045053246431052685 0.04853225499391556\n",
      "0.002882345812395215 0.03921747952699661\n",
      "0.00197718758136034 0.032693423330783844\n",
      "0.001457588979974389 0.02792566455900669\n",
      "0.0011274138232693076 0.024283116683363914\n",
      "0.0009018952259793878 0.02140544354915619\n",
      "0.0007400415488518775 0.019073929637670517\n",
      "0.0006195238092914224 0.01714794524013996\n",
      "0.0005271628615446389 0.01553212571889162\n",
      "0.00045468882308341563 0.014158783480525017\n",
      "0.0003966695221606642 0.012978410348296165\n",
      "0.0003494104603305459 0.011953867971897125\n",
      "0.0003103303606621921 0.011056793853640556\n",
      "0.0002775847679004073 0.010265243239700794\n",
      "0.0002498277754057199 0.009561976417899132\n",
      "0.0002260599285364151 0.008933298289775848\n",
      "0.0002055252407444641 0.008368218317627907\n",
      "0.00018764339620247483 0.00785782653838396\n",
      "0.00017196197586599737 0.0073947845958173275\n",
      "0.00015812362835276872 0.006973034702241421\n",
      "0.00014584331074729562 0.006587521638721228\n",
      "0.00013488999684341252 0.006233991123735905\n",
      "0.00012507563224062324 0.00590883195400238\n",
      "0.00011624518083408475 0.005608950741589069\n",
      "0.00010826987272594124 0.005331710446625948\n",
      "0.00010104195825988427 0.005074809305369854\n",
      "Start MP-MTL ...\n",
      "0.20038822293281555 0.3263014853000641\n",
      "0.08642937242984772 0.17204628884792328\n",
      "0.056518204510211945 0.12221987545490265\n",
      "0.04119258373975754 0.09326131641864777\n",
      "0.032229065895080566 0.07499415427446365\n",
      "0.02620720863342285 0.062238313257694244\n",
      "0.021779637783765793 0.0526609905064106\n",
      "0.018329676240682602 0.04504989832639694\n",
      "0.01554163359105587 0.03875990957021713\n",
      "0.013246744871139526 0.033464465290308\n",
      "0.011334511451423168 0.02896277606487274\n",
      "0.009724387899041176 0.025106031447649002\n",
      "0.008360037580132484 0.021787378937005997\n",
      "0.0071998415514826775 0.018926385790109634\n",
      "0.006210426799952984 0.016456756740808487\n",
      "0.005363937932997942 0.014321099035441875\n",
      "0.004637011792510748 0.012469575740396976\n",
      "0.0040103234350681305 0.010859677568078041\n",
      "0.003468115348368883 0.009455864317715168\n",
      "0.0029976684600114822 0.008228862658143044\n",
      "0.0025887475349009037 0.007154711987823248\n",
      "0.0022330335341393948 0.006213732995092869\n",
      "0.0019236679654568434 0.005389544181525707\n",
      "0.0016548766288906336 0.004668287467211485\n",
      "0.0014216997660696507 0.004038012586534023\n",
      "0.0012198009062558413 0.0034882270265370607\n",
      "0.0010453477734699845 0.0030096096452325583\n",
      "0.0008949235780164599 0.002593803685158491\n",
      "0.0007654802175238729 0.002233298262581229\n",
      "0.0006542974733747542 0.0019213234772905707\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.07532547414302826 0.24419239163398743\n",
      "0.05092858523130417 0.17976275086402893\n",
      "0.036932576447725296 0.1392814964056015\n",
      "0.02828337624669075 0.11216562986373901\n",
      "0.02251305989921093 0.09283818304538727\n",
      "0.018425311893224716 0.07837538421154022\n",
      "0.01539948396384716 0.06716060638427734\n",
      "0.013086889870464802 0.05823757126927376\n",
      "0.011276638135313988 0.051001887768507004\n",
      "0.009832912124693394 0.04504884406924248\n",
      "0.008663701824843884 0.04009388014674187\n",
      "0.0077041639015078545 0.035928938537836075\n",
      "0.006907179951667786 0.03239743039011955\n",
      "0.006237701512873173 0.029378559440374374\n",
      "0.005669163074344397 0.026777368038892746\n",
      "0.0051811086013913155 0.02451818436384201\n",
      "0.004757581744343042 0.022540006786584854\n",
      "0.004386016633361578 0.020793166011571884\n",
      "0.004056441131979227 0.019237162545323372\n",
      "0.0037609096616506577 0.017838802188634872\n",
      "0.0034930917900055647 0.016570884734392166\n",
      "0.003247961401939392 0.015411345288157463\n",
      "0.0030215487349778414 0.014342318288981915\n",
      "0.0028107657562941313 0.013349498622119427\n",
      "0.0026132354978471994 0.012421663850545883\n",
      "0.002427171217277646 0.01155012845993042\n",
      "0.002251271391287446 0.010728344321250916\n",
      "0.002084604697301984 0.009951498359441757\n",
      "0.0019265462178736925 0.00921616144478321\n",
      "0.0017766859382390976 0.00851996149867773\n",
      "cluster acc 0.99375\n",
      "Start CMTL ...\n",
      "0.1848163604736328 0.3624975085258484\n",
      "0.02751278504729271 0.10563217103481293\n",
      "0.013104589655995369 0.06755228340625763\n",
      "0.007385152392089367 0.04744849354028702\n",
      "0.004803420510143042 0.03585604205727577\n",
      "0.0034667453728616238 0.028774356469511986\n",
      "0.0026694564148783684 0.024195687845349312\n",
      "0.002160190138965845 0.02115556411445141\n",
      "0.0018259050557389855 0.01914089359343052\n",
      "0.0015999351162463427 0.017842520028352737\n",
      "0.0014414865290746093 0.017059503123164177\n",
      "0.0013261105632409453 0.016657862812280655\n",
      "0.0012390139745548368 0.016547206789255142\n",
      "0.0011710592079907656 0.016547206789255142\n",
      "0.001116500934585929 0.016547206789255142\n",
      "0.0010716828983277082 0.016547206789255142\n",
      "0.0010342788882553577 0.016547206789255142\n",
      "0.0010027787648141384 0.016547206789255142\n",
      "0.0009761533001437783 0.016547206789255142\n",
      "0.0009536163997836411 0.016547206789255142\n",
      "0.0009345129365101457 0.016547206789255142\n",
      "0.0009182660141959786 0.016547206789255142\n",
      "0.0009043806348927319 0.016547206789255142\n",
      "0.000892437354195863 0.016547206789255142\n",
      "0.0008820885559543967 0.016547206789255142\n",
      "0.0008730540284886956 0.016547206789255142\n",
      "0.0008651093812659383 0.016547206789255142\n",
      "0.000858074170537293 0.016547206789255142\n",
      "0.0008518272079527378 0.016547206789255142\n",
      "0.0008518272079527378 0.007608335465192795\n",
      "Start MP-MTL ...\n",
      "0.18481837213039398 0.2875909209251404\n",
      "0.0757206529378891 0.14103277027606964\n",
      "0.046963393688201904 0.0941462516784668\n",
      "0.033061716705560684 0.06879805028438568\n",
      "0.024918850511312485 0.05298199504613876\n",
      "0.01959577389061451 0.04223896190524101\n",
      "0.015881311148405075 0.03455643728375435\n",
      "0.013179759494960308 0.028872694820165634\n",
      "0.011156984604895115 0.024561837315559387\n",
      "0.009607169777154922 0.021225707605481148\n",
      "0.008394910953938961 0.018596801906824112\n",
      "0.0074269575998187065 0.016488026827573776\n",
      "0.006637188605964184 0.014764556661248207\n",
      "0.00597792211920023 0.013327464461326599\n",
      "0.0054146661423146725 0.012103628367185593\n",
      "0.004922636318951845 0.011039167642593384\n",
      "0.004484390374273062 0.010095017030835152\n",
      "0.004087991081178188 0.009243556298315525\n",
      "0.0037256504874676466 0.008466063067317009\n",
      "0.0033925571478903294 0.00775050139054656\n",
      "0.003085948759689927 0.007089719176292419\n",
      "0.002804350573569536 0.006479824893176556\n",
      "0.0025469870306551456 0.005918937269598246\n",
      "0.0023133237846195698 0.005406056996434927\n",
      "0.002102798083797097 0.004940421786159277\n",
      "0.0019146448466926813 0.004520946182310581\n",
      "0.001747824833728373 0.0041460380889475346\n",
      "0.0016010453691706061 0.00381351076066494\n",
      "0.0014728059759363532 0.0035206731408834457\n",
      "0.0013614774215966463 0.0032644513994455338\n",
      "Start CMTL ...\n",
      "0.18007978796958923 0.36184078454971313\n",
      "0.02517104148864746 0.09740003943443298\n",
      "0.013437949120998383 0.06635908037424088\n",
      "0.008423401042819023 0.05002883821725845\n",
      "0.005660512484610081 0.03897202014923096\n",
      "0.0038939244113862514 0.030859511345624924\n",
      "0.002696108538657427 0.024757446721196175\n",
      "0.0019187185680493712 0.02017139457166195\n",
      "0.0014177769189700484 0.016735298559069633\n",
      "0.0010781500022858381 0.014124062843620777\n",
      "0.0008387236157432199 0.012102054432034492\n",
      "0.0006672870949842036 0.010508028790354729\n",
      "0.0005432110046967864 0.009230062365531921\n",
      "0.00045147264609113336 0.008188551291823387\n",
      "0.0003817056422121823 0.0073263137601315975\n",
      "0.0003271955356467515 0.006602217443287373\n",
      "0.00028362564626149833 0.005986449308693409\n",
      "0.00024814967764541507 0.005457067396491766\n",
      "0.0002188232756452635 0.004997642710804939\n",
      "0.00019427432562224567 0.004595638252794743\n",
      "0.00017350498819723725 0.0042413328774273396\n",
      "0.00015577195154037327 0.0039270659908652306\n",
      "0.0001405097427777946 0.0036467239260673523\n",
      "0.0001272803492611274 0.0033953539095818996\n",
      "0.00011573974188650027 0.0031689200550317764\n",
      "0.00010561411909293383 0.0029640879947692156\n",
      "9.66830994002521e-05 0.0027780807577073574\n",
      "8.876784704625607e-05 0.002608572132885456\n",
      "8.17216350696981e-05 0.002453599125146866\n",
      "7.542358798673376e-05 0.0023114923387765884\n",
      "Start MP-MTL ...\n",
      "0.17568635940551758 0.2866615355014801\n",
      "0.0737333744764328 0.14106129109859467\n",
      "0.04745563119649887 0.0963568165898323\n",
      "0.03387051820755005 0.07105278223752975\n",
      "0.02570483088493347 0.05486041307449341\n",
      "0.020308008417487144 0.04367859661579132\n",
      "0.01650312915444374 0.03556746244430542\n",
      "0.013694440014660358 0.0294793751090765\n",
      "0.011548670940101147 0.024793226271867752\n",
      "0.009862331673502922 0.02110998146235943\n",
      "0.008503656834363937 0.018156062811613083\n",
      "0.007384900934994221 0.015739042311906815\n",
      "0.006445715669542551 0.013723688200116158\n",
      "0.005643132608383894 0.012014084495604038\n",
      "0.004946320317685604 0.01054108701646328\n",
      "0.004333395976573229 0.009254719130694866\n",
      "0.0037889662198722363 0.008119078353047371\n",
      "0.0033023408614099026 0.007108617573976517\n",
      "0.0028662546537816525 0.006205431185662746\n",
      "0.0024758479557931423 0.0053970692679286\n",
      "0.0021277540363371372 0.004674761556088924\n",
      "0.0018193386495113373 0.004031865391880274\n",
      "0.001548152300529182 0.0034628179855644703\n",
      "0.0013116288464516401 0.002962339436635375\n",
      "0.0011069804895669222 0.002525108866393566\n",
      "0.0009312272886745632 0.002145608654245734\n",
      "0.000781291164457798 0.001818208023905754\n",
      "0.0006541165639646351 0.00153729144949466\n",
      "0.0005467694718390703 0.0012973974226042628\n",
      "0.00045651785330846906 0.0010933596640825272\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07387462258338928 0.20531027019023895\n",
      "0.04759198799729347 0.14140841364860535\n",
      "0.03315127268433571 0.1041804701089859\n",
      "0.024612508714199066 0.08077135682106018\n",
      "0.01915707066655159 0.06496310979127884\n",
      "0.015437247231602669 0.05365913361310959\n",
      "0.012769492343068123 0.04521626606583595\n",
      "0.010782160796225071 0.0387030728161335\n",
      "0.009259038604795933 0.03355800360441208\n",
      "0.00806628167629242 0.029422517865896225\n",
      "0.007116416934877634 0.02605544961988926\n",
      "0.006349531468003988 0.023286525160074234\n",
      "0.005723003298044205 0.020990636199712753\n",
      "0.0052055129781365395 0.01907268352806568\n",
      "0.004773456137627363 0.017458414658904076\n",
      "0.004408642649650574 0.01608879491686821\n",
      "0.004096845630556345 0.014916131272912025\n",
      "0.003826786996796727 0.013901585713028908\n",
      "0.003589443862438202 0.013013425283133984\n",
      "0.0033775821793824434 0.012225555256009102\n",
      "0.003185385139659047 0.011516658589243889\n",
      "0.003008198691532016 0.010869341902434826\n",
      "0.002842348301783204 0.010269591584801674\n",
      "0.0026849759742617607 0.009706279262900352\n",
      "0.0025339401327073574 0.009170742705464363\n",
      "0.0023877001367509365 0.00865648128092289\n",
      "0.002245240146294236 0.008158860728144646\n",
      "0.0021059883292764425 0.007674835622310638\n",
      "0.001969735138118267 0.007202687207609415\n",
      "0.0018365595024079084 0.006741785444319248\n",
      "cluster acc 0.9875\n",
      "Start CMTL ...\n",
      "0.17968912422657013 0.3387998342514038\n",
      "0.026199227198958397 0.08487318456172943\n",
      "0.013350588269531727 0.0540730245411396\n",
      "0.00849122367799282 0.03943723440170288\n",
      "0.006171295884996653 0.031037721782922745\n",
      "0.004999899305403233 0.02577059343457222\n",
      "0.004319771192967892 0.02217274159193039\n",
      "0.003852635622024536 0.019538838416337967\n",
      "0.0035045575350522995 0.017546329647302628\n",
      "0.0032462328672409058 0.016017165035009384\n",
      "0.0030525734182447195 0.014820138923823833\n",
      "0.002903442829847336 0.013861602172255516\n",
      "0.0027879723347723484 0.013081178069114685\n",
      "0.002699802862480283 0.01243943814188242\n",
      "0.0026331893168389797 0.011907931417226791\n",
      "0.002582599874585867 0.011464590206742287\n",
      "0.0025435350835323334 0.011092009022831917\n",
      "0.0025127618573606014 0.010776562616229057\n",
      "0.002488067839294672 0.010507551953196526\n",
      "0.0024679326452314854 0.01027656439691782\n",
      "0.0024512954987585545 0.010076949372887611\n",
      "0.0024373838678002357 0.009903443045914173\n",
      "0.002425640821456909 0.00975179485976696\n",
      "0.0024156407453119755 0.009618591517210007\n",
      "0.002407061867415905 0.009501053020358086\n",
      "0.0023996522650122643 0.009396879933774471\n",
      "0.002393215661868453 0.00930417887866497\n",
      "0.002387596759945154 0.009221391752362251\n",
      "0.0023826672695577145 0.009147198870778084\n",
      "0.0023783252108842134 0.009080478921532631\n",
      "Start MP-MTL ...\n",
      "0.1743106245994568 0.26835569739341736\n",
      "0.07077579200267792 0.123745396733284\n",
      "0.04438818246126175 0.08108793944120407\n",
      "0.03139803186058998 0.05858629196882248\n",
      "0.02395632676780224 0.045115478336811066\n",
      "0.019225697964429855 0.036326322704553604\n",
      "0.016014304012060165 0.030257757753133774\n",
      "0.013740944676101208 0.025901060551404953\n",
      "0.0120835667476058 0.022685756906867027\n",
      "0.010847678408026695 0.020264890044927597\n",
      "0.009908012114465237 0.018412509933114052\n",
      "0.009179900400340557 0.016973067075014114\n",
      "0.008604015223681927 0.01583542861044407\n",
      "0.00813776720315218 0.014918303117156029\n",
      "0.007750128395855427 0.014161449857056141\n",
      "0.007418290711939335 0.013519881293177605\n",
      "0.007125496864318848 0.012960041873157024\n",
      "0.0068595195189118385 0.012456954456865788\n",
      "0.006611625198274851 0.011992346495389938\n",
      "0.00637581292539835 0.011553184129297733\n",
      "0.00614826288074255 0.011130647733807564\n",
      "0.005926874000579119 0.010719303041696548\n",
      "0.00571089144796133 0.010316436178982258\n",
      "0.00550056854262948 0.009921450167894363\n",
      "0.0052968161180615425 0.009535319171845913\n",
      "0.00510094640776515 0.009160058572888374\n",
      "0.00491438340395689 0.008798250928521156\n",
      "0.004738464020192623 0.00845263060182333\n",
      "0.004574296064674854 0.008125737309455872\n",
      "0.004422656260430813 0.007819686084985733\n",
      "Start CMTL ...\n",
      "0.17240692675113678 0.3386072516441345\n",
      "0.02248833142220974 0.08083178848028183\n",
      "0.010271351784467697 0.04719248041510582\n",
      "0.005897843278944492 0.03131433203816414\n",
      "0.003869918640702963 0.022525813430547714\n",
      "0.002729422878473997 0.017116796225309372\n",
      "0.0020296541042625904 0.01349572278559208\n",
      "0.0015860761050134897 0.010973533615469933\n",
      "0.0012883320450782776 0.009169460274279118\n",
      "0.0010763138998299837 0.007840723730623722\n",
      "0.000918768928386271 0.006835725158452988\n",
      "0.0007985485717654228 0.006059578619897366\n",
      "0.0007052386645227671 0.005450655240565538\n",
      "0.0006318779778666794 0.004967167973518372\n",
      "0.0005735406884923577 0.004579795058816671\n",
      "0.000526652205735445 0.004267457872629166\n",
      "0.0004885820089839399 0.004014742560684681\n",
      "0.0004573666083160788 0.003810213878750801\n",
      "0.00043152039870619774 0.003645312739536166\n",
      "0.00040990725392475724 0.0035135638900101185\n",
      "0.0003916505665984005 0.0034100438933819532\n",
      "0.00037606991827487946 0.0033309883438050747\n",
      "0.00036263454239815474 0.003273518057540059\n",
      "0.0003509298840072006 0.0032354320865124464\n",
      "0.0003406304167583585 0.003215055912733078\n",
      "0.00033148046350106597 0.003211130853742361\n",
      "0.0003232788003515452 0.003211130853742361\n",
      "0.00031586684053763747 0.003211130853742361\n",
      "0.00030911850626580417 0.003211130853742361\n",
      "0.0003029333602171391 0.003211130853742361\n",
      "Start MP-MTL ...\n",
      "0.16525855660438538 0.25640496611595154\n",
      "0.06460396200418472 0.1147984117269516\n",
      "0.04036296159029007 0.07534478604793549\n",
      "0.028651311993598938 0.05489750951528549\n",
      "0.02174951508641243 0.042289555072784424\n",
      "0.017177946865558624 0.03372672200202942\n",
      "0.01391784567385912 0.027539238333702087\n",
      "0.011487334966659546 0.02288108505308628\n",
      "0.00962325744330883 0.019274890422821045\n",
      "0.008162075653672218 0.016422424465417862\n",
      "0.006993367336690426 0.014123084023594856\n",
      "0.006038818508386612 0.012235606089234352\n",
      "0.005242890678346157 0.010660276748239994\n",
      "0.004570171236991882 0.009330721572041512\n",
      "0.004001439083367586 0.008205045014619827\n",
      "0.003523239865899086 0.0072519490495324135\n",
      "0.0031198516953736544 0.006441082805395126\n",
      "0.002774883760139346 0.005743613000959158\n",
      "0.0024749862495809793 0.005135687068104744\n",
      "0.0022105721291154623 0.004599220119416714\n",
      "0.001974955201148987 0.004121003672480583\n",
      "0.0017634301912039518 0.0036914385855197906\n",
      "0.0015726443380117416 0.0033035329543054104\n",
      "0.0014001446543261409 0.002952142618596554\n",
      "0.0012440906139090657 0.0026334095746278763\n",
      "0.0011030302848666906 0.0023443554528057575\n",
      "0.000975765404291451 0.00208255834877491\n",
      "0.0008612442761659622 0.0018459607381373644\n",
      "0.0007585084531456232 0.001632719999179244\n",
      "0.0006666467525064945 0.0014411197043955326\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.07088077068328857 0.1752573549747467\n",
      "0.045034728944301605 0.11737377941608429\n",
      "0.03161406144499779 0.08568446338176727\n",
      "0.02385837957262993 0.06644870340824127\n",
      "0.01888539083302021 0.05360295623540878\n",
      "0.015439133159816265 0.04440672695636749\n",
      "0.012918512336909771 0.03750479221343994\n",
      "0.011003625579178333 0.03215373307466507\n",
      "0.009507173672318459 0.027905482798814774\n",
      "0.008310732431709766 0.024468645453453064\n",
      "0.007334983441978693 0.021642673760652542\n",
      "0.0065244524739682674 0.019283588975667953\n",
      "0.005839190911501646 0.0172850601375103\n",
      "0.005249849054962397 0.015567054972052574\n",
      "0.0047346455976367 0.01406868826597929\n",
      "0.004277378786355257 0.012743571773171425\n",
      "0.00386609323322773 0.011556478217244148\n",
      "0.0034921076148748398 0.01048100832849741\n",
      "0.0031492789275944233 0.009497758001089096\n",
      "0.002833405276760459 0.008592786267399788\n",
      "0.0025417027063667774 0.007756415754556656\n",
      "0.0022723954170942307 0.006982102990150452\n",
      "0.002024333458393812 0.006265504751354456\n",
      "0.0017967161256819963 0.005603748373687267\n",
      "0.0015888760099187493 0.004994748625904322\n",
      "0.0014001305680721998 0.00443677045404911\n",
      "0.0012297064531594515 0.003928071819245815\n",
      "0.0010767026105895638 0.003466745838522911\n",
      "0.0009400919079780579 0.003050594124943018\n",
      "0.0008187469793483615 0.002677129115909338\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "0.16475525498390198 0.30295389890670776\n",
      "0.020754989236593246 0.06562388688325882\n",
      "0.00927048735320568 0.03760484233498573\n",
      "0.0046552629210054874 0.023523908108472824\n",
      "0.0025494329165667295 0.015647338703274727\n",
      "0.0015122329350560904 0.010969244875013828\n",
      "0.000959160563070327 0.008037785068154335\n",
      "0.0006430622306652367 0.006109519861638546\n",
      "0.00045109650818631053 0.00478425994515419\n",
      "0.00032832956640049815 0.003838124219328165\n",
      "0.00024630725965835154 0.0031404211185872555\n",
      "0.0001894439192255959 0.002611609175801277\n",
      "0.00014876834757160395 0.0022013867273926735\n",
      "0.00011888606240972877 0.001876812195405364\n",
      "9.642662189435214e-05 0.0016156360507011414\n",
      "7.921164797153324e-05 0.0014024070696905255\n",
      "6.579080945812166e-05 0.0012261259835213423\n",
      "5.517248064279556e-05 0.001078792498447001\n",
      "4.666222594096325e-05 0.0009544695494696498\n",
      "3.9763530367054045e-05 0.0008486752631142735\n",
      "3.411446959944442e-05 0.0007579716620966792\n",
      "2.9446930057019927e-05 0.000679686083458364\n",
      "2.5559094865457155e-05 0.0006117113516665995\n",
      "2.229695201094728e-05 0.0005523692234419286\n",
      "1.9541683286661282e-05 0.0005003075930289924\n",
      "1.720038562780246e-05 0.0004544285184238106\n",
      "1.5199861081782728e-05 0.00041383045027032495\n",
      "1.3481762834999245e-05 0.0003777695819735527\n",
      "1.199923917738488e-05 0.0003456257691141218\n",
      "1.0714387826737948e-05 0.00031688070157542825\n",
      "Start MP-MTL ...\n",
      "0.15774871408939362 0.23605990409851074\n",
      "0.06183207035064697 0.10376042127609253\n",
      "0.03913746401667595 0.06818975508213043\n",
      "0.027846302837133408 0.049263112246990204\n",
      "0.02075287699699402 0.03703918680548668\n",
      "0.016231460496783257 0.029087310656905174\n",
      "0.013252213597297668 0.023773927241563797\n",
      "0.011118180118501186 0.01994304545223713\n",
      "0.009504907764494419 0.017038684338331223\n",
      "0.00823713093996048 0.014756642282009125\n",
      "0.007208231836557388 0.012910418212413788\n",
      "0.006348594091832638 0.011376561596989632\n",
      "0.005611033644527197 0.010069788433611393\n",
      "0.004963275510817766 0.00893027987331152\n",
      "0.004383610561490059 0.007916528731584549\n",
      "0.0038580552209168673 0.0070007056929171085\n",
      "0.003378246445208788 0.00616524089127779\n",
      "0.0029397120233625174 0.005400015972554684\n",
      "0.002540387213230133 0.004699917510151863\n",
      "0.0021794228814542294 0.004062761552631855\n",
      "0.0018562724580988288 0.003487601177766919\n",
      "0.0015701120719313622 0.00297351973131299\n",
      "0.0013195418287068605 0.0025189321022480726\n",
      "0.0011025238782167435 0.0021212492138147354\n",
      "0.0009164795046672225 0.0017769064288586378\n",
      "0.0007584596169181168 0.0014815671602264047\n",
      "0.0006253364845179021 0.001230402966029942\n",
      "0.0005139790591783822 0.001018391689285636\n",
      "0.0004213857464492321 0.0008405729313381016\n",
      "0.00034478073939681053 0.0006922385073266923\n",
      "Start CMTL ...\n",
      "0.16534768044948578 0.3115871548652649\n",
      "0.02070079743862152 0.0678858682513237\n",
      "0.009249811992049217 0.03794931620359421\n",
      "0.004924487788230181 0.023961151018738747\n",
      "0.0027910710778087378 0.01601925864815712\n",
      "0.0016923730727285147 0.011196235194802284\n",
      "0.0010974050965160131 0.008168421685695648\n",
      "0.0007518840720877051 0.006182396784424782\n",
      "0.0005402391543611884 0.004827552940696478\n",
      "0.0004048231930937618 0.003872521920129657\n",
      "0.0003146232629660517 0.003179652150720358\n",
      "0.00025228052982129157 0.002663856837898493\n",
      "0.00020775003940798342 0.002270979341119528\n",
      "0.00017500965623185039 0.0019656044896692038\n",
      "0.00015031755901873112 0.0017239663284271955\n",
      "0.00013126785052008927 0.0015297022182494402\n",
      "0.00011626367631834 0.0013712981017306447\n",
      "0.00010421554179629311 0.0012404675362631679\n",
      "9.436215623281896e-05 0.0011311473790556192\n",
      "8.616087870905176e-05 0.0010388215305283666\n",
      "7.921902579255402e-05 0.0009600779740139842\n",
      "7.324861508095637e-05 0.0008923066779971123\n",
      "6.803683209000155e-05 0.0008334863232448697\n",
      "6.34253301541321e-05 0.0007820326136425138\n",
      "5.9295998653396964e-05 0.0007366935024037957\n",
      "5.5560609325766563e-05 0.0006964696804061532\n",
      "5.2153278375044465e-05 0.0006605557864531875\n",
      "4.902454020339064e-05 0.0006282991962507367\n",
      "4.613729106495157e-05 0.0005991646321490407\n",
      "4.346332571003586e-05 0.0005727127427235246\n",
      "Start MP-MTL ...\n",
      "0.15785488486289978 0.23685362935066223\n",
      "0.06252118945121765 0.10424469411373138\n",
      "0.04082575440406799 0.07059067487716675\n",
      "0.030689045786857605 0.054027725011110306\n",
      "0.02469377964735031 0.04398757964372635\n",
      "0.020877594128251076 0.037436261773109436\n",
      "0.01819809153676033 0.03274616599082947\n",
      "0.01614048145711422 0.029107455164194107\n",
      "0.01445538830012083 0.02611476182937622\n",
      "0.013007761910557747 0.023541346192359924\n",
      "0.011720153503119946 0.02125406451523304\n",
      "0.010548300109803677 0.019174998626112938\n",
      "0.009468525648117065 0.017261076718568802\n",
      "0.00846997182816267 0.01549122016876936\n",
      "0.007549007888883352 0.013857160694897175\n",
      "0.006704958621412516 0.012356298044323921\n",
      "0.005937200505286455 0.010986773297190666\n",
      "0.005243577528744936 0.009744680486619473\n",
      "0.004620087333023548 0.008623326197266579\n",
      "0.004061378538608551 0.007613888941705227\n",
      "0.0035615209490060806 0.006706548389047384\n",
      "0.003114722901955247 0.005891659762710333\n",
      "0.0027157715521752834 0.005160486791282892\n",
      "0.0023601744323968887 0.004505486693233252\n",
      "0.0020441028755158186 0.003920246381312609\n",
      "0.0017642369493842125 0.0033992293756455183\n",
      "0.0015175776788964868 0.002937460085377097\n",
      "0.0013013079296797514 0.00253027630969882\n",
      "0.0011127039324492216 0.002173138316720724\n",
      "0.0009490966913290322 0.0018615832086652517\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "1.9660919485346706e-13 1.0411293506622314\n",
      "1.938829549382251e-13 1.0411291122436523\n",
      "1.9246374784696874e-13 1.0411291122436523\n",
      "1.9246374784696874e-13 1.0411291122436523\n",
      "1.9246374784696874e-13 1.0411291122436523\n",
      "1.8909847917126382e-13 1.0411291122436523\n",
      "1.8909847917126382e-13 1.0411291122436523\n",
      "1.8909847917126382e-13 1.0411291122436523\n",
      "1.8909847917126382e-13 1.0411291122436523\n",
      "1.8909847917126382e-13 1.0411291122436523\n",
      "1.8909847917126382e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.8523033042290582e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "1.7992646760521536e-13 1.0411291122436523\n",
      "cluster acc 0.1625\n",
      "Start CMTL ...\n",
      "0.6408728361129761 1.2656829357147217\n",
      "0.056752413511276245 1.2656829357147217\n",
      "0.0033694065641611814 1.2656829357147217\n",
      "0.00041026988765224814 1.2656829357147217\n",
      "8.255842112703249e-05 1.2656829357147217\n",
      "2.0960784240742214e-05 1.2656829357147217\n",
      "5.957792382105254e-06 1.2656829357147217\n",
      "1.8007206108450191e-06 1.2656829357147217\n",
      "5.651421020047565e-07 1.2656829357147217\n",
      "1.8244178079385165e-07 1.2656829357147217\n",
      "6.044603395594095e-08 1.2656829357147217\n",
      "2.0571420122905693e-08 1.2656829357147217\n",
      "7.204344232292215e-09 1.2656829357147217\n",
      "2.5994759678127366e-09 1.2656829357147217\n",
      "9.668325029466018e-10 1.2656829357147217\n",
      "3.7034347810660506e-10 1.2656829357147217\n",
      "1.4576623241779885e-10 1.2656829357147217\n",
      "5.881703457610854e-11 1.2656829357147217\n",
      "2.4271185755653235e-11 1.2656829357147217\n",
      "1.0222543297966347e-11 1.2656829357147217\n",
      "4.411721422209469e-12 1.2656829357147217\n",
      "1.947569926510906e-12 1.2656829357147217\n",
      "9.031832356662384e-13 1.2656829357147217\n",
      "4.4507437015409157e-13 1.2656829357147217\n",
      "2.4559344900636215e-13 1.2656829357147217\n",
      "1.5627821573719475e-13 1.2656829357147217\n",
      "1.1650505863866623e-13 1.2656829357147217\n",
      "9.158072791868449e-14 1.2656829357147217\n",
      "7.670072395141517e-14 1.2656829357147217\n",
      "6.844528334945879e-14 1.2656829357147217\n",
      "Start MP-MTL ...\n",
      "0.5759673118591309 1.2566128969192505\n",
      "0.23985114693641663 1.2566128969192505\n",
      "0.12597273290157318 1.2566128969192505\n",
      "0.08163149654865265 1.2566128969192505\n",
      "0.0577913299202919 1.2566128969192505\n",
      "0.0430314727127552 1.2566128969192505\n",
      "0.03336682170629501 1.2566128969192505\n",
      "0.026848027482628822 1.2566128969192505\n",
      "0.022212859243154526 1.2566128969192505\n",
      "0.01879242993891239 1.2566128969192505\n",
      "0.016179274767637253 1.2566128969192505\n",
      "0.014119662344455719 1.2566128969192505\n",
      "0.012454270385205746 1.2566128969192505\n",
      "0.011079678311944008 1.2566128969192505\n",
      "0.009926358237862587 1.2566128969192505\n",
      "0.008946004323661327 1.2566128969192505\n",
      "0.008103991858661175 1.2566128969192505\n",
      "0.0073746852576732635 1.2566128969192505\n",
      "0.006738488562405109 1.2566128969192505\n",
      "0.006180033087730408 1.2566128969192505\n",
      "0.005686991848051548 1.2566128969192505\n",
      "0.005249331705272198 1.2566128969192505\n",
      "0.004858795553445816 1.2566128969192505\n",
      "0.00450857263058424 1.2566128969192505\n",
      "0.004192997235804796 1.2566128969192505\n",
      "0.003907350357621908 1.2566128969192505\n",
      "0.003647690173238516 1.2566128969192505\n",
      "0.003410710021853447 1.2566128969192505\n",
      "0.0031936231534928083 1.2566128969192505\n",
      "0.002994073089212179 1.2566128969192505\n",
      "Start CMTL ...\n",
      "0.1892060786485672 0.9423090219497681\n",
      "0.01655767671763897 0.9423090219497681\n",
      "0.002221740549430251 0.9423090219497681\n",
      "0.0004574207996483892 0.9423090219497681\n",
      "0.00011849956354126334 0.9423090219497681\n",
      "3.613746230257675e-05 0.9423090219497681\n",
      "1.2456950571504422e-05 0.9423090219497681\n",
      "4.7154312596831005e-06 0.9423090219497681\n",
      "1.918765747177531e-06 0.9423090219497681\n",
      "8.259538049060211e-07 0.9423090219497681\n",
      "3.715458944952843e-07 0.9423090219497681\n",
      "1.730136034439056e-07 0.9423090219497681\n",
      "8.278310303921899e-08 0.9423090219497681\n",
      "4.046427903858785e-08 0.9423090219497681\n",
      "2.011510069621636e-08 0.9423090219497681\n",
      "1.0133560657266116e-08 0.9423090219497681\n",
      "5.15986631199894e-09 0.9423090219497681\n",
      "2.650131447623494e-09 0.9423090219497681\n",
      "1.3708501001019613e-09 0.9423090219497681\n",
      "7.133829083016963e-10 0.9423090219497681\n",
      "3.731565612064003e-10 0.9423090219497681\n",
      "1.9608174806062806e-10 0.9423090219497681\n",
      "1.0347472878535768e-10 0.9423090219497681\n",
      "5.485387144510412e-11 0.9423090219497681\n",
      "2.921238251296643e-11 0.9423090219497681\n",
      "1.5629043198517323e-11 0.9423090219497681\n",
      "8.429572144474928e-12 0.9423090219497681\n",
      "4.5746063187523944e-12 0.9423090219497681\n",
      "2.5274474353687015e-12 0.9423090219497681\n",
      "1.4244870474161564e-12 0.9423090219497681\n",
      "Start MP-MTL ...\n",
      "0.2413327395915985 0.9687698483467102\n",
      "0.06271301209926605 0.9687698483467102\n",
      "0.02457176148891449 0.9687698483467102\n",
      "0.010379143990576267 0.9687698483467102\n",
      "0.004823940806090832 0.9687698483467102\n",
      "0.0023789696861058474 0.9687698483467102\n",
      "0.0012311303289607167 0.9687698483467102\n",
      "0.0006690260488539934 0.9687698483467102\n",
      "0.0003820770070888102 0.9687698483467102\n",
      "0.00022870169777888805 0.9687698483467102\n",
      "0.00014264161291066557 0.9687698483467102\n",
      "9.202872024616227e-05 0.9687698483467102\n",
      "6.0987764300080016e-05 0.9687698483467102\n",
      "4.126628482481465e-05 0.9687698483467102\n",
      "2.8373524401104078e-05 0.9687698483467102\n",
      "1.9751558284042403e-05 0.9687698483467102\n",
      "1.3882343409932218e-05 0.9687698483467102\n",
      "9.831207535171416e-06 0.9687698483467102\n",
      "7.004465260251891e-06 0.9687698483467102\n",
      "5.01537124364404e-06 0.9687698483467102\n",
      "3.606161044444889e-06 0.9687698483467102\n",
      "2.6023021746368613e-06 0.9687698483467102\n",
      "1.8839609765564092e-06 0.9687698483467102\n",
      "1.3679388075615861e-06 0.9687698483467102\n",
      "9.959845783669152e-07 0.9687698483467102\n",
      "7.270274409165722e-07 0.9687698483467102\n",
      "5.319869273989752e-07 0.9687698483467102\n",
      "3.901744207723823e-07 0.9687698483467102\n",
      "2.8680292984972766e-07 0.9687698483467102\n",
      "2.1125909199781745e-07 0.9687698483467102\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.9221894503928267e-13 1.1563246250152588\n",
      "3.5596113730218537e-13 1.1563246250152588\n",
      "3.5596113730218537e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563246250152588\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "3.523645134353992e-13 1.1563245058059692\n",
      "cluster acc 0.1625\n",
      "Start CMTL ...\n",
      "0.7838267683982849 1.0503956079483032\n",
      "0.1565069556236267 1.0503956079483032\n",
      "0.02536069229245186 1.0503956079483032\n",
      "0.007065359503030777 1.0503956079483032\n",
      "0.0031020096503198147 1.0503956079483032\n",
      "0.001783867715857923 1.0503956079483032\n",
      "0.001202048035338521 1.0503956079483032\n",
      "0.001202048035338521 1.0503956079483032\n",
      "0.001202048035338521 1.0503956079483032\n",
      "0.001202048035338521 1.0503956079483032\n",
      "0.001202048035338521 1.0503956079483032\n",
      "0.001202048035338521 1.0503956079483032\n",
      "0.0010585712734609842 1.0503956079483032\n",
      "0.0006962266052141786 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004940348444506526 1.0503956079483032\n",
      "0.0004269401542842388 1.0503956079483032\n",
      "0.0004269401542842388 1.0503956079483032\n",
      "0.0004269401542842388 1.0503956079483032\n",
      "0.0004269401542842388 1.0503956079483032\n",
      "0.0004269401542842388 1.0503956079483032\n",
      "Start MP-MTL ...\n",
      "0.7271788120269775 1.07340669631958\n",
      "0.4440181851387024 1.07340669631958\n",
      "0.2851921617984772 1.07340669631958\n",
      "0.21132519841194153 1.07340669631958\n",
      "0.17168603837490082 1.07340669631958\n",
      "0.14689359068870544 1.07340669631958\n",
      "0.12979787588119507 1.07340669631958\n",
      "0.1172163337469101 1.07340669631958\n",
      "0.1075228676199913 1.07340669631958\n",
      "0.09967578947544098 1.07340669631958\n",
      "0.09310012310743332 1.07340669631958\n",
      "0.08746497333049774 1.07340669631958\n",
      "0.08254878222942352 1.07340669631958\n",
      "0.07819520682096481 1.07340669631958\n",
      "0.07429394125938416 1.07340669631958\n",
      "0.07076580077409744 1.07340669631958\n",
      "0.06755226105451584 1.07340669631958\n",
      "0.06460984796285629 1.07340669631958\n",
      "0.06190428137779236 1.07340669631958\n",
      "0.05940771847963333 1.07340669631958\n",
      "0.05709678679704666 1.07340669631958\n",
      "0.054951541125774384 1.07340669631958\n",
      "0.05295519158244133 1.07340669631958\n",
      "0.05109333246946335 1.07340669631958\n",
      "0.04935344681143761 1.07340669631958\n",
      "0.04772420972585678 1.07340669631958\n",
      "0.04619523137807846 1.07340669631958\n",
      "0.04475707188248634 1.07340669631958\n",
      "0.04340115934610367 1.07340669631958\n",
      "0.042119838297367096 1.07340669631958\n",
      "Start CMTL ...\n",
      "0.21364983916282654 0.7430110573768616\n",
      "0.02276480570435524 0.6243972778320312\n",
      "0.004004280082881451 0.6093146800994873\n",
      "0.0010408542584627867 0.6093146800994873\n",
      "0.00032460741931572556 0.6093146800994873\n",
      "0.00011320319026708603 0.6093146800994873\n",
      "4.277304105926305e-05 0.6093146800994873\n",
      "1.71751671587117e-05 0.6093146800994873\n",
      "7.2335146796831395e-06 0.6093146800994873\n",
      "3.1655094971938524e-06 0.6093146800994873\n",
      "1.4293694903244614e-06 0.6093146800994873\n",
      "6.623749868595041e-07 0.6093146800994873\n",
      "3.1366499797513825e-07 0.6093146800994873\n",
      "1.5126502717066614e-07 0.6093146800994873\n",
      "7.408171143197251e-08 0.6093146800994873\n",
      "3.6762024535619275e-08 0.6093146800994873\n",
      "1.845055308535848e-08 0.6093146800994873\n",
      "9.350896945647946e-09 0.6093146800994873\n",
      "4.779771689555901e-09 0.6093146800994873\n",
      "2.4617685667749356e-09 0.6093146800994873\n",
      "1.2762939594068712e-09 0.6093146800994873\n",
      "6.657286943934082e-10 0.6093146800994873\n",
      "3.492423295003988e-10 0.6093146800994873\n",
      "1.841728991536229e-10 0.6093146800994873\n",
      "9.763043845589792e-11 0.6093146800994873\n",
      "5.207488953939965e-11 0.6093146800994873\n",
      "2.7984711770123738e-11 0.6093146800994873\n",
      "1.5171516820622344e-11 0.6093146800994873\n",
      "8.326227728117086e-12 0.6093146800994873\n",
      "4.654644725210488e-12 0.6093146800994873\n",
      "Start MP-MTL ...\n",
      "0.2784065902233124 0.7605208158493042\n",
      "0.11132657527923584 0.7193599343299866\n",
      "0.07262708246707916 0.7193599343299866\n",
      "0.05314198136329651 0.7193599343299866\n",
      "0.041189081966876984 0.7193599343299866\n",
      "0.03310113027691841 0.7193599343299866\n",
      "0.027330273762345314 0.7193599343299866\n",
      "0.02301989123225212 0.7193599343299866\n",
      "0.019673805683851242 0.7193599343299866\n",
      "0.017002834007143974 0.7193599343299866\n",
      "0.014829641208052635 0.7193599343299866\n",
      "0.01303711999207735 0.7193599343299866\n",
      "0.01154310628771782 0.7193599343299866\n",
      "0.010287841781973839 0.7193599343299866\n",
      "0.00922605860978365 0.7193599343299866\n",
      "0.008321719244122505 0.7193599343299866\n",
      "0.007545380853116512 0.7193599343299866\n",
      "0.006873226724565029 0.7193599343299866\n",
      "0.006286325864493847 0.7193599343299866\n",
      "0.005769806448370218 0.7193599343299866\n",
      "0.005312009714543819 0.7193599343299866\n",
      "0.004903753288090229 0.7193599343299866\n",
      "0.004537746775895357 0.7193599343299866\n",
      "0.004208129830658436 0.7193599343299866\n",
      "0.003910117782652378 0.7193599343299866\n",
      "0.00363977812230587 0.7193599343299866\n",
      "0.0033938116393983364 0.7193599343299866\n",
      "0.0031694299541413784 0.7193599343299866\n",
      "0.0029642495792359114 0.7193599343299866\n",
      "0.002776217879727483 0.7193599343299866\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.0228022855746088e-12 6.875821113586426\n",
      "1.0228022855746088e-12 5.977646827697754\n",
      "1.0228022855746088e-12 5.977646350860596\n",
      "9.665718746221241e-13 5.977643966674805\n",
      "9.665718746221241e-13 5.977643966674805\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.9776411056518555\n",
      "9.665718746221241e-13 5.977639198303223\n",
      "9.665718746221241e-13 5.97763729095459\n",
      "9.665718746221241e-13 5.97763729095459\n",
      "9.665718746221241e-13 5.97763729095459\n",
      "9.665718746221241e-13 5.97763729095459\n",
      "cluster acc 0.15625\n",
      "Start CMTL ...\n",
      "0.7853203415870667 0.9947725534439087\n",
      "0.24297747015953064 0.9947725534439087\n",
      "0.06316433101892471 0.9947725534439087\n",
      "0.024570316076278687 0.9947725534439087\n",
      "0.012831772677600384 0.9947725534439087\n",
      "0.00801662914454937 0.9947725534439087\n",
      "0.0056273178197443485 0.9947725534439087\n",
      "0.004287167452275753 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "0.003820221172645688 0.9947725534439087\n",
      "Start MP-MTL ...\n",
      "0.7587745189666748 1.0023753643035889\n",
      "0.552349865436554 1.0023753643035889\n",
      "0.4153505861759186 1.0023753643035889\n",
      "0.34210944175720215 1.0023753643035889\n",
      "0.3005905747413635 1.0023753643035889\n",
      "0.2736573815345764 1.0023753643035889\n",
      "0.25449782609939575 1.0023753643035889\n",
      "0.2393762767314911 1.0023753643035889\n",
      "0.22703678905963898 1.0023753643035889\n",
      "0.21676388382911682 1.0023753643035889\n",
      "0.2079986035823822 1.0023753643035889\n",
      "0.20045125484466553 1.0023753643035889\n",
      "0.1938459575176239 1.0023753643035889\n",
      "0.1879650056362152 1.0023753643035889\n",
      "0.1826605647802353 1.0023753643035889\n",
      "0.1778256595134735 1.0023753643035889\n",
      "0.1733768880367279 1.0023753643035889\n",
      "0.16925129294395447 1.0023753643035889\n",
      "0.16540245711803436 1.0023753643035889\n",
      "0.1617959439754486 1.0023753643035889\n",
      "0.15840405225753784 1.0023753643035889\n",
      "0.15520508587360382 1.0023753643035889\n",
      "0.15217983722686768 1.0023753643035889\n",
      "0.1493121236562729 1.0023753643035889\n",
      "0.1465878188610077 1.0023753643035889\n",
      "0.1439950168132782 1.0023753643035889\n",
      "0.14152280986309052 1.0023753643035889\n",
      "0.13916219770908356 1.0023753643035889\n",
      "0.1369045525789261 1.0023753643035889\n",
      "0.1347423493862152 1.0023753643035889\n",
      "Start CMTL ...\n",
      "0.21525299549102783 0.6314785480499268\n",
      "0.027997981756925583 0.4261489510536194\n",
      "0.009138129651546478 0.3973924219608307\n",
      "0.004265908617526293 0.3973924219608307\n",
      "0.0022967341355979443 0.3973924219608307\n",
      "0.0013446399243548512 0.3973924219608307\n",
      "0.0008357270853593946 0.3973924219608307\n",
      "0.0005436812061816454 0.3973924219608307\n",
      "0.0003667871351353824 0.3973924219608307\n",
      "0.00025505421217530966 0.3973924219608307\n",
      "0.00018205905507784337 0.3973924219608307\n",
      "0.0001329918741248548 0.3973924219608307\n",
      "9.916879935190082e-05 0.3973924219608307\n",
      "7.531805022154003e-05 0.3973924219608307\n",
      "5.8148834796156734e-05 0.3973924219608307\n",
      "4.555614941637032e-05 0.3973924219608307\n",
      "3.6163113691145554e-05 0.3973924219608307\n",
      "2.9049644581391476e-05 0.3973924219608307\n",
      "2.358851270400919e-05 0.3973924219608307\n",
      "1.9343824533279985e-05 0.3973924219608307\n",
      "1.6007310478016734e-05 0.3973924219608307\n",
      "1.3357390344026498e-05 0.3973924219608307\n",
      "1.1232548786210828e-05 0.3973924219608307\n",
      "9.513372788205743e-06 0.3973924219608307\n",
      "8.110654562187847e-06 0.3973924219608307\n",
      "6.956989636819344e-06 0.3973924219608307\n",
      "6.0009742810507305e-06 0.3973924219608307\n",
      "5.203067303227726e-06 0.3973924219608307\n",
      "4.532605544227408e-06 0.3973924219608307\n",
      "3.965617906942498e-06 0.3973924219608307\n",
      "Start MP-MTL ...\n",
      "0.26395753026008606 0.6087954640388489\n",
      "0.1255984753370285 0.4945407509803772\n",
      "0.09106501936912537 0.47345787286758423\n",
      "0.07248595356941223 0.4607422351837158\n",
      "0.060673050582408905 0.45160117745399475\n",
      "0.05249258875846863 0.4446723461151123\n",
      "0.04649966582655907 0.4394548833370209\n",
      "0.04190141707658768 0.43580174446105957\n",
      "0.038248460739851 0.43353384733200073\n",
      "0.03527325391769409 0.4323592782020569\n",
      "0.03280312940478325 0.4319533407688141\n",
      "0.030719120055437088 0.4319533407688141\n",
      "0.028935512527823448 0.4319533407688141\n",
      "0.02738909050822258 0.4319533407688141\n",
      "0.026032809168100357 0.4319533407688141\n",
      "0.024831188842654228 0.4319533407688141\n",
      "0.02375710755586624 0.4319533407688141\n",
      "0.022789377719163895 0.4319533407688141\n",
      "0.02191118150949478 0.4319533407688141\n",
      "0.021109016612172127 0.4319533407688141\n",
      "0.020372092723846436 0.4319533407688141\n",
      "0.019691824913024902 0.4319533407688141\n",
      "0.01906145177781582 0.4319533407688141\n",
      "0.018475571647286415 0.4319533407688141\n",
      "0.017929740250110626 0.4319533407688141\n",
      "0.01742018200457096 0.4319533407688141\n",
      "0.016943585127592087 0.4319533407688141\n",
      "0.016497023403644562 0.4319533407688141\n",
      "0.016077904030680656 0.4319533407688141\n",
      "0.01568395271897316 0.4319533407688141\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.040083106607198715 1.2373840808868408\n",
      "0.029706960543990135 1.2373840808868408\n",
      "0.02287423238158226 1.2373840808868408\n",
      "0.01834610290825367 1.2373840808868408\n",
      "0.015178978443145752 1.2373840808868408\n",
      "0.012857669964432716 1.2373840808868408\n",
      "0.011090079322457314 1.2373840808868408\n",
      "0.009701435454189777 1.2373840808868408\n",
      "0.008582879789173603 1.2373840808868408\n",
      "0.007663652300834656 1.2373840808868408\n",
      "0.006896053906530142 1.2373840808868408\n",
      "0.0062468633987009525 1.2373840808868408\n",
      "0.005692059639841318 1.2373840808868408\n",
      "0.005213682074099779 1.2373840808868408\n",
      "0.004797899164259434 1.2373840808868408\n",
      "0.00443387171253562 1.2373840808868408\n",
      "0.004113008268177509 1.2373840808868408\n",
      "0.0038284428883343935 1.2373840808868408\n",
      "0.0035746500361710787 1.2373840808868408\n",
      "0.003347157733514905 1.2373840808868408\n",
      "0.003142318455502391 1.2373840808868408\n",
      "0.002957137068733573 1.2373840808868408\n",
      "0.002789123449474573 1.2373840808868408\n",
      "0.002636194694787264 1.2373840808868408\n",
      "0.0024965815246105194 1.2373840808868408\n",
      "0.002368772868067026 1.2373840808868408\n",
      "0.002251467201858759 1.2373840808868408\n",
      "0.0021435352973639965 1.2373840808868408\n",
      "0.0020439899526536465 1.2373840808868408\n",
      "0.0019519670167937875 1.2373840808868408\n",
      "cluster acc 0.3375\n",
      "Start CMTL ...\n",
      "0.6580439805984497 0.8479808568954468\n",
      "0.23269470036029816 0.8172645568847656\n",
      "0.08841530978679657 0.8172645568847656\n",
      "0.051217444241046906 0.8172645568847656\n",
      "0.03654228150844574 0.8172645568847656\n",
      "0.02899913117289543 0.8172645568847656\n",
      "0.02899913117289543 0.8172645568847656\n",
      "0.02899913117289543 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "0.021936921402812004 0.8172645568847656\n",
      "Start MP-MTL ...\n",
      "0.639281690120697 0.8270961046218872\n",
      "0.39215999841690063 0.7638352513313293\n",
      "0.27882319688796997 0.7322210669517517\n",
      "0.23315970599651337 0.7259405851364136\n",
      "0.20882949233055115 0.7259405851364136\n",
      "0.19328424334526062 0.7259405851364136\n",
      "0.18242688477039337 0.7259405851364136\n",
      "0.174362450838089 0.7259405851364136\n",
      "0.1680692732334137 0.7259405851364136\n",
      "0.16292956471443176 0.7259405851364136\n",
      "0.1585802286863327 0.7259405851364136\n",
      "0.1547960340976715 0.7259405851364136\n",
      "0.1514340341091156 0.7259405851364136\n",
      "0.14840418100357056 0.7259405851364136\n",
      "0.14565607905387878 0.7259405851364136\n",
      "0.1431598663330078 0.7259405851364136\n",
      "0.14088577032089233 0.7259405851364136\n",
      "0.138801708817482 0.7259405851364136\n",
      "0.1368795931339264 0.7259405851364136\n",
      "0.13509711623191833 0.7259405851364136\n",
      "0.13343629240989685 0.7259405851364136\n",
      "0.13188248872756958 0.7259405851364136\n",
      "0.13042351603507996 0.7259405851364136\n",
      "0.12904885411262512 0.7259405851364136\n",
      "0.12775000929832458 0.7259405851364136\n",
      "0.1265193521976471 0.7259405851364136\n",
      "0.12535034120082855 0.7259405851364136\n",
      "0.12423726171255112 0.7259405851364136\n",
      "0.1231752261519432 0.7259405851364136\n",
      "0.12215997278690338 0.7259405851364136\n",
      "Start CMTL ...\n",
      "0.20411305129528046 0.5351696610450745\n",
      "0.02871141955256462 0.2770918905735016\n",
      "0.012893077917397022 0.2365354746580124\n",
      "0.008077112957835197 0.2278212308883667\n",
      "0.0056226905435323715 0.2253812551498413\n",
      "0.0041323150508105755 0.22509975731372833\n",
      "0.003143125679343939 0.22509975731372833\n",
      "0.0024498773273080587 0.22509975731372833\n",
      "0.0019472541753202677 0.22509975731372833\n",
      "0.0015749207232147455 0.22509975731372833\n",
      "0.0012946868082508445 0.22509975731372833\n",
      "0.0010805800557136536 0.22509975731372833\n",
      "0.0009143544593825936 0.22509975731372833\n",
      "0.0007831069524399936 0.22509975731372833\n",
      "0.0006777061498723924 0.22509975731372833\n",
      "0.0005916849477216601 0.22509975731372833\n",
      "0.0005204386543482542 0.22509975731372833\n",
      "0.00046066060895100236 0.22509975731372833\n",
      "0.0004099438083358109 0.22509975731372833\n",
      "0.00036651332629844546 0.22509975731372833\n",
      "0.0003290365566499531 0.22509975731372833\n",
      "0.0002964946033898741 0.22509975731372833\n",
      "0.00026809112750925124 0.22509975731372833\n",
      "0.0002431932371109724 0.22509975731372833\n",
      "0.00022128623095341027 0.22509975731372833\n",
      "0.00020194597891531885 0.22509975731372833\n",
      "0.0001848181418608874 0.22509975731372833\n",
      "0.00016960344510152936 0.22509975731372833\n",
      "0.0001560480595799163 0.22509975731372833\n",
      "0.0001439352345187217 0.22509975731372833\n",
      "Start MP-MTL ...\n",
      "0.24771928787231445 0.5038198232650757\n",
      "0.1227310299873352 0.3578195571899414\n",
      "0.0892663300037384 0.3088441491127014\n",
      "0.07064683735370636 0.2763255536556244\n",
      "0.05889476463198662 0.2528311610221863\n",
      "0.050696469843387604 0.2347339689731598\n",
      "0.044620268046855927 0.2200632393360138\n",
      "0.03997497633099556 0.20772898197174072\n",
      "0.03632646054029465 0.19708392024040222\n",
      "0.03337235376238823 0.18772009015083313\n",
      "0.03090721368789673 0.17935532331466675\n",
      "0.0287934597581625 0.17176733911037445\n",
      "0.02693900093436241 0.1647719293832779\n",
      "0.025283217430114746 0.15822932124137878\n",
      "0.023787016049027443 0.1520463079214096\n",
      "0.022423598915338516 0.146168053150177\n",
      "0.021173063665628433 0.14056548476219177\n",
      "0.020020972937345505 0.13522522151470184\n",
      "0.01895681582391262 0.13013818860054016\n",
      "0.017971523106098175 0.12528862059116364\n",
      "0.017055559903383255 0.12065201997756958\n",
      "0.01619892194867134 0.11619967222213745\n",
      "0.015391903929412365 0.11190345138311386\n",
      "0.014625748619437218 0.10773910582065582\n",
      "0.013892936520278454 0.10368870198726654\n",
      "0.013187633827328682 0.09974949806928635\n",
      "0.012507990002632141 0.09594973921775818\n",
      "0.01186195109039545 0.09235015511512756\n",
      "0.011264968663454056 0.08899806439876556\n",
      "0.01072186790406704 0.08589297533035278\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06372460722923279 0.5813553929328918\n",
      "0.048874080181121826 0.5405458807945251\n",
      "0.039130184799432755 0.5083548426628113\n",
      "0.03256821632385254 0.48212671279907227\n",
      "0.027932142838835716 0.46070799231529236\n",
      "0.024485696107149124 0.44330811500549316\n",
      "0.021813537925481796 0.4291841983795166\n",
      "0.01967848651111126 0.4176414906978607\n",
      "0.017937909811735153 0.40806642174720764\n",
      "0.016499347984790802 0.39995041489601135\n",
      "0.01529780589044094 0.3929038941860199\n",
      "0.01428463775664568 0.38665512204170227\n",
      "0.013422057032585144 0.3810236155986786\n",
      "0.012680456042289734 0.3758902847766876\n",
      "0.012036587111651897 0.371171772480011\n",
      "0.011472275480628014 0.3668054938316345\n",
      "0.010973242111504078 0.36274051666259766\n",
      "0.010528243146836758 0.35893601179122925\n",
      "0.01012834720313549 0.3553573191165924\n",
      "0.009766431525349617 0.3519754111766815\n",
      "0.009436755441129208 0.34876614809036255\n",
      "0.009134700521826744 0.34570980072021484\n",
      "0.00885647814720869 0.34278950095176697\n",
      "0.008599010296165943 0.33999183773994446\n",
      "0.008359761908650398 0.3373057544231415\n",
      "0.008136621676385403 0.33472153544425964\n",
      "0.007927851751446724 0.3322317898273468\n",
      "0.007731995079666376 0.3298293352127075\n",
      "0.007547804154455662 0.32750871777534485\n",
      "0.007374244276434183 0.3252640962600708\n",
      "cluster acc 0.93125\n",
      "Start CMTL ...\n",
      "0.2378220558166504 0.5134324431419373\n",
      "0.049271926283836365 0.2489456832408905\n",
      "0.024162935093045235 0.21052420139312744\n",
      "0.016400886699557304 0.2007034718990326\n",
      "0.012660023756325245 0.19668081402778625\n",
      "0.010430730879306793 0.1964292824268341\n",
      "0.008930912241339684 0.1964292824268341\n",
      "0.007848700508475304 0.1964292824268341\n",
      "0.0070337094366550446 0.1964292824268341\n",
      "0.006399538367986679 0.1964292824268341\n",
      "0.005891710519790649 0.1964292824268341\n",
      "0.005473692435771227 0.1964292824268341\n",
      "0.005121998488903046 0.1964292824268341\n",
      "0.004822448827326298 0.1964292824268341\n",
      "0.004566948860883713 0.1964292824268341\n",
      "0.004566948860883713 0.1964292824268341\n",
      "0.004566948860883713 0.1964292824268341\n",
      "0.004566948860883713 0.1964292824268341\n",
      "0.004566948860883713 0.1964292824268341\n",
      "0.004566948860883713 0.1964292824268341\n",
      "0.0045532179065048695 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.004324598237872124 0.1964292824268341\n",
      "0.0043179853819310665 0.1964292824268341\n",
      "Start MP-MTL ...\n",
      "0.2619990408420563 0.45556527376174927\n",
      "0.13037359714508057 0.302240252494812\n",
      "0.09497879445552826 0.25250357389450073\n",
      "0.07549848407506943 0.21909122169017792\n",
      "0.0628180131316185 0.19514140486717224\n",
      "0.05415431410074234 0.17717516422271729\n",
      "0.04795611649751663 0.16344718635082245\n",
      "0.04327340051531792 0.15266135334968567\n",
      "0.039621319621801376 0.14403118193149567\n",
      "0.036704085767269135 0.13705827295780182\n",
      "0.03432746231555939 0.13135884702205658\n",
      "0.03235963359475136 0.12661878764629364\n",
      "0.030704647302627563 0.12258797883987427\n",
      "0.029289165511727333 0.11907444894313812\n",
      "0.028056493028998375 0.11593415588140488\n",
      "0.02696259878575802 0.1130596399307251\n",
      "0.025973964482545853 0.11037105321884155\n",
      "0.02506883814930916 0.10781629383563995\n",
      "0.024239633232355118 0.10538075119256973\n",
      "0.023486461490392685 0.10308309644460678\n",
      "0.022804809734225273 0.10094082355499268\n",
      "0.02218467742204666 0.09894806891679764\n",
      "0.0216157715767622 0.0970858559012413\n",
      "0.02108992263674736 0.09533511847257614\n",
      "0.020600832998752594 0.09368078410625458\n",
      "0.020143715664744377 0.09211169928312302\n",
      "0.019714783877134323 0.0906200259923935\n",
      "0.019310954958200455 0.08920014649629593\n",
      "0.018929611891508102 0.08784748613834381\n",
      "0.018568510189652443 0.08655837923288345\n",
      "Start CMTL ...\n",
      "0.19627158343791962 0.47915157675743103\n",
      "0.027636345475912094 0.19573602080345154\n",
      "0.013964327983558178 0.15381871163845062\n",
      "0.00927855633199215 0.13835805654525757\n",
      "0.0067399307154119015 0.12886551022529602\n",
      "0.005127430893480778 0.12226863205432892\n",
      "0.004006549250334501 0.11734616756439209\n",
      "0.0032103757839649916 0.11350083351135254\n",
      "0.002640839433297515 0.11038541793823242\n",
      "0.0022218325175344944 0.10777370631694794\n",
      "0.0019029856193810701 0.10552731901407242\n",
      "0.0016550181899219751 0.10356751829385757\n",
      "0.0014598281122744083 0.10184675455093384\n",
      "0.0013041140045970678 0.10033351182937622\n",
      "0.0011775234015658498 0.09900398552417755\n",
      "0.0010724503081291914 0.09783908724784851\n",
      "0.000983619480393827 0.09682179987430573\n",
      "0.0009074045228771865 0.095936119556427\n",
      "0.0008412505267187953 0.09516735374927521\n",
      "0.0007832862320356071 0.09450162947177887\n",
      "0.0007320870645344257 0.093926340341568\n",
      "0.0006865401519462466 0.09343018382787704\n",
      "0.000645758060272783 0.09300322085618973\n",
      "0.0006090239039622247 0.09263668954372406\n",
      "0.0005757523467764258 0.09232296049594879\n",
      "0.000545462011359632 0.09205552935600281\n",
      "0.0005177544080652297 0.09182880073785782\n",
      "0.0004922982188872993 0.09163793921470642\n",
      "0.000468814600026235 0.09147877991199493\n",
      "0.0004470701387617737 0.09134779870510101\n",
      "Start MP-MTL ...\n",
      "0.22813722491264343 0.42488422989845276\n",
      "0.10977859795093536 0.27024638652801514\n",
      "0.07692742347717285 0.2141319066286087\n",
      "0.058528266847133636 0.17642448842525482\n",
      "0.04682854562997818 0.14928582310676575\n",
      "0.038818612694740295 0.12887105345726013\n",
      "0.03297388181090355 0.11293868720531464\n",
      "0.028352022171020508 0.09993178397417068\n",
      "0.024604927748441696 0.08911711722612381\n",
      "0.021835461258888245 0.08052825927734375\n",
      "0.01965942792594433 0.0734250396490097\n",
      "0.017857728525996208 0.06734547019004822\n",
      "0.016321253031492233 0.06204267218708992\n",
      "0.014982765540480614 0.057353608310222626\n",
      "0.013801990076899529 0.053173162043094635\n",
      "0.01275790948420763 0.049440812319517136\n",
      "0.011834869161248207 0.04610943794250488\n",
      "0.011014578863978386 0.04312391206622124\n",
      "0.010279291309416294 0.040428437292575836\n",
      "0.009614669717848301 0.03797592595219612\n",
      "0.009009592235088348 0.03572901710867882\n",
      "0.008455177769064903 0.03365800902247429\n",
      "0.007944079115986824 0.03173874318599701\n",
      "0.007470106240361929 0.02995109185576439\n",
      "0.007028012070804834 0.028278235346078873\n",
      "0.006613402161747217 0.026705890893936157\n",
      "0.0062225861474871635 0.025222068652510643\n",
      "0.005852558650076389 0.02381664142012596\n",
      "0.0055009000934660435 0.0224812813103199\n",
      "0.005165717098861933 0.021209081634879112\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.072586290538311 0.40051382780075073\n",
      "0.05384082347154617 0.3381904363632202\n",
      "0.04227074608206749 0.2949141561985016\n",
      "0.03480035066604614 0.26342350244522095\n",
      "0.02966206707060337 0.23920626938343048\n",
      "0.025909632444381714 0.2196376621723175\n",
      "0.02303168550133705 0.20319907367229462\n",
      "0.02073867991566658 0.1889950931072235\n",
      "0.018856434151530266 0.17648044228553772\n",
      "0.017273906618356705 0.16530713438987732\n",
      "0.015916891396045685 0.15524128079414368\n",
      "0.014734146185219288 0.1461159884929657\n",
      "0.013689421117305756 0.13780571520328522\n",
      "0.0127566484734416 0.13021139800548553\n",
      "0.011916703544557095 0.12325172126293182\n",
      "0.011155299842357635 0.11685683578252792\n",
      "0.010461506433784962 0.11096582561731339\n",
      "0.009826765395700932 0.10552432388067245\n",
      "0.009244177490472794 0.10048364102840424\n",
      "0.0087080467492342 0.09580009430646896\n",
      "0.008213565684854984 0.09143472462892532\n",
      "0.0077566057443618774 0.08735327422618866\n",
      "0.007333565503358841 0.08352546393871307\n",
      "0.006941303610801697 0.07992494106292725\n",
      "0.006577027030289173 0.07652901858091354\n",
      "0.006238269153982401 0.07331795990467072\n",
      "0.0059228381142020226 0.0702752023935318\n",
      "0.005628757178783417 0.06738655269145966\n",
      "0.005354276858270168 0.06463988125324249\n",
      "0.0050977980718016624 0.06202499940991402\n",
      "cluster acc 0.971875\n",
      "Start CMTL ...\n",
      "0.21311648190021515 0.44805973768234253\n",
      "0.03506026417016983 0.16178151965141296\n",
      "0.017823699861764908 0.12161524593830109\n",
      "0.011994550004601479 0.1050940752029419\n",
      "0.008948465809226036 0.09435997158288956\n",
      "0.007282502017915249 0.08704479038715363\n",
      "0.00623879162594676 0.08184133470058441\n",
      "0.005495565012097359 0.07793579995632172\n",
      "0.004920002073049545 0.07486016303300858\n",
      "0.0044671110808849335 0.07245612144470215\n",
      "0.004118412733078003 0.07068781554698944\n",
      "0.0038491853047162294 0.06947119534015656\n",
      "0.0036347974091768265 0.06869031488895416\n",
      "0.0034607616253197193 0.06824524700641632\n",
      "0.0033194366842508316 0.06805525720119476\n",
      "0.0032044046092778444 0.06805448234081268\n",
      "0.0031097098253667355 0.06805448234081268\n",
      "0.0030306093394756317 0.06805448234081268\n",
      "0.00296363839879632 0.06805448234081268\n",
      "0.002906305016949773 0.06805448234081268\n",
      "0.0028567672707140446 0.06805448234081268\n",
      "0.0028136433102190495 0.06805448234081268\n",
      "0.002775859087705612 0.06805448234081268\n",
      "0.00274256756529212 0.06805448234081268\n",
      "0.00271309120580554 0.06805448234081268\n",
      "0.002686872147023678 0.06805448234081268\n",
      "0.0026634554378688335 0.06805448234081268\n",
      "0.0026424587704241276 0.06805448234081268\n",
      "0.002623558510094881 0.06805448234081268\n",
      "0.002606484806165099 0.06805448234081268\n",
      "Start MP-MTL ...\n",
      "0.2299068719148636 0.3894454836845398\n",
      "0.10171826183795929 0.21532246470451355\n",
      "0.06913231313228607 0.16119369864463806\n",
      "0.05240197852253914 0.12952017784118652\n",
      "0.0421261265873909 0.1084512248635292\n",
      "0.03521599620580673 0.09323543310165405\n",
      "0.030222725123167038 0.0816059559583664\n",
      "0.026438290253281593 0.07235731184482574\n",
      "0.02345854416489601 0.06479455530643463\n",
      "0.021044088527560234 0.058490920811891556\n",
      "0.019045472145080566 0.05316145345568657\n",
      "0.017362188547849655 0.048602353781461716\n",
      "0.01592301018536091 0.044662050902843475\n",
      "0.014676189050078392 0.04122520983219147\n",
      "0.013583848252892494 0.038203369826078415\n",
      "0.012618380598723888 0.03552842512726784\n",
      "0.011759848333895206 0.03314816579222679\n",
      "0.010993851348757744 0.031022394075989723\n",
      "0.01030968502163887 0.029119735583662987\n",
      "0.009698955342173576 0.027415141463279724\n",
      "0.009154519997537136 0.02588759921491146\n",
      "0.008669780567288399 0.024518687278032303\n",
      "0.008238421753048897 0.02329154498875141\n",
      "0.007854235358536243 0.022190338000655174\n",
      "0.007511231116950512 0.021199997514486313\n",
      "0.007203720510005951 0.02030624821782112\n",
      "0.006926422473043203 0.019495725631713867\n",
      "0.00667454581707716 0.018756020814180374\n",
      "0.0064438460394740105 0.018075844272971153\n",
      "0.006230649072676897 0.017445124685764313\n",
      "Start CMTL ...\n",
      "0.1892969310283661 0.4313350319862366\n",
      "0.02551385760307312 0.15111854672431946\n",
      "0.013181227259337902 0.10946784913539886\n",
      "0.008494211360812187 0.0901322066783905\n",
      "0.005923607386648655 0.07728048413991928\n",
      "0.004372606985270977 0.06805796921253204\n",
      "0.003388234181329608 0.06119385361671448\n",
      "0.002734861569479108 0.055947303771972656\n",
      "0.002280408050864935 0.05184555798768997\n",
      "0.0019503323128446937 0.0485757477581501\n",
      "0.0017020360101014376 0.045925263315439224\n",
      "0.0015097898431122303 0.04374607652425766\n",
      "0.0013570929877460003 0.04193415120244026\n",
      "0.0012329795863479376 0.040416281670331955\n",
      "0.001130016171373427 0.039140485227108\n",
      "0.0010430843103677034 0.03806864470243454\n",
      "0.0009685972472652793 0.037171732634305954\n",
      "0.0009039974538609385 0.03642690181732178\n",
      "0.0008474214118905365 0.03581549972295761\n",
      "0.0007974774343892932 0.03532211855053902\n",
      "0.0007530952570959926 0.034933824092149734\n",
      "0.0007134327315725386 0.03463973104953766\n",
      "0.0006778090028092265 0.03443073481321335\n",
      "0.0006456671981140971 0.034299012273550034\n",
      "0.0006165473023429513 0.03423802927136421\n",
      "0.0005900642136111856 0.03423802927136421\n",
      "0.0005658973823301494 0.03423802927136421\n",
      "0.0005437767249532044 0.03423802927136421\n",
      "0.0005234739510342479 0.03423802927136421\n",
      "0.0005047949962317944 0.03423802927136421\n",
      "Start MP-MTL ...\n",
      "0.20967459678649902 0.36545833945274353\n",
      "0.0933569073677063 0.20485322177410126\n",
      "0.06323131173849106 0.15390801429748535\n",
      "0.0472925528883934 0.12251820415258408\n",
      "0.03774898126721382 0.10158172994852066\n",
      "0.031327761709690094 0.08661135286092758\n",
      "0.026655707508325577 0.07530378550291061\n",
      "0.02313094027340412 0.06647801399230957\n",
      "0.020389851182699203 0.059391845017671585\n",
      "0.018186483532190323 0.05354490131139755\n",
      "0.016366876661777496 0.048613470047712326\n",
      "0.014833818189799786 0.044385574758052826\n",
      "0.013522498309612274 0.04071597009897232\n",
      "0.012387688271701336 0.03750088810920715\n",
      "0.011396808549761772 0.03466343507170677\n",
      "0.010525698773562908 0.03214513137936592\n",
      "0.00975600816309452 0.029900342226028442\n",
      "0.009073447436094284 0.027892742305994034\n",
      "0.008466548286378384 0.026092907413840294\n",
      "0.007925891317427158 0.024476313963532448\n",
      "0.007443465292453766 0.02302229031920433\n",
      "0.007012327201664448 0.02171281911432743\n",
      "0.006626306567341089 0.02053200453519821\n",
      "0.006279845722019672 0.019465483725070953\n",
      "0.005967923440039158 0.018500173464417458\n",
      "0.005685898941010237 0.017623944208025932\n",
      "0.00542953796684742 0.016825538128614426\n",
      "0.005194937344640493 0.016094466671347618\n",
      "0.004978520330041647 0.015420934185385704\n",
      "0.004777022171765566 0.014795866794884205\n",
      "70 5 64\n",
      "Start MTL ...\n",
      "0.07226596027612686 0.3002510666847229\n",
      "0.05181703716516495 0.23637115955352783\n",
      "0.03981134295463562 0.19507819414138794\n",
      "0.03221896290779114 0.16677318513393402\n",
      "0.02702851966023445 0.14604660868644714\n",
      "0.023245081305503845 0.13000568747520447\n",
      "0.020349230617284775 0.11707276105880737\n",
      "0.0180500540882349 0.10634050518274307\n",
      "0.016173364594578743 0.09724901616573334\n",
      "0.014608575031161308 0.08942683041095734\n",
      "0.013281804509460926 0.08261217921972275\n",
      "0.012141469866037369 0.07661157846450806\n",
      "0.011150145903229713 0.0712776780128479\n",
      "0.01027982123196125 0.06649605929851532\n",
      "0.009509027004241943 0.06217627972364426\n",
      "0.008820965886116028 0.05824632570147514\n",
      "0.00820232555270195 0.05464800074696541\n",
      "0.007642427925020456 0.05133408308029175\n",
      "0.007132635451853275 0.04826585203409195\n",
      "0.006665889173746109 0.045411366969347\n",
      "0.006236360874027014 0.042744144797325134\n",
      "0.005839226301759481 0.04024206101894379\n",
      "0.005470458418130875 0.037886835634708405\n",
      "0.00512665743008256 0.035663094371557236\n",
      "0.004804964177310467 0.03355810046195984\n",
      "0.0045029656030237675 0.03156124800443649\n",
      "0.00421862443909049 0.029663825407624245\n",
      "0.003950236365199089 0.027858654037117958\n",
      "0.0036963731981813908 0.02613992616534233\n",
      "0.003455865429714322 0.024502918124198914\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.19727668166160583 0.3968607485294342\n",
      "0.03199101984500885 0.12774646282196045\n",
      "0.017071181908249855 0.09109814465045929\n",
      "0.010717392899096012 0.0719195306301117\n",
      "0.007584442384541035 0.06004960089921951\n",
      "0.005715514998883009 0.05176100879907608\n",
      "0.004497320856899023 0.04551785811781883\n",
      "0.0037276328075677156 0.04076448455452919\n",
      "0.003233030904084444 0.037098273634910583\n",
      "0.00289950636215508 0.034213777631521225\n",
      "0.0026624754536896944 0.031893473118543625\n",
      "0.002486390992999077 0.02998802438378334\n",
      "0.0023509489838033915 0.02839602530002594\n",
      "0.00224382895976305 0.027047568932175636\n",
      "0.0021571938414126635 0.0258928332477808\n",
      "0.002085882704705 0.024895399808883667\n",
      "0.002026356989517808 0.02402791753411293\n",
      "0.001976101892068982 0.023269370198249817\n",
      "0.0019332654774188995 0.022603344172239304\n",
      "0.0018964422633871436 0.022016823291778564\n",
      "0.0018645573873072863 0.021499237045645714\n",
      "0.0018367597367614508 0.02104194089770317\n",
      "0.001812377362512052 0.02063780091702938\n",
      "0.001790872192941606 0.020280810073018074\n",
      "0.0017718032468110323 0.019965866580605507\n",
      "0.0017548168543726206 0.01968858204782009\n",
      "0.0017396090552210808 0.019445260986685753\n",
      "0.0017259365413337946 0.019232600927352905\n",
      "0.0017135923262685537 0.019047779962420464\n",
      "0.0017024015542119741 0.018888309597969055\n",
      "Start MP-MTL ...\n",
      "0.20411157608032227 0.3235933184623718\n",
      "0.08873852342367172 0.17431126534938812\n",
      "0.0591953881084919 0.126077800989151\n",
      "0.04519127309322357 0.10007564723491669\n",
      "0.0364399179816246 0.08262558281421661\n",
      "0.03022136352956295 0.06965939700603485\n",
      "0.0255427323281765 0.05962217599153519\n",
      "0.02193794585764408 0.05171411484479904\n",
      "0.01911964640021324 0.045391906052827835\n",
      "0.016875887289643288 0.04024503752589226\n",
      "0.015047970227897167 0.03596990555524826\n",
      "0.01352260448038578 0.03234848380088806\n",
      "0.012221623212099075 0.029225125908851624\n",
      "0.011091331951320171 0.026488477364182472\n",
      "0.010094446130096912 0.024058513343334198\n",
      "0.00920481514185667 0.021877681836485863\n",
      "0.008403976447880268 0.01990473084151745\n",
      "0.007678932510316372 0.01811033859848976\n",
      "0.007020571269094944 0.016473818570375443\n",
      "0.006422487553209066 0.01498057134449482\n",
      "0.005880060605704784 0.013620001263916492\n",
      "0.0053897034376859665 0.012383933179080486\n",
      "0.004948350600898266 0.011265446431934834\n",
      "0.004553094506263733 0.010257977060973644\n",
      "0.004200974013656378 0.009354906156659126\n",
      "0.0038889001589268446 0.008549289777874947\n",
      "0.0036136594135314226 0.007833929732441902\n",
      "0.0033719767816364765 0.007201328873634338\n",
      "0.003160587977617979 0.006644025444984436\n",
      "0.0029763146303594112 0.006154651287943125\n",
      "Start CMTL ...\n",
      "0.1880366951227188 0.4072568416595459\n",
      "0.02565697766840458 0.12309743463993073\n",
      "0.01234427373856306 0.08167697489261627\n",
      "0.007430694997310638 0.061789076775312424\n",
      "0.005005429498851299 0.049008309841156006\n",
      "0.0036311938893049955 0.040014807134866714\n",
      "0.002756060566753149 0.033412493765354156\n",
      "0.0021515244152396917 0.028462067246437073\n",
      "0.001718811341561377 0.02471148408949375\n",
      "0.0014041912509128451 0.021832361817359924\n",
      "0.0011716800509020686 0.01958637870848179\n",
      "0.0009967794176191092 0.017809713259339333\n",
      "0.0008627786301076412 0.016389857977628708\n",
      "0.0007582145044580102 0.015247257426381111\n",
      "0.0006751884939149022 0.014323823153972626\n",
      "0.0006081819883547723 0.01357626635581255\n",
      "0.0005532591603696346 0.012971865944564342\n",
      "0.0005075616063550115 0.012485883198678493\n",
      "0.00046898098662495613 0.01209974940866232\n",
      "0.0004359474405646324 0.011799839325249195\n",
      "0.00040728674503043294 0.011576414108276367\n",
      "0.0003821222635451704 0.01142275333404541\n",
      "0.0003598037292249501 0.011334258131682873\n",
      "0.0003398527333047241 0.011307650245726109\n",
      "0.0003219192149117589 0.011307650245726109\n",
      "0.00030574697302654386 0.011307650245726109\n",
      "0.0002911450865212828 0.011307650245726109\n",
      "0.00027796445647254586 0.011307650245726109\n",
      "0.0002660800819285214 0.011307650245726109\n",
      "0.00025538026238791645 0.011307650245726109\n",
      "Start MP-MTL ...\n",
      "0.19405405223369598 0.32486212253570557\n",
      "0.08287613093852997 0.1671518087387085\n",
      "0.053945861756801605 0.11740924417972565\n",
      "0.038726020604372025 0.0883418470621109\n",
      "0.029539277777075768 0.06941132247447968\n",
      "0.023400966078042984 0.05613954737782478\n",
      "0.01898164674639702 0.04626400023698807\n",
      "0.015664704144001007 0.03864814341068268\n",
      "0.013110512867569923 0.03264683857560158\n",
      "0.011107778176665306 0.02784935012459755\n",
      "0.009514725767076015 0.023972097784280777\n",
      "0.008231515996158123 0.0208087470382452\n",
      "0.00718553364276886 0.018204303458333015\n",
      "0.006322829984128475 0.01604013331234455\n",
      "0.005602726712822914 0.014224469661712646\n",
      "0.0049942536279559135 0.012685878202319145\n",
      "0.004473715089261532 0.011368565261363983\n",
      "0.004022927954792976 0.010228852741420269\n",
      "0.0036279563792049885 0.009232616052031517\n",
      "0.0032781437039375305 0.008353164419531822\n",
      "0.0029653667006641626 0.0075697265565395355\n",
      "0.0026834821328520775 0.006866185460239649\n",
      "0.002427848055958748 0.006230086088180542\n",
      "0.002194979228079319 0.005651861894875765\n",
      "0.001982241403311491 0.005124157294631004\n",
      "0.0017876240890473127 0.004641303326934576\n",
      "0.0016095589380711317 0.004198892507702112\n",
      "0.0014467780711129308 0.003793422831222415\n",
      "0.001298209885135293 0.0034220293164253235\n",
      "0.001162898726761341 0.0030822898261249065\n",
      "80 5 64\n",
      "Start MTL ...\n",
      "0.0731901228427887 0.23792245984077454\n",
      "0.04975438117980957 0.17465652525424957\n",
      "0.03659772127866745 0.1361805647611618\n",
      "0.028613725677132607 0.11104176193475723\n",
      "0.023363716900348663 0.09345357120037079\n",
      "0.019671013578772545 0.0804395079612732\n",
      "0.016933461651206017 0.0703875795006752\n",
      "0.01482172030955553 0.06237306073307991\n",
      "0.013143333606421947 0.05583243444561958\n",
      "0.011778613552451134 0.05040127784013748\n",
      "0.01064884290099144 0.045830123126506805\n",
      "0.009699693880975246 0.04193967580795288\n",
      "0.008892131969332695 0.03859606012701988\n",
      "0.008197186514735222 0.03569592162966728\n",
      "0.007592765148729086 0.03315785899758339\n",
      "0.007061626762151718 0.030916448682546616\n",
      "0.006590064615011215 0.028918366879224777\n",
      "0.00616700854152441 0.027119910344481468\n",
      "0.005783420521765947 0.02548467554152012\n",
      "0.005431843921542168 0.023982517421245575\n",
      "0.0051061175763607025 0.02258833684027195\n",
      "0.004801158327609301 0.021281316876411438\n",
      "0.004512818995863199 0.02004436030983925\n",
      "0.004237769171595573 0.018863696604967117\n",
      "0.003973423503339291 0.01772851124405861\n",
      "0.003717879531905055 0.016630761325359344\n",
      "0.0034698420204222202 0.015564806759357452\n",
      "0.0032285775523632765 0.014527293853461742\n",
      "0.0029938286170363426 0.01351685356348753\n",
      "0.0027657547034323215 0.012533849105238914\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.1984114944934845 0.37912771105766296\n",
      "0.033221274614334106 0.11189743131399155\n",
      "0.01879815198481083 0.0773216262459755\n",
      "0.01349678821861744 0.06089545413851738\n",
      "0.010460829362273216 0.0500325970351696\n",
      "0.008319639600813389 0.04185601696372032\n",
      "0.006671310402452946 0.03579077869653702\n",
      "0.005450352095067501 0.031491704285144806\n",
      "0.0046423664316535 0.02842561900615692\n",
      "0.004175179172307253 0.02622940205037594\n",
      "0.003892879467457533 0.02462569996714592\n",
      "0.0037050272803753614 0.023436255753040314\n",
      "0.003569427179172635 0.022546634078025818\n",
      "0.0034661092795431614 0.021878564730286598\n",
      "0.0033847757149487734 0.021377218887209892\n",
      "0.0033195402938872576 0.02100379392504692\n",
      "0.0032666469924151897 0.0207303948700428\n",
      "0.0032234494574368 0.020536668598651886\n",
      "0.0031879451125860214 0.020407486706972122\n",
      "0.0031585681717842817 0.020331429317593575\n",
      "0.0031340725254267454 0.020299850031733513\n",
      "0.0031134821474552155 0.020299850031733513\n",
      "0.0030960310250520706 0.020299850031733513\n",
      "0.0030811193864792585 0.020299850031733513\n",
      "0.0030682820361107588 0.020299850031733513\n",
      "0.003057151800021529 0.020299850031733513\n",
      "0.0030474362429231405 0.020299850031733513\n",
      "0.00303890579380095 0.020299850031733513\n",
      "0.003031372558325529 0.020299850031733513\n",
      "0.0030246861279010773 0.020299850031733513\n",
      "Start MP-MTL ...\n",
      "0.19488200545310974 0.3051123023033142\n",
      "0.08174019306898117 0.14831818640232086\n",
      "0.05518799275159836 0.10500435531139374\n",
      "0.04191240295767784 0.08134178072214127\n",
      "0.033613868057727814 0.06608537584543228\n",
      "0.028008490800857544 0.055378250777721405\n",
      "0.023921076208353043 0.04730952903628349\n",
      "0.02091018669307232 0.04119420796632767\n",
      "0.018671993166208267 0.03659114986658096\n",
      "0.016949070617556572 0.03304979205131531\n",
      "0.015586458146572113 0.030258659273386\n",
      "0.014483538456261158 0.028009068220853806\n",
      "0.013571004383265972 0.026157056912779808\n",
      "0.012799511663615704 0.02460019290447235\n",
      "0.012132806703448296 0.02326328679919243\n",
      "0.011543449014425278 0.022089224308729172\n",
      "0.011010181158781052 0.021033620461821556\n",
      "0.010516349226236343 0.02006150409579277\n",
      "0.010049044154584408 0.019145477563142776\n",
      "0.009598592296242714 0.018264751881361008\n",
      "0.00915833842009306 0.01740456372499466\n",
      "0.008724547922611237 0.01655597612261772\n",
      "0.008296244777739048 0.01571561023592949\n",
      "0.007874944247305393 0.01488510798662901\n",
      "0.007464148104190826 0.014070247299969196\n",
      "0.007068695966154337 0.01327977329492569\n",
      "0.006693919189274311 0.012523856945335865\n",
      "0.006344838533550501 0.01181253232061863\n",
      "0.006025463808327913 0.01115436665713787\n",
      "0.005738352425396442 0.010555511340498924\n",
      "Start CMTL ...\n",
      "0.18303336203098297 0.3642286956310272\n",
      "0.023785751312971115 0.09764320403337479\n",
      "0.011870430782437325 0.0644749253988266\n",
      "0.00725155184045434 0.0470535084605217\n",
      "0.00498456135392189 0.036183301359415054\n",
      "0.0036375161726027727 0.0288053248077631\n",
      "0.002625374821946025 0.023234780877828598\n",
      "0.0018192451680079103 0.018836908042430878\n",
      "0.0013195107458159328 0.015599449165165424\n",
      "0.0010295840911567211 0.013219836167991161\n",
      "0.0008402583189308643 0.011395740322768688\n",
      "0.0007055072346702218 0.009960237890481949\n",
      "0.0006030724616721272 0.00880431104451418\n",
      "0.0005204829503782094 0.007852933369576931\n",
      "0.00045050858170725405 0.007054113782942295\n",
      "0.00038917039637453854 0.0063711898401379585\n",
      "0.00033476465614512563 0.005778284277766943\n",
      "0.00028703775024041533 0.005257758777588606\n",
      "0.0002461845870129764 0.004798131063580513\n",
      "0.0002120435965480283 0.004391660448163748\n",
      "0.00018389847537036985 0.004032227676361799\n",
      "0.00016074208542704582 0.003714206162840128\n",
      "0.00014157724217511714 0.003432282479479909\n",
      "0.00012556478031910956 0.0031815986149013042\n",
      "0.00011204845213796943 0.0029578637331724167\n",
      "0.0001005274461931549 0.002757398411631584\n",
      "9.061997843673453e-05 0.0025770762003958225\n",
      "8.203298057196662e-05 0.002414255402982235\n",
      "7.453827856807038e-05 0.002266706433147192\n",
      "6.795612716814503e-05 0.0021325387060642242\n",
      "Start MP-MTL ...\n",
      "0.17995446920394897 0.2910342812538147\n",
      "0.07210544496774673 0.13871002197265625\n",
      "0.04640408232808113 0.09473001211881638\n",
      "0.033805426210165024 0.07117416709661484\n",
      "0.026547927409410477 0.05684813857078552\n",
      "0.02177421562373638 0.04714503884315491\n",
      "0.018351467326283455 0.040046922862529755\n",
      "0.015754099935293198 0.03457369655370712\n",
      "0.013704994693398476 0.030196135863661766\n",
      "0.012041843496263027 0.026602616533637047\n",
      "0.01066184788942337 0.02359548956155777\n",
      "0.009496561251580715 0.021041495725512505\n",
      "0.008498432114720345 0.018846046179533005\n",
      "0.007632979191839695 0.016938846558332443\n",
      "0.0068742320872843266 0.015265926718711853\n",
      "0.006202138960361481 0.013784895651042461\n",
      "0.005601011216640472 0.012462111189961433\n",
      "0.0050585949793457985 0.011270931921899319\n",
      "0.004565404728055 0.010190390050411224\n",
      "0.004114251583814621 0.009204224683344364\n",
      "0.003699813038110733 0.00830005295574665\n",
      "0.003318255301564932 0.007468665484338999\n",
      "0.0029668761417269707 0.006703282706439495\n",
      "0.0026437933556735516 0.005998987704515457\n",
      "0.002347622299566865 0.005352133419364691\n",
      "0.002077267039567232 0.0047598727978765965\n",
      "0.0018317054491490126 0.004219754133373499\n",
      "0.001609878963790834 0.003729451447725296\n",
      "0.001410613302141428 0.0032865453977137804\n",
      "0.0012326028663665056 0.002888457151129842\n",
      "90 5 64\n",
      "Start MTL ...\n",
      "0.07248147577047348 0.204030841588974\n",
      "0.047535039484500885 0.14302200078964233\n",
      "0.033914536237716675 0.1072358712553978\n",
      "0.025737155228853226 0.08430035412311554\n",
      "0.02035955898463726 0.06839614361524582\n",
      "0.016569452360272408 0.05671388655900955\n",
      "0.013761738315224648 0.04777778685092926\n",
      "0.011605415493249893 0.04073972627520561\n",
      "0.009904018603265285 0.03507328778505325\n",
      "0.008532860316336155 0.030431216582655907\n",
      "0.007408635225147009 0.026573609560728073\n",
      "0.006473365239799023 0.02332877740263939\n",
      "0.005685495678335428 0.02057061903178692\n",
      "0.005014520604163408 0.01820448972284794\n",
      "0.004437614232301712 0.016158290207386017\n",
      "0.003937446977943182 0.014376277104020119\n",
      "0.0035006715916097164 0.012814855203032494\n",
      "0.0031169119756668806 0.011439526453614235\n",
      "0.002777994144707918 0.01022276096045971\n",
      "0.002477434929460287 0.009142331779003143\n",
      "0.002210023580119014 0.008180075325071812\n",
      "0.0019715328235179186 0.007321088574826717\n",
      "0.0017584811430424452 0.0065529001876711845\n",
      "0.0015679635107517242 0.005865032784640789\n",
      "0.0013975170440971851 0.005248558707535267\n",
      "0.0012450212379917502 0.004695801995694637\n",
      "0.0011086271842941642 0.004200067836791277\n",
      "0.0009866990149021149 0.003755493089556694\n",
      "0.0008777793264016509 0.003356884466484189\n",
      "0.0007805558270774782 0.0029996091034263372\n",
      "cluster acc 0.978125\n",
      "Start CMTL ...\n",
      "0.187038391828537 0.34896790981292725\n",
      "0.03210866078734398 0.09557367861270905\n",
      "0.018488042056560516 0.06525581330060959\n",
      "0.012616060674190521 0.048795513808727264\n",
      "0.009360709227621555 0.037717483937740326\n",
      "0.0072092050686478615 0.029584482312202454\n",
      "0.0056798020377755165 0.023664725944399834\n",
      "0.004703201353549957 0.01958007737994194\n",
      "0.004161680582910776 0.016786247491836548\n",
      "0.003863230813294649 0.014826995320618153\n",
      "0.0036853249184787273 0.01340192835777998\n",
      "0.003569877939298749 0.012334028258919716\n",
      "0.0034901630133390427 0.011513730511069298\n",
      "0.003432637546211481 0.01087014190852642\n",
      "0.003389731515198946 0.010355966165661812\n",
      "0.003356895875185728 0.009938757866621017\n",
      "0.003331238403916359 0.009595640003681183\n",
      "0.003310841042548418 0.009310116060078144\n",
      "0.0032943859696388245 0.009070036001503468\n",
      "0.0032809420954436064 0.008866284042596817\n",
      "0.003269835840910673 0.008691910654306412\n",
      "0.0032605701126158237 0.00854152999818325\n",
      "0.003252770286053419 0.008410931564867496\n",
      "0.003246152075007558 0.008296765387058258\n",
      "0.003240494057536125 0.008196359500288963\n",
      "0.0032356237061321735 0.008107548579573631\n",
      "0.003231404349207878 0.00802856869995594\n",
      "0.0032277267891913652 0.007957974448800087\n",
      "0.0032245037145912647 0.007894572801887989\n",
      "0.0032216638792306185 0.007837370038032532\n",
      "Start MP-MTL ...\n",
      "0.18166479468345642 0.2767186164855957\n",
      "0.07638470828533173 0.13258594274520874\n",
      "0.0498230867087841 0.09007109701633453\n",
      "0.0364270880818367 0.06749717891216278\n",
      "0.028276607394218445 0.05285438150167465\n",
      "0.022435035556554794 0.04200713336467743\n",
      "0.018191875889897346 0.03430299833416939\n",
      "0.015350086614489555 0.029009446501731873\n",
      "0.013301780447363853 0.025088399648666382\n",
      "0.011732382699847221 0.02204429730772972\n",
      "0.010489802807569504 0.019612450152635574\n",
      "0.009483885951340199 0.01762913540005684\n",
      "0.00865546241402626 0.01598549075424671\n",
      "0.007963710464537144 0.014605730772018433\n",
      "0.007379570044577122 0.01343536376953125\n",
      "0.006881913635879755 0.01243430282920599\n",
      "0.006455050315707922 0.011572436429560184\n",
      "0.006087123416364193 0.010826734825968742\n",
      "0.005768971052020788 0.010179257951676846\n",
      "0.005493362434208393 0.009615794755518436\n",
      "0.005254433490335941 0.009124819189310074\n",
      "0.005047335755079985 0.0086968457326293\n",
      "0.004867963492870331 0.008323867805302143\n",
      "0.0047127860598266125 0.007999058812856674\n",
      "0.004578726831823587 0.007716492749750614\n",
      "0.004463084973394871 0.007470977958291769\n",
      "0.0043634818866848946 0.007257943507283926\n",
      "0.004277815110981464 0.007073338143527508\n",
      "0.00420423224568367 0.0069135697558522224\n",
      "0.004141104407608509 0.006775469984859228\n",
      "Start CMTL ...\n",
      "0.17671744525432587 0.3422410786151886\n",
      "0.023839466273784637 0.0866040587425232\n",
      "0.010962681844830513 0.051845353096723557\n",
      "0.005903293844312429 0.03392360359430313\n",
      "0.003561880439519882 0.023466328158974648\n",
      "0.0022880672477185726 0.016869887709617615\n",
      "0.0015390065964311361 0.012516098096966743\n",
      "0.001091159414499998 0.009589673951268196\n",
      "0.0008117544348351657 0.007562185171991587\n",
      "0.0006262988317757845 0.006103622727096081\n",
      "0.0004958508652634919 0.00501772528514266\n",
      "0.0003993698919657618 0.004184807650744915\n",
      "0.0003249981382396072 0.0035294913686811924\n",
      "0.00026597350370138884 0.0030034163501113653\n",
      "0.00021845051378477365 0.0025750056374818087\n",
      "0.00018012367945630103 0.0022229370661079884\n",
      "0.00014935611397959292 0.001931902952492237\n",
      "0.00012476029223762453 0.001690124860033393\n",
      "0.00010510045103728771 0.001488153007812798\n",
      "8.931699994718656e-05 0.0013183335540816188\n",
      "7.6549724326469e-05 0.0011745346710085869\n",
      "6.612799188587815e-05 0.0010518839117139578\n",
      "5.7539720728527755e-05 0.0009465422481298447\n",
      "5.0396902224747464e-05 0.0008554705418646336\n",
      "4.440459451870993e-05 0.0007762595196254551\n",
      "3.933737025363371e-05 0.0007069791899994016\n",
      "3.502080653561279e-05 0.0006460733711719513\n",
      "3.131894118268974e-05 0.0005922759301029146\n",
      "2.81245302176103e-05 0.0005445487913675606\n",
      "2.5352288503199816e-05 0.0005020343232899904\n",
      "Start MP-MTL ...\n",
      "0.1714002788066864 0.27039292454719543\n",
      "0.06900090724229813 0.1250283271074295\n",
      "0.04327496141195297 0.0823361873626709\n",
      "0.03071174956858158 0.059813547879457474\n",
      "0.023231491446495056 0.04583318531513214\n",
      "0.018300648778676987 0.036332130432128906\n",
      "0.014861047267913818 0.029546137899160385\n",
      "0.012371508404612541 0.024553736671805382\n",
      "0.010523590259253979 0.02080986276268959\n",
      "0.00913037359714508 0.017967062070965767\n",
      "0.008070679381489754 0.01579095982015133\n",
      "0.007260121405124664 0.014115912839770317\n",
      "0.006637175567448139 0.012821061536669731\n",
      "0.006156290415674448 0.011816741898655891\n",
      "0.005783597938716412 0.011035727337002754\n",
      "0.005493782460689545 0.010427185334265232\n",
      "0.005267788656055927 0.0099523039534688\n",
      "0.005091131664812565 0.009581333957612514\n",
      "0.0049527427181601524 0.009291261434555054\n",
      "0.004844116047024727 0.009064282290637493\n",
      "0.004758672788739204 0.008886546827852726\n",
      "0.0046913279220461845 0.008747299201786518\n",
      "0.0046381400898098946 0.008638118393719196\n",
      "0.0045960391871631145 0.008552487008273602\n",
      "0.004562630318105221 0.008485281839966774\n",
      "0.00453605130314827 0.008432509377598763\n",
      "0.004514832980930805 0.008391043171286583\n",
      "0.004497839603573084 0.008358435705304146\n",
      "0.0044841645285487175 0.008332755416631699\n",
      "0.004473094362765551 0.008312489837408066\n",
      "100 5 64\n",
      "Start MTL ...\n",
      "0.06888024508953094 0.175586998462677\n",
      "0.04328980669379234 0.11724893003702164\n",
      "0.029779309406876564 0.08459027111530304\n",
      "0.021974781528115273 0.06455643475055695\n",
      "0.017022715881466866 0.0511816143989563\n",
      "0.013642380945384502 0.041681550443172455\n",
      "0.011209902353584766 0.03463345021009445\n",
      "0.009390131570398808 0.029235994443297386\n",
      "0.007986899465322495 0.024999236688017845\n",
      "0.006877358071506023 0.02160414680838585\n",
      "0.005980570800602436 0.018833128735423088\n",
      "0.005241156555712223 0.01653268374502659\n",
      "0.004620234481990337 0.014592131599783897\n",
      "0.004090042784810066 0.012930624186992645\n",
      "0.0036305557005107403 0.011488725431263447\n",
      "0.0032273116521537304 0.010222671553492546\n",
      "0.002869826275855303 0.009100327268242836\n",
      "0.002550526987761259 0.008098115213215351\n",
      "0.0022639124654233456 0.007198723964393139\n",
      "0.002005952876061201 0.006389325018972158\n",
      "0.0017736165318638086 0.005660211201757193\n",
      "0.0015645362436771393 0.005003766622394323\n",
      "0.0013767628697678447 0.004413736052811146\n",
      "0.0012086005881428719 0.0038847040850669146\n",
      "0.0010585039854049683 0.0034117717295885086\n",
      "0.000925009953789413 0.002990355947986245\n",
      "0.0008067141170613468 0.002616091864183545\n",
      "0.0007022571517154574 0.002284778282046318\n",
      "0.0006103316554799676 0.0019924002699553967\n",
      "0.0005296862218528986 0.0017351247370243073\n",
      "cluster acc 0.99375\n",
      "Start CMTL ...\n",
      "0.17188513278961182 0.31620609760284424\n",
      "0.023427730426192284 0.07439392805099487\n",
      "0.010581799782812595 0.04252687096595764\n",
      "0.005874876398593187 0.027250861749053\n",
      "0.003665511030703783 0.01871499791741371\n",
      "0.0025471835397183895 0.013673270121216774\n",
      "0.00195561395958066 0.01055975817143917\n",
      "0.0016210520407184958 0.008542451076209545\n",
      "0.0014183655148372054 0.007174347992986441\n",
      "0.0012889491626992822 0.006210936699062586\n",
      "0.0012029472272843122 0.005511600989848375\n",
      "0.0011438068468123674 0.004990853369235992\n",
      "0.0011018645018339157 0.004594453610479832\n",
      "0.0010712898802012205 0.004286819137632847\n",
      "0.0010484587401151657 0.004043984226882458\n",
      "0.0010310496436432004 0.0038494006730616093\n",
      "0.001017533941194415 0.003691404592245817\n",
      "0.0010068741394206882 0.003561596618965268\n",
      "0.0009983506752178073 0.0034538221079856157\n",
      "0.0009914517868310213 0.00336349755525589\n",
      "0.0009858065750449896 0.003287150990217924\n",
      "0.0009811423951759934 0.003222114872187376\n",
      "0.0009772556368261576 0.00316632236354053\n",
      "0.0009739898960106075 0.0031181490048766136\n",
      "0.0009712271275930107 0.003076297463849187\n",
      "0.0009688742575235665 0.0030397369991987944\n",
      "0.0009668571874499321 0.00300762802362442\n",
      "0.0009651193395256996 0.0029792911373078823\n",
      "0.0009636149043217301 0.002954169176518917\n",
      "0.0009623056976124644 0.0029317978769540787\n",
      "Start MP-MTL ...\n",
      "0.1594083309173584 0.23982548713684082\n",
      "0.06050225347280502 0.10376988351345062\n",
      "0.03702249750494957 0.0661671906709671\n",
      "0.0256839357316494 0.04675794392824173\n",
      "0.019168298691511154 0.035155586898326874\n",
      "0.015048302710056305 0.027634913101792336\n",
      "0.01224101148545742 0.022445324808359146\n",
      "0.010220020078122616 0.018680237233638763\n",
      "0.008703501895070076 0.01583848148584366\n",
      "0.007525509689003229 0.013622214086353779\n",
      "0.006582142319530249 0.011843756772577763\n",
      "0.005806185770779848 0.010380273684859276\n",
      "0.005153546575456858 0.009149875491857529\n",
      "0.0045952098444104195 0.008097702637314796\n",
      "0.0041120657697319984 0.0071870735846459866\n",
      "0.0036914595402777195 0.006393383257091045\n",
      "0.003324732184410095 0.005699807778000832\n",
      "0.0030056005343794823 0.005094264633953571\n",
      "0.002729055006057024 0.004567363765090704\n",
      "0.0024907407350838184 0.004111124202609062\n",
      "0.0022866306826472282 0.0037183177191764116\n",
      "0.00211288221180439 0.0033820848912000656\n",
      "0.0019658380188047886 0.0030958889983594418\n",
      "0.0018420390551909804 0.0028535493183881044\n",
      "0.0017382912337779999 0.002649281406775117\n",
      "0.0016516869654878974 0.0024777876678854227\n",
      "0.001579629024490714 0.002334288787096739\n",
      "0.0015198340406641364 0.0022145502734929323\n",
      "0.0014703201595693827 0.0021148580126464367\n",
      "0.0014293884159997106 0.002031999872997403\n",
      "Start CMTL ...\n",
      "0.1642831265926361 0.3003217279911041\n",
      "0.020602473989129066 0.06464977562427521\n",
      "0.009899584576487541 0.039591193199157715\n",
      "0.0056462641805410385 0.026766669005155563\n",
      "0.0035642944276332855 0.019250426441431046\n",
      "0.0023762027267366648 0.014347052201628685\n",
      "0.0016511030262336135 0.010951375588774681\n",
      "0.0011842966778203845 0.008556975051760674\n",
      "0.0008606495102867484 0.006807785481214523\n",
      "0.0006295599741861224 0.005491966847330332\n",
      "0.0004661749699153006 0.0044902837835252285\n",
      "0.0003521443868521601 0.0037220518570393324\n",
      "0.0002721764030866325 0.0031258980743587017\n",
      "0.0002149530191672966 0.0026562914717942476\n",
      "0.00017297749582212418 0.0022807724308222532\n",
      "0.00014146305329632014 0.0019763156305998564\n",
      "0.00011731631821021438 0.001726379618048668\n",
      "9.848338959272951e-05 0.0015188634861260653\n",
      "8.356330363312736e-05 0.0013447871897369623\n",
      "7.157776417443529e-05 0.0011973876971751451\n",
      "6.182935612741858e-05 0.0010715092066675425\n",
      "5.381152004702017e-05 0.0009631725843064487\n",
      "4.715003160526976e-05 0.0008692733244970441\n",
      "4.1564177081454545e-05 0.0007873638533055782\n",
      "3.684059629449621e-05 0.0007154932245612144\n",
      "3.28149544657208e-05 0.0006520936731249094\n",
      "2.935948759841267e-05 0.0005958942929282784\n",
      "2.63737456407398e-05 0.000545854854863137\n",
      "2.3777987735229544e-05 0.0005011189496144652\n",
      "2.150851287296973e-05 0.0004609761817846447\n",
      "Start MP-MTL ...\n",
      "0.15402944386005402 0.23347949981689453\n",
      "0.05794822424650192 0.10068102180957794\n",
      "0.035116057842969894 0.06403560936450958\n",
      "0.02424503117799759 0.04522173851728439\n",
      "0.018015675246715546 0.03398393467068672\n",
      "0.014039553701877594 0.02663346193730831\n",
      "0.011355718597769737 0.021578941494226456\n",
      "0.009472241625189781 0.017982155084609985\n",
      "0.0081088338047266 0.015353860333561897\n",
      "0.007097998168319464 0.013392825610935688\n",
      "0.006334009114652872 0.011904195882380009\n",
      "0.005746955517679453 0.01075711753219366\n",
      "0.005289015360176563 0.009861206635832787\n",
      "0.004926641006022692 0.009152563288807869\n",
      "0.004635720048099756 0.008584996685385704\n",
      "0.004398530349135399 0.008124408312141895\n",
      "0.004201809875667095 0.00774514302611351\n",
      "0.004035457037389278 0.00742756575345993\n",
      "0.0038916426710784435 0.00715642562136054\n",
      "0.0037642433308064938 0.006919673178344965\n",
      "0.0036483879666775465 0.006707740016281605\n",
      "0.0035401724744588137 0.006512880325317383\n",
      "0.0034364494495093822 0.006328812334686518\n",
      "0.0033346698619425297 0.006150399334728718\n",
      "0.0032327838707715273 0.005973449442535639\n",
      "0.003129164921119809 0.005794569384306669\n",
      "0.0030225529335439205 0.0056110648438334465\n",
      "0.002912048250436783 0.005420878995209932\n",
      "0.002797067165374756 0.005222576204687357\n",
      "0.0026773419231176376 0.005015293136239052\n",
      "10 5 64\n",
      "Start MTL ...\n",
      "1.942640113442723e-13 1.023219347000122\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.942640113442723e-13 1.0232192277908325\n",
      "1.936373966986843e-13 1.0232192277908325\n",
      "1.936373966986843e-13 1.0232192277908325\n",
      "1.936373966986843e-13 1.0232192277908325\n",
      "1.9116048262553254e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.9011174741661446e-13 1.0232192277908325\n",
      "1.8737188721158066e-13 1.0232192277908325\n",
      "1.8737188721158066e-13 1.0232192277908325\n",
      "1.8737188721158066e-13 1.0232192277908325\n",
      "1.8709491421409208e-13 1.0232192277908325\n",
      "1.8709491421409208e-13 1.0232192277908325\n",
      "1.8709491421409208e-13 1.0232192277908325\n",
      "1.8709491421409208e-13 1.0232192277908325\n",
      "cluster acc 0.15\n",
      "Start CMTL ...\n",
      "0.6724156141281128 1.1992332935333252\n",
      "0.05688522011041641 1.1992332935333252\n",
      "0.022374097257852554 1.1992332935333252\n",
      "0.001043240656144917 1.1992332935333252\n",
      "7.715241372352466e-05 1.1992332935333252\n",
      "1.3838114682585001e-05 1.1992332935333252\n",
      "3.346633775436203e-06 1.1992332935333252\n",
      "9.409889685230155e-07 1.1992332935333252\n",
      "2.922253941051167e-07 1.1992332935333252\n",
      "9.769115649760352e-08 1.1992332935333252\n",
      "3.464077025228107e-08 1.1992332935333252\n",
      "1.2898285994822345e-08 1.1992332935333252\n",
      "5.003085945531893e-09 1.1992332935333252\n",
      "2.0076786899636545e-09 1.1992332935333252\n",
      "8.286736852269883e-10 1.1992332935333252\n",
      "3.5018651867169126e-10 1.1992332935333252\n",
      "1.5092380123427063e-10 1.1992332935333252\n",
      "6.611908243137066e-11 1.1992332935333252\n",
      "2.9456583006126635e-11 1.1992332935333252\n",
      "1.331268949245068e-11 1.1992332935333252\n",
      "6.122848755785171e-12 1.1992332935333252\n",
      "2.8742759040911725e-12 1.1992332935333252\n",
      "1.38599830397379e-12 1.1992332935333252\n",
      "6.886964956653863e-13 1.1992332935333252\n",
      "3.7475410144885424e-13 1.1992332935333252\n",
      "2.212821668522852e-13 1.1992332935333252\n",
      "1.4752509923301321e-13 1.1992332935333252\n",
      "1.0815516369869563e-13 1.1992332935333252\n",
      "9.120176537808292e-14 1.1992332935333252\n",
      "7.577062078895774e-14 1.1992332935333252\n",
      "Start MP-MTL ...\n",
      "0.6045135259628296 1.226065993309021\n",
      "0.26924049854278564 1.226065993309021\n",
      "0.14446532726287842 1.226065993309021\n",
      "0.09053286910057068 1.226065993309021\n",
      "0.06222940608859062 1.226065993309021\n",
      "0.04570071026682854 1.226065993309021\n",
      "0.03508820757269859 1.226065993309021\n",
      "0.028074245899915695 1.226065993309021\n",
      "0.02306334115564823 1.226065993309021\n",
      "0.019266998395323753 1.226065993309021\n",
      "0.016303276643157005 1.226065993309021\n",
      "0.013944017700850964 1.226065993309021\n",
      "0.012031097896397114 1.226065993309021\n",
      "0.010453811846673489 1.226065993309021\n",
      "0.009137573651969433 1.226065993309021\n",
      "0.008039778098464012 1.226065993309021\n",
      "0.007125993724912405 1.226065993309021\n",
      "0.006356752011924982 1.226065993309021\n",
      "0.005700502544641495 1.226065993309021\n",
      "0.00513508589938283 1.226065993309021\n",
      "0.0046440716832876205 1.226065993309021\n",
      "0.004214796237647533 1.226065993309021\n",
      "0.0038372878916561604 1.226065993309021\n",
      "0.0035036043263971806 1.226065993309021\n",
      "0.003207329660654068 1.226065993309021\n",
      "0.0029432340525090694 1.226065993309021\n",
      "0.002707000356167555 1.226065993309021\n",
      "0.002495028544217348 1.226065993309021\n",
      "0.0023042920511215925 1.226065993309021\n",
      "0.0021322164684534073 1.226065993309021\n",
      "Start CMTL ...\n",
      "0.19835808873176575 1.0035889148712158\n",
      "0.024855684489011765 0.995858371257782\n",
      "0.004054554272443056 0.995858371257782\n",
      "0.0007406219956465065 0.995858371257782\n",
      "0.00020422812667675316 0.995858371257782\n",
      "6.327105074888095e-05 0.995858371257782\n",
      "2.0619923816411756e-05 0.995858371257782\n",
      "7.0672381298209075e-06 0.995858371257782\n",
      "2.576899305495317e-06 0.995858371257782\n",
      "1.0053068990600877e-06 0.995858371257782\n",
      "4.1814860196609516e-07 0.995858371257782\n",
      "1.8363741105531517e-07 0.995858371257782\n",
      "8.416527919052896e-08 0.995858371257782\n",
      "3.983583241051747e-08 0.995858371257782\n",
      "1.9311180210479506e-08 0.995858371257782\n",
      "9.532206135531851e-09 0.995858371257782\n",
      "4.771913530987604e-09 0.995858371257782\n",
      "2.4163751000116918e-09 0.995858371257782\n",
      "1.2356100587140872e-09 0.995858371257782\n",
      "6.374321070978795e-10 0.995858371257782\n",
      "3.3153907397220905e-10 0.995858371257782\n",
      "1.7386399264740504e-10 0.995858371257782\n",
      "9.188457633646507e-11 0.995858371257782\n",
      "4.9004737767699424e-11 0.995858371257782\n",
      "2.6381652071250095e-11 0.995858371257782\n",
      "1.435724629461621e-11 0.995858371257782\n",
      "7.905566826171828e-12 0.995858371257782\n",
      "4.4253073427924505e-12 0.995858371257782\n",
      "2.527885236205951e-12 0.995858371257782\n",
      "1.4724780639588375e-12 0.995858371257782\n",
      "Start MP-MTL ...\n",
      "0.23123526573181152 1.04550039768219\n",
      "0.05669379234313965 1.04550039768219\n",
      "0.021222170442342758 1.04550039768219\n",
      "0.009905225597321987 1.04550039768219\n",
      "0.004975453484803438 1.04550039768219\n",
      "0.0025921373162418604 1.04550039768219\n",
      "0.0013972739689052105 1.04550039768219\n",
      "0.0007785725174471736 1.04550039768219\n",
      "0.0004467868711799383 1.04550039768219\n",
      "0.0002625724009703845 1.04550039768219\n",
      "0.00015706669364590198 1.04550039768219\n",
      "9.522929758531973e-05 1.04550039768219\n",
      "5.839758159709163e-05 1.04550039768219\n",
      "3.6194884160067886e-05 1.04550039768219\n",
      "2.267146555823274e-05 1.04550039768219\n",
      "1.4352035577758215e-05 1.04550039768219\n",
      "9.181932000501547e-06 1.04550039768219\n",
      "5.935758508712752e-06 1.04550039768219\n",
      "3.8764733290008735e-06 1.04550039768219\n",
      "2.5567062493792037e-06 1.04550039768219\n",
      "1.7025116676450125e-06 1.04550039768219\n",
      "1.1442872391853598e-06 1.04550039768219\n",
      "7.760951916679915e-07 1.04550039768219\n",
      "5.310607775754761e-07 1.04550039768219\n",
      "3.6658894941865583e-07 1.04550039768219\n",
      "2.552719422510563e-07 1.04550039768219\n",
      "1.7930787521436287e-07 1.04550039768219\n",
      "1.2704730067980563e-07 1.04550039768219\n",
      "9.082215512989933e-08 1.04550039768219\n",
      "6.549978337488938e-08 1.04550039768219\n",
      "20 5 64\n",
      "Start MTL ...\n",
      "3.7429079475549687e-13 1.1113121509552002\n",
      "3.5500397651926086e-13 1.1113121509552002\n",
      "3.5500397651926086e-13 1.1113121509552002\n",
      "3.5500397651926086e-13 1.1113121509552002\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.1113120317459106\n",
      "3.5500397651926086e-13 1.111311912536621\n",
      "3.5500397651926086e-13 1.111311912536621\n",
      "cluster acc 0.18125\n",
      "Start CMTL ...\n",
      "0.745829164981842 1.0332063436508179\n",
      "0.14932817220687866 1.0332063436508179\n",
      "0.021416258066892624 1.0332063436508179\n",
      "0.004405539948493242 1.0332063436508179\n",
      "0.0011903727427124977 1.0332063436508179\n",
      "0.0003794215735979378 1.0332063436508179\n",
      "0.00013570513692684472 1.0332063436508179\n",
      "5.229505040915683e-05 1.0332063436508179\n",
      "2.1347583242459223e-05 1.0332063436508179\n",
      "9.155067346000578e-06 1.0332063436508179\n",
      "4.105792413611198e-06 1.0332063436508179\n",
      "1.9214044186810497e-06 1.0332063436508179\n",
      "9.379319863001001e-07 1.0332063436508179\n",
      "4.779424784828734e-07 1.0332063436508179\n",
      "2.5447653229093703e-07 1.0332063436508179\n",
      "1.4160761452330917e-07 1.0332063436508179\n",
      "8.225401160188994e-08 1.0332063436508179\n",
      "4.97210344008181e-08 1.0332063436508179\n",
      "3.1135964917439196e-08 1.0332063436508179\n",
      "2.008862232116826e-08 1.0332063436508179\n",
      "1.3279293220591626e-08 1.0332063436508179\n",
      "8.94686458252636e-09 1.0332063436508179\n",
      "6.11695138985624e-09 1.0332063436508179\n",
      "4.228212002743703e-09 1.0332063436508179\n",
      "2.946838106865357e-09 1.0332063436508179\n",
      "2.0659520760801797e-09 1.0332063436508179\n",
      "1.4549843552202901e-09 1.0332063436508179\n",
      "1.0281799855960116e-09 1.0332063436508179\n",
      "7.282440761535725e-10 1.0332063436508179\n",
      "5.16714393494766e-10 1.0332063436508179\n",
      "Start MP-MTL ...\n",
      "0.7023142576217651 1.0474929809570312\n",
      "0.409420907497406 1.0474929809570312\n",
      "0.2632454037666321 1.0474929809570312\n",
      "0.2005831003189087 1.0474929809570312\n",
      "0.16466811299324036 1.0474929809570312\n",
      "0.13966801762580872 1.0474929809570312\n",
      "0.12127313762903214 1.0474929809570312\n",
      "0.10789112746715546 1.0474929809570312\n",
      "0.097478948533535 1.0474929809570312\n",
      "0.08893303573131561 1.0474929809570312\n",
      "0.0817524716258049 1.0474929809570312\n",
      "0.07564246654510498 1.0474929809570312\n",
      "0.07038970291614532 1.0474929809570312\n",
      "0.06582017987966537 1.0474929809570312\n",
      "0.06180257722735405 1.0474929809570312\n",
      "0.05824269726872444 1.0474929809570312\n",
      "0.055069975554943085 1.0474929809570312\n",
      "0.05222703143954277 1.0474929809570312\n",
      "0.04966471344232559 1.0474929809570312\n",
      "0.047341205179691315 1.0474929809570312\n",
      "0.045221325010061264 1.0474929809570312\n",
      "0.04327640309929848 1.0474929809570312\n",
      "0.041483186185359955 1.0474929809570312\n",
      "0.03982270509004593 1.0474929809570312\n",
      "0.03827948868274689 1.0474929809570312\n",
      "0.0368405357003212 1.0474929809570312\n",
      "0.03549490496516228 1.0474929809570312\n",
      "0.03423331305384636 1.0474929809570312\n",
      "0.0330476388335228 1.0474929809570312\n",
      "0.03193099796772003 1.0474929809570312\n",
      "Start CMTL ...\n",
      "0.21032866835594177 0.7560774087905884\n",
      "0.02349996753036976 0.6339162588119507\n",
      "0.004098388832062483 0.6239432096481323\n",
      "0.0010606488212943077 0.6239432096481323\n",
      "0.0003271230380050838 0.6239432096481323\n",
      "0.00011240130697842687 0.6239432096481323\n",
      "4.170347165199928e-05 0.6239432096481323\n",
      "1.6408057490480132e-05 0.6239432096481323\n",
      "6.7662185756489635e-06 0.6239432096481323\n",
      "2.901042307712487e-06 0.6239432096481323\n",
      "1.28580597902328e-06 0.6239432096481323\n",
      "5.865566663487698e-07 0.6239432096481323\n",
      "2.7443269345894805e-07 0.6239432096481323\n",
      "1.3129998421845812e-07 0.6239432096481323\n",
      "6.407132957519934e-08 0.6239432096481323\n",
      "3.181478192004761e-08 0.6239432096481323\n",
      "1.6041704853364536e-08 0.6239432096481323\n",
      "8.197740264392905e-09 0.6239432096481323\n",
      "4.238572604009505e-09 0.6239432096481323\n",
      "2.2141652955554036e-09 0.6239432096481323\n",
      "1.1670792110507477e-09 0.6239432096481323\n",
      "6.200570057401933e-10 0.6239432096481323\n",
      "3.31795063646112e-10 0.6239432096481323\n",
      "1.7874018931607338e-10 0.6239432096481323\n",
      "9.688785190808957e-11 0.6239432096481323\n",
      "5.2876529543777195e-11 0.6239432096481323\n",
      "2.9089711542362728e-11 0.6239432096481323\n",
      "1.615411103494946e-11 0.6239432096481323\n",
      "9.080784735271408e-12 0.6239432096481323\n",
      "5.19698303488858e-12 0.6239432096481323\n",
      "Start MP-MTL ...\n",
      "0.26876235008239746 0.755280077457428\n",
      "0.10715613514184952 0.7105467915534973\n",
      "0.06800857186317444 0.7105467915534973\n",
      "0.049061261117458344 0.7105467915534973\n",
      "0.03790264576673508 0.7105467915534973\n",
      "0.03047412633895874 0.7105467915534973\n",
      "0.02515087090432644 0.7105467915534973\n",
      "0.021171800792217255 0.7105467915534973\n",
      "0.01810069940984249 0.7105467915534973\n",
      "0.015667052939534187 0.7105467915534973\n",
      "0.013697187416255474 0.7105467915534973\n",
      "0.012075488455593586 0.7105467915534973\n",
      "0.01072192657738924 0.7105467915534973\n",
      "0.00957909319549799 0.7105467915534973\n",
      "0.00860479287803173 0.7105467915534973\n",
      "0.007767403032630682 0.7105467915534973\n",
      "0.007042683660984039 0.7105467915534973\n",
      "0.0064116790890693665 0.7105467915534973\n",
      "0.005859196651726961 0.7105467915534973\n",
      "0.005372908432036638 0.7105467915534973\n",
      "0.004942667670547962 0.7105467915534973\n",
      "0.004560118541121483 0.7105467915534973\n",
      "0.004218320362269878 0.7105467915534973\n",
      "0.0039115361869335175 0.7105467915534973\n",
      "0.003634994849562645 0.7105467915534973\n",
      "0.003384731709957123 0.7105467915534973\n",
      "0.0031574335880577564 0.7105467915534973\n",
      "0.002950399648398161 0.7105467915534973\n",
      "0.0027714455500245094 0.7105467915534973\n",
      "0.0027714455500245094 0.7105467915534973\n",
      "30 5 64\n",
      "Start MTL ...\n",
      "1.1639133667279422e-12 7.437551021575928\n",
      "1.1639133667279422e-12 7.437551021575928\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "nan nan\n",
      "cluster acc 0.15625\n",
      "Start CMTL ...\n",
      "0.8080703020095825 0.981184184551239\n",
      "0.25984087586402893 0.981184184551239\n",
      "0.06158918887376785 0.981184184551239\n",
      "0.022663816809654236 0.981184184551239\n",
      "0.01163316611200571 0.981184184551239\n",
      "0.007456048391759396 0.981184184551239\n",
      "0.005473461002111435 0.981184184551239\n",
      "0.004361051134765148 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0036548771895468235 0.981184184551239\n",
      "0.0030337071511894464 0.981184184551239\n",
      "0.002477868925780058 0.981184184551239\n",
      "0.002477868925780058 0.981184184551239\n",
      "0.002477868925780058 0.981184184551239\n",
      "0.002477868925780058 0.981184184551239\n",
      "0.002477868925780058 0.981184184551239\n",
      "Start MP-MTL ...\n",
      "0.7767124772071838 0.9779495000839233\n",
      "0.5561453700065613 0.9779495000839233\n",
      "0.4024563729763031 0.9753341674804688\n",
      "0.3270603120326996 0.9753341674804688\n",
      "0.28517046570777893 0.9753341674804688\n",
      "0.2577424943447113 0.9753341674804688\n",
      "0.23797647655010223 0.9753341674804688\n",
      "0.22298665344715118 0.9753341674804688\n",
      "0.21104013919830322 0.9753341674804688\n",
      "0.20118291676044464 0.9753341674804688\n",
      "0.19285926222801208 0.9753341674804688\n",
      "0.18567796051502228 0.9753341674804688\n",
      "0.17933660745620728 0.9753341674804688\n",
      "0.17361333966255188 0.9753341674804688\n",
      "0.168334499001503 0.9753341674804688\n",
      "0.16337470710277557 0.9753341674804688\n",
      "0.15875431895256042 0.9753341674804688\n",
      "0.15455885231494904 0.9753341674804688\n",
      "0.1507386714220047 0.9753341674804688\n",
      "0.14721015095710754 0.9753341674804688\n",
      "0.14392001926898956 0.9753341674804688\n",
      "0.1408337503671646 0.9753341674804688\n",
      "0.1379261016845703 0.9753341674804688\n",
      "0.1351778507232666 0.9753341674804688\n",
      "0.13257364928722382 0.9753341674804688\n",
      "0.1301010251045227 0.9753341674804688\n",
      "0.12774991989135742 0.9753341674804688\n",
      "0.12551084160804749 0.9753341674804688\n",
      "0.12337583303451538 0.9753341674804688\n",
      "0.12133719027042389 0.9753341674804688\n",
      "Start CMTL ...\n",
      "0.2085687220096588 0.6208068132400513\n",
      "0.026101374998688698 0.41433849930763245\n",
      "0.008275797590613365 0.38146787881851196\n",
      "0.003862810553982854 0.38052088022232056\n",
      "0.00212919432669878 0.38052088022232056\n",
      "0.0012902284506708384 0.38052088022232056\n",
      "0.0008315245504491031 0.38052088022232056\n",
      "0.0005597042618319392 0.38052088022232056\n",
      "0.00038930840673856437 0.38052088022232056\n",
      "0.00027799297822639346 0.38052088022232056\n",
      "0.00020293034322094172 0.38052088022232056\n",
      "0.0001510024449089542 0.38052088022232056\n",
      "0.00011429120786488056 0.38052088022232056\n",
      "8.78325299709104e-05 0.38052088022232056\n",
      "6.842178845545277e-05 0.38052088022232056\n",
      "5.394268737290986e-05 0.38052088022232056\n",
      "4.297198756830767e-05 0.38052088022232056\n",
      "3.453763929428533e-05 0.38052088022232056\n",
      "2.7966209017904475e-05 0.38052088022232056\n",
      "2.2784905013395473e-05 0.38052088022232056\n",
      "1.8657017790246755e-05 0.38052088022232056\n",
      "1.5339228411903605e-05 0.38052088022232056\n",
      "1.2653011253860313e-05 0.38052088022232056\n",
      "1.0465237210155465e-05 0.38052088022232056\n",
      "8.67504786583595e-06 0.38052088022232056\n",
      "7.204811026895186e-06 0.38052088022232056\n",
      "5.993882041366305e-06 0.38052088022232056\n",
      "4.9943218982662074e-06 0.38052088022232056\n",
      "4.167751285422128e-06 0.38052088022232056\n",
      "3.4832257824746193e-06 0.38052088022232056\n",
      "Start MP-MTL ...\n",
      "0.262734591960907 0.5938743352890015\n",
      "0.12365823984146118 0.47905564308166504\n",
      "0.08761812001466751 0.44823092222213745\n",
      "0.06841568648815155 0.4280196726322174\n",
      "0.056863196194171906 0.4124908447265625\n",
      "0.04900109022855759 0.399350106716156\n",
      "0.04317456856369972 0.38816866278648376\n",
      "0.03863076865673065 0.3788105249404907\n",
      "0.034977030009031296 0.3710896074771881\n",
      "0.03198590129613876 0.36472684144973755\n",
      "0.029503798112273216 0.35937950015068054\n",
      "0.0274115651845932 0.35476022958755493\n",
      "0.025620851665735245 0.35070157051086426\n",
      "0.024069100618362427 0.3471207320690155\n",
      "0.022711103782057762 0.3439774215221405\n",
      "0.021513033658266068 0.3412494659423828\n",
      "0.02044897899031639 0.3389206826686859\n",
      "0.019498562440276146 0.33697620034217834\n",
      "0.018645431846380234 0.33539822697639465\n",
      "0.017876140773296356 0.33416804671287537\n",
      "0.017179381102323532 0.33326634764671326\n",
      "0.0165456160902977 0.33267465233802795\n",
      "0.015966754406690598 0.33237653970718384\n",
      "0.015435886569321156 0.33235639333724976\n",
      "0.014947155490517616 0.33235639333724976\n",
      "0.014495497569441795 0.33235639333724976\n",
      "0.014076638035476208 0.33235639333724976\n",
      "0.013686923310160637 0.33235639333724976\n",
      "0.013323232531547546 0.33235639333724976\n",
      "0.012982888147234917 0.33235639333724976\n",
      "40 5 64\n",
      "Start MTL ...\n",
      "0.04033921658992767 1.2724971771240234\n",
      "0.029619406908750534 1.2724971771240234\n",
      "0.022465065121650696 1.2724971771240234\n",
      "0.017700280994176865 1.2724971771240234\n",
      "0.014442548155784607 1.2724971771240234\n",
      "0.012130812741816044 1.2724971771240234\n",
      "0.010409362614154816 1.2724971771240234\n",
      "0.009073937311768532 1.2724971771240234\n",
      "0.00800636038184166 1.2724971771240234\n",
      "0.007133472710847855 1.2724971771240234\n",
      "0.006407508160918951 1.2724971771240234\n",
      "0.0057959361001849174 1.2724971771240234\n",
      "0.005275459960103035 1.2724971771240234\n",
      "0.004828662611544132 1.2724971771240234\n",
      "0.004442120902240276 1.2724971771240234\n",
      "0.004105278290808201 1.2724971771240234\n",
      "0.003809730987995863 1.2724971771240234\n",
      "0.0035487175919115543 1.2724971771240234\n",
      "0.0033167521469295025 1.2724971771240234\n",
      "0.0031093708239495754 1.2724971771240234\n",
      "0.002922915853559971 1.2724971771240234\n",
      "0.002754378831014037 1.2724971771240234\n",
      "0.0026012849994003773 1.2724971771240234\n",
      "0.00246158754453063 1.2724971771240234\n",
      "0.0023335895966738462 1.2724971771240234\n",
      "0.0022158767096698284 1.2724971771240234\n",
      "0.002107264008373022 1.2724971771240234\n",
      "0.002006756141781807 1.2724971771240234\n",
      "0.001913508982397616 1.2724971771240234\n",
      "0.0018267950508743525 1.2724971771240234\n",
      "cluster acc 0.26875\n",
      "Start CMTL ...\n",
      "0.718862771987915 0.8923336267471313\n",
      "0.25068727135658264 0.8734109997749329\n",
      "0.09031643718481064 0.8734109997749329\n",
      "0.05302541330456734 0.8734109997749329\n",
      "0.03774290531873703 0.8734109997749329\n",
      "0.03010747767984867 0.8734109997749329\n",
      "0.025963714346289635 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "0.023381274193525314 0.8734109997749329\n",
      "Start MP-MTL ...\n",
      "0.7015178799629211 0.8668110966682434\n",
      "0.4604654312133789 0.8203374743461609\n",
      "0.3332717716693878 0.7823149561882019\n",
      "0.274894654750824 0.7699407339096069\n",
      "0.24249427020549774 0.7675446271896362\n",
      "0.22247305512428284 0.7675446271896362\n",
      "0.20801205933094025 0.7675446271896362\n",
      "0.19690971076488495 0.7675446271896362\n",
      "0.18824800848960876 0.7675446271896362\n",
      "0.18135663866996765 0.7675446271896362\n",
      "0.17569467425346375 0.7675446271896362\n",
      "0.1708987057209015 0.7675446271896362\n",
      "0.16672898828983307 0.7675446271896362\n",
      "0.16302749514579773 0.7675446271896362\n",
      "0.15969087183475494 0.7675446271896362\n",
      "0.1566500961780548 0.7675446271896362\n",
      "0.15385711193084717 0.7675446271896362\n",
      "0.1512780785560608 0.7675446271896362\n",
      "0.14888843894004822 0.7675446271896362\n",
      "0.14666883647441864 0.7675446271896362\n",
      "0.14460262656211853 0.7675446271896362\n",
      "0.14267446100711823 0.7675446271896362\n",
      "0.14087031781673431 0.7675446271896362\n",
      "0.13917763531208038 0.7675446271896362\n",
      "0.1375853717327118 0.7675446271896362\n",
      "0.13608421385288239 0.7675446271896362\n",
      "0.13466571271419525 0.7675446271896362\n",
      "0.13332274556159973 0.7675446271896362\n",
      "0.13204890489578247 0.7675446271896362\n",
      "0.13083863258361816 0.7675446271896362\n",
      "Start CMTL ...\n",
      "0.20556724071502686 0.565028965473175\n",
      "0.029671858996152878 0.30893343687057495\n",
      "0.012749801389873028 0.2657594084739685\n",
      "0.00772978737950325 0.25593721866607666\n",
      "0.005281106103211641 0.2530977725982666\n",
      "0.0038421419449150562 0.2524465024471283\n",
      "0.002906071487814188 0.2524465024471283\n",
      "0.0022593564353883266 0.2524465024471283\n",
      "0.0017958374228328466 0.2524465024471283\n",
      "0.0014546734746545553 0.2524465024471283\n",
      "0.0011975629022344947 0.2524465024471283\n",
      "0.0009994026040658355 0.2524465024471283\n",
      "0.0008434876799583435 0.2524465024471283\n",
      "0.0007185642025433481 0.2524465024471283\n",
      "0.000616921519394964 0.2524465024471283\n",
      "0.0005331664578989148 0.2524465024471283\n",
      "0.00046343388385139406 0.2524465024471283\n",
      "0.0004048902483191341 0.2524465024471283\n",
      "0.00035540590761229396 0.2524465024471283\n",
      "0.00031334205414168537 0.2524465024471283\n",
      "0.00027741267695091665 0.2524465024471283\n",
      "0.0002465869183652103 0.2524465024471283\n",
      "0.00022002789773978293 0.2524465024471283\n",
      "0.00019704949227161705 0.2524465024471283\n",
      "0.00017708487575873733 0.2524465024471283\n",
      "0.00015966527280397713 0.2524465024471283\n",
      "0.00014440248196478933 0.2524465024471283\n",
      "0.00013097435294184834 0.2524465024471283\n",
      "0.00011911371257156134 0.2524465024471283\n",
      "0.00010859824396902695 0.2524465024471283\n",
      "Start MP-MTL ...\n",
      "0.24419566988945007 0.5139373540878296\n",
      "0.12098632752895355 0.3529673218727112\n",
      "0.08745910972356796 0.30080077052116394\n",
      "0.06845611333847046 0.2656068205833435\n",
      "0.05622239038348198 0.2391279935836792\n",
      "0.04766463860869408 0.2177112102508545\n",
      "0.04134859889745712 0.1998852789402008\n",
      "0.036461032927036285 0.1848900020122528\n",
      "0.032580144703388214 0.17220298945903778\n",
      "0.029446613043546677 0.1613757163286209\n",
      "0.026862382888793945 0.15204936265945435\n",
      "0.024695130065083504 0.14397010207176208\n",
      "0.02285568229854107 0.13693693280220032\n",
      "0.021278241649270058 0.13077227771282196\n",
      "0.019911233335733414 0.12531983852386475\n",
      "0.018712632358074188 0.12044811248779297\n",
      "0.01764732599258423 0.11605013906955719\n",
      "0.01668681390583515 0.11204838752746582\n",
      "0.01581260748207569 0.10840559005737305\n",
      "0.015017879195511341 0.10511966794729233\n",
      "0.014298556372523308 0.10218493640422821\n",
      "0.013645430095493793 0.09956713020801544\n",
      "0.01304723136126995 0.09721999615430832\n",
      "0.012494288384914398 0.0951046422123909\n",
      "0.011979201808571815 0.09319448471069336\n",
      "0.011496379040181637 0.09147331118583679\n",
      "0.011041571386158466 0.08993297070264816\n",
      "0.010611535981297493 0.08857180178165436\n",
      "0.010203816927969456 0.08739344030618668\n",
      "0.009816490113735199 0.08640667051076889\n",
      "50 5 64\n",
      "Start MTL ...\n",
      "0.06680509448051453 0.6333298683166504\n",
      "0.051495350897312164 0.5993911623954773\n",
      "0.04147835820913315 0.5698127150535583\n",
      "0.03469032049179077 0.5448916554450989\n",
      "0.02987862192094326 0.5240092277526855\n",
      "0.026328185573220253 0.5062152743339539\n",
      "0.023616014048457146 0.49074459075927734\n",
      "0.02147984877228737 0.47706669569015503\n",
      "0.019751008599996567 0.464822381734848\n",
      "0.018318234011530876 0.45376187562942505\n",
      "0.017106525599956512 0.4437054991722107\n",
      "0.016064314171671867 0.4345133304595947\n",
      "0.015155335888266563 0.426074355840683\n",
      "0.014353473670780659 0.41829603910446167\n",
      "0.01363945472985506 0.41110020875930786\n",
      "0.012998801656067371 0.40441974997520447\n",
      "0.012420348823070526 0.3981972336769104\n",
      "0.011895328760147095 0.39238280057907104\n",
      "0.011416750960052013 0.38693249225616455\n",
      "0.010978900827467442 0.3818073272705078\n",
      "0.010577023029327393 0.376972496509552\n",
      "0.010207105427980423 0.3723967969417572\n",
      "0.009865691885352135 0.36805248260498047\n",
      "0.009549799375236034 0.36391472816467285\n",
      "0.009256791323423386 0.3599606454372406\n",
      "0.008984376676380634 0.356170654296875\n",
      "0.008730516768991947 0.3525264263153076\n",
      "0.008493417873978615 0.3490123152732849\n",
      "0.00827149860560894 0.34561437368392944\n",
      "0.008063354529440403 0.34232085943222046\n",
      "cluster acc 0.90625\n",
      "Start CMTL ...\n",
      "0.2663772404193878 0.5403674840927124\n",
      "0.06302975863218307 0.27605360746383667\n",
      "0.03185771405696869 0.24536113440990448\n",
      "0.021393336355686188 0.2422373741865158\n",
      "0.01568501815199852 0.24155421555042267\n",
      "0.012145569548010826 0.24155421555042267\n",
      "0.009620647877454758 0.24155421555042267\n",
      "0.007794513367116451 0.24155421555042267\n",
      "0.006661416497081518 0.24155421555042267\n",
      "0.005901598371565342 0.24155421555042267\n",
      "0.005345528479665518 0.24155421555042267\n",
      "0.004916324280202389 0.24155421555042267\n",
      "0.004573299549520016 0.24155421555042267\n",
      "0.004292791709303856 0.24155421555042267\n",
      "0.004202402662485838 0.24155421555042267\n",
      "0.004202402662485838 0.24155421555042267\n",
      "0.004202402662485838 0.24155421555042267\n",
      "0.0040481118485331535 0.24155421555042267\n",
      "0.0037141856737434864 0.24155421555042267\n",
      "0.003484356449916959 0.24155421555042267\n",
      "0.003323923097923398 0.24155421555042267\n",
      "0.0032029449939727783 0.24155421555042267\n",
      "0.003103759605437517 0.24155421555042267\n",
      "0.003103759605437517 0.24155421555042267\n",
      "0.003103759605437517 0.24155421555042267\n",
      "0.0029498846270143986 0.24155421555042267\n",
      "0.0028597398195415735 0.24155421555042267\n",
      "0.002788908313959837 0.24155421555042267\n",
      "0.0027270992286503315 0.24155421555042267\n",
      "0.0026716613210737705 0.24155421555042267\n",
      "Start MP-MTL ...\n",
      "0.29459935426712036 0.5018750429153442\n",
      "0.149198517203331 0.3454637825489044\n",
      "0.10797605663537979 0.2921326756477356\n",
      "0.08566514402627945 0.25260502099990845\n",
      "0.07124073058366776 0.22275808453559875\n",
      "0.0612630732357502 0.20080289244651794\n",
      "0.054217755794525146 0.18404917418956757\n",
      "0.04885723441839218 0.17029640078544617\n",
      "0.04455128312110901 0.15868529677391052\n",
      "0.04098412021994591 0.14879994094371796\n",
      "0.03804894536733627 0.1404522955417633\n",
      "0.035626016557216644 0.13345769047737122\n",
      "0.03358405828475952 0.1275215595960617\n",
      "0.03182562068104744 0.12237539142370224\n",
      "0.03028644621372223 0.11783190071582794\n",
      "0.028923848643898964 0.11375586688518524\n",
      "0.027707258239388466 0.11003848165273666\n",
      "0.026612142100930214 0.10659138858318329\n",
      "0.02561769261956215 0.1033475399017334\n",
      "0.02470644935965538 0.1002597063779831\n",
      "0.023864198476076126 0.09729664027690887\n",
      "0.023079585283994675 0.09443968534469604\n",
      "0.022343631833791733 0.09168000519275665\n",
      "0.021649278700351715 0.08901678025722504\n",
      "0.020991140976548195 0.08645590394735336\n",
      "0.020365741103887558 0.08400917053222656\n",
      "0.019772252067923546 0.08169499039649963\n",
      "0.01921355165541172 0.0795380026102066\n",
      "0.018695751205086708 0.07756007462739944\n",
      "0.018223874270915985 0.07576558738946915\n",
      "Start CMTL ...\n",
      "0.19887647032737732 0.49527740478515625\n",
      "0.029029443860054016 0.21767506003379822\n",
      "0.014283761382102966 0.1690928041934967\n",
      "0.009320518001914024 0.1502644121646881\n",
      "0.0067199296317994595 0.13899299502372742\n",
      "0.005087160971015692 0.13138273358345032\n",
      "0.003952235449105501 0.12606535851955414\n",
      "0.0031383014284074306 0.12230460345745087\n",
      "0.0025574369356036186 0.119611456990242\n",
      "0.0021360553801059723 0.11762799322605133\n",
      "0.001818900927901268 0.1161217913031578\n",
      "0.0015717437490820885 0.11496265977621078\n",
      "0.0013741696020588279 0.11407291889190674\n",
      "0.0012132134288549423 0.11339806020259857\n",
      "0.001080038258805871 0.11289680004119873\n",
      "0.000968354637734592 0.11253819614648819\n",
      "0.0008735788869671524 0.11229871213436127\n",
      "0.0007923166267573833 0.11216060817241669\n",
      "0.0007220137631520629 0.11210979521274567\n",
      "0.0006607206887565553 0.11210979521274567\n",
      "0.0006069279043003917 0.11210979521274567\n",
      "0.0005594502435997128 0.11210979521274567\n",
      "0.0005173414247110486 0.11210979521274567\n",
      "0.00047983750118874013 0.11210979521274567\n",
      "0.00044630817137658596 0.11210979521274567\n",
      "0.00041623011929914355 0.11210979521274567\n",
      "0.00038916204357519746 0.11210979521274567\n",
      "0.0003647295234259218 0.11210979521274567\n",
      "0.00034261177643202245 0.11210979521274567\n",
      "0.00032253432436846197 0.11210979521274567\n",
      "Start MP-MTL ...\n",
      "0.22782930731773376 0.43588414788246155\n",
      "0.1100824847817421 0.2767910659313202\n",
      "0.0795365422964096 0.22329947352409363\n",
      "0.06267428398132324 0.18928176164627075\n",
      "0.0519813597202301 0.16516157984733582\n",
      "0.04459734633564949 0.14669102430343628\n",
      "0.03908766806125641 0.13181008398532867\n",
      "0.03475068509578705 0.11946272850036621\n",
      "0.03113372065126896 0.10887713730335236\n",
      "0.02796584740281105 0.09951328486204147\n",
      "0.025229236111044884 0.09117110818624496\n",
      "0.022920183837413788 0.08384277671575546\n",
      "0.020917903631925583 0.07734589278697968\n",
      "0.019145432859659195 0.07151322066783905\n",
      "0.01756870374083519 0.06625934690237045\n",
      "0.016146916896104813 0.06149522215127945\n",
      "0.014832979068160057 0.05711467191576958\n",
      "0.01359986700117588 0.05302095413208008\n",
      "0.01247246190905571 0.04920228570699692\n",
      "0.011479103937745094 0.0457170270383358\n",
      "0.01060834713280201 0.042568426579236984\n",
      "0.009836887940764427 0.03971307724714279\n",
      "0.009146520867943764 0.03710821643471718\n",
      "0.008524949662387371 0.03472302854061127\n",
      "0.007963573560118675 0.03253587335348129\n",
      "0.007455832324922085 0.030530259013175964\n",
      "0.006996362470090389 0.02869250997900963\n",
      "0.006580533925443888 0.027010347694158554\n",
      "0.006204236764460802 0.025472333654761314\n",
      "0.0058637214824557304 0.024067554622888565\n",
      "60 5 64\n",
      "Start MTL ...\n",
      "0.07344058156013489 0.40999454259872437\n",
      "0.05505603551864624 0.35241761803627014\n",
      "0.043434884399175644 0.31108537316322327\n",
      "0.0357728935778141 0.28016212582588196\n",
      "0.030452590435743332 0.25598448514938354\n",
      "0.026566514745354652 0.23636789619922638\n",
      "0.023601215332746506 0.21998730301856995\n",
      "0.02125890925526619 0.20599956810474396\n",
      "0.01935921236872673 0.1938406527042389\n",
      "0.017786934971809387 0.1831190437078476\n",
      "0.016464417800307274 0.17355456948280334\n",
      "0.01533691305667162 0.16494250297546387\n",
      "0.014364433474838734 0.15712951123714447\n",
      "0.013517091982066631 0.14999735355377197\n",
      "0.01277199573814869 0.14345292747020721\n",
      "0.012111378833651543 0.13742060959339142\n",
      "0.011521238833665848 0.13183791935443878\n",
      "0.010990369133651257 0.12665221095085144\n",
      "0.010509757325053215 0.12181903421878815\n",
      "0.010072039440274239 0.11730016767978668\n",
      "0.009671207517385483 0.11306284368038177\n",
      "0.009302264079451561 0.10907892882823944\n",
      "0.008961067534983158 0.1053238958120346\n",
      "0.00864415057003498 0.10177680104970932\n",
      "0.008348594419658184 0.09841902554035187\n",
      "0.008071944117546082 0.09523458778858185\n",
      "0.007812082767486572 0.0922091007232666\n",
      "0.007567220833152533 0.08933000266551971\n",
      "0.00733580719679594 0.08658601343631744\n",
      "0.007116503082215786 0.08396679162979126\n",
      "cluster acc 0.971875\n",
      "Start CMTL ...\n",
      "0.2144373655319214 0.44782114028930664\n",
      "0.03558902442455292 0.16579177975654602\n",
      "0.019061755388975143 0.12665387988090515\n",
      "0.012409686110913754 0.10662056505680084\n",
      "0.008596806786954403 0.09171926975250244\n",
      "0.0063901557587087154 0.08158554136753082\n",
      "0.005132942460477352 0.07499554753303528\n",
      "0.004322350025177002 0.07026858627796173\n",
      "0.0037503112107515335 0.0666925311088562\n",
      "0.0033207163214683533 0.06392687559127808\n",
      "0.002988648135215044 0.061735887080430984\n",
      "0.002731826389208436 0.059941619634628296\n",
      "0.0025348751805722713 0.058426909148693085\n",
      "0.00238361326046288 0.05712016299366951\n",
      "0.002265620045363903 0.05597502738237381\n",
      "0.002171302679926157 0.05496015399694443\n",
      "0.0020939107052981853 0.05405471846461296\n",
      "0.002028929302468896 0.053244661539793015\n",
      "0.0019733768422156572 0.05252004414796829\n",
      "0.001925238175317645 0.051873110234737396\n",
      "0.0018830907065421343 0.051297008991241455\n",
      "0.001845881575718522 0.05078558251261711\n",
      "0.0018127966905012727 0.05033324286341667\n",
      "0.0017831973964348435 0.049934834241867065\n",
      "0.0017565644811838865 0.04958582669496536\n",
      "0.0017324753571301699 0.049282170832157135\n",
      "0.001710584620013833 0.04902036488056183\n",
      "0.0016906015807762742 0.04879732429981232\n",
      "0.0016722878208383918 0.04861032962799072\n",
      "0.001655437401495874 0.048457060009241104\n",
      "Start MP-MTL ...\n",
      "0.232831671833992 0.3944900631904602\n",
      "0.10621007531881332 0.2299690544605255\n"
     ]
    }
   ],
   "source": [
    "CC=10\n",
    "sigma=0.0\n",
    "GAMMA = 0.0\n",
    "eps=0\n",
    "THRED=0.5\n",
    "GD=True\n",
    "ITN=20 # NUMBER OF AVERAGES TO RUN\n",
    "r=2\n",
    "R=32\n",
    "d=128\n",
    "# n0=10\n",
    "# nb=int(np.sqrt(R*r)*n0)\n",
    "# kb=10\n",
    "nb=40\n",
    "Kb=64\n",
    "kb=5\n",
    "# T=Kb*k\n",
    "LEN=10\n",
    "ns=(np.arange(LEN)+1)*10\n",
    "# ns=[10,100]\n",
    "ks=[2,4,7,10,15,20]\n",
    "# Ks=[5,10,20,30,40,60,80,110,150]\n",
    "# ns=[100,10]\n",
    "# lrs=[0.001,0.0005]\n",
    "# LEN=len(ks)\n",
    "# Ks=[2,50]\n",
    "\n",
    "ERRn=np.zeros((LEN,ITN,3,2,3))\n",
    "ERRk=np.zeros((LEN,ITN,3,2,3))\n",
    "ERRK=np.zeros((LEN,ITN,3,2,3))\n",
    "print('Vary # samples')\n",
    "for it in range(ITN):\n",
    "    for x in range(LEN):\n",
    "        n=ns[x]; k=kb; K=Kb\n",
    "        print(n,k,K)\n",
    "        RANDOM_CLUSTER=False\n",
    "        GROUND_TRUTH = False\n",
    "        ERRn[x,it,0]=do_one_iter()\n",
    "        GROUND_TRUTH = True\n",
    "        ERRn[x,it,1]=do_one_iter()\n",
    "        # RANDOM_CLUSTER = True\n",
    "        # ERRn[x,it,2]=do_one_iter()\n",
    "    np.save(f'clustering_error_fixed_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}.npy',ERRn)\n",
    "\n",
    "# print('Vary # tasks')\n",
    "# for x in range(LEN):\n",
    "#     n=nb; k=ks[x]; K=Kb\n",
    "#     print(n,k,K)\n",
    "#     for it in range(ITN):\n",
    "#         RANDOM_CLUSTER=False\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRk[x,it,0]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         ERRk[x,it,1]=do_one_iter()\n",
    "#         RANDOM_CLUSTER = True\n",
    "#         ERRk[x,it,2]=do_one_iter()\n",
    "\n",
    "# print('Vary # of clusters')\n",
    "# for x in range(LEN):\n",
    "#     n=nb; T=T; K=Ks[x]\n",
    "#     print(n,T,K)\n",
    "#     for it in range(ITN):\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRK[x,it,0]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         ERRK[x,it,1]=do_one_iter()\n",
    "# np.save('cluster_error_K.npy',ERRK)\n",
    "# np.save('cluster_error_kk.npy',ERRk)\n",
    "np.save(f'clustering_error_fixed_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}.npy',ERRn)\n",
    "# np.save(f'clustering_error_k_R{R}r{r}d{d}K{Kb}n{nb}ITN{ITN}THRED{THRED}.npy',ERRk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ITN=5\n",
    "# LEN=9\n",
    "# IDX=6\n",
    "# THRED=0.\n",
    "# ns=(np.arange(LEN)+1)*10\n",
    "# ERRn=np.load(f'clustering_error_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}.npy')\n",
    "# print(ns, ERRn.shape)\n",
    "# ns=ns[:IDX]\n",
    "# ERRn = ERRn[:IDX]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mrk=['s','o','d']\n",
    "labels=['MTL','Cluster-MTL','Multipath-MTL']\n",
    "labels2=['Oracle','Random']\n",
    "ls=[]\n",
    "plt.figure(figsize=(8,6))\n",
    "ax = plt.gca()\n",
    "# ns = ns[:10]\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    l,=plt.semilogy(ns,quant(ERRn[:,:,0,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "    ls.append(l)\n",
    "    # plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "    if i >0:\n",
    "        s1,=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "        s2,=plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "    # if i == 2:\n",
    "    #     s1=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "    #     plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,0,1,i],0.25),quant(ERRn[:,:,0,1,i],0.75),alpha=0.25)\n",
    "plt.ylim([0.002,1])\n",
    "# plt.xlim([0,20])\n",
    "# plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "legend1=plt.legend([s1,s2],labels2,fontsize=20,loc='center left')\n",
    "plt.legend(ls,labels,fontsize=20)\n",
    "plt.gca().add_artist(legend1)\n",
    "# plt.legend(labels2,fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "# plt.savefig('clusterring_sample_per_task_pinv.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# ax = plt.gca()\n",
    "# for i in range(3):\n",
    "#     color = next(ax._get_lines.prop_cycler)['color']\n",
    "#     l,=plt.semilogy(ks,quant(ERRk[:,:,0,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "#     ls.append(l)\n",
    "#     # plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "#     if i >0:\n",
    "#         s1,=plt.semilogy(ks,quant(ERRk[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "#         s2,=plt.semilogy(ks,quant(ERRk[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "#     # if i == 2:\n",
    "#     #     s1=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "#     #     plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "#     plt.fill_between(ks,quant(ERRk[:,:,0,1,i],0.25),quant(ERRk[:,:,0,1,i],0.75),alpha=0.25)\n",
    "# # plt.ylim([0.002,1])\n",
    "# # plt.xlim([0,50])\n",
    "# # plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "# # plt.legend(fontsize=20)\n",
    "# legend1=plt.legend([s1,s2],labels2,fontsize=20,loc='center left')\n",
    "# plt.legend(ls,labels,fontsize=20)\n",
    "# plt.gca().add_artist(legend1)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# tasks per cluster',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# # plt.show()\n",
    "# plt.savefig(f'clustering_task_per_cluster_{ITN}runs.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# ax = plt.gca()\n",
    "# for i in range(3):\n",
    "#     color = next(ax._get_lines.prop_cycler)['color']\n",
    "#     q=quant(ERRK[:,:,0,1,i],0.5); q2=q.copy()\n",
    "#     q_=quant(ERRK[:,:,1,1,i],0.5); q2_=q_.copy()\n",
    "#     #if i==1: q2[:1]=np.array([0.192])\n",
    "#     plt.semilogy(Ks,q2,mrk[i]+'-',linewidth=4,markersize=12,color=color,label=labels[i])\n",
    "#     plt.semilogy(Ks,q2_,mrk[i]+'--',linewidth=4,markersize=12,color=color)\n",
    "#     plt.fill_between(Ks,quant(ERRK[:,:,0,1,i],0.25)+q2-q,quant(ERRK[:,:,0,1,i],0.75)+q2-q,alpha=0.25)\n",
    "# # plt.ylim([0.002,1])\n",
    "# # plt.xlim([0,150])\n",
    "# # plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "# plt.legend(fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# clusters',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# plt.show()\n",
    "# # plt.savefig('cluster_fig.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ERRn=np.zeros((LEN,ITN,3,2,3))\n",
    "ERRn_=[\n",
    "    [\n",
    "        # 10\n",
    "        [0.9861322641372681, 1.2547764778137207, 1.327284574508667, 0.9408995509147644, 0.9980385899543762, 1.285880208015442, 1.2712531089782715],\n",
    "        [0.9387074708938599, 1.2047901153564453, 1.2182780504226685, 0.9923163652420044, 1.0078344345092773, 1.2326558828353882, 1.2576197385787964],\n",
    "        [1.0007461309432983, 1.2720986604690552, 1.3308907747268677, 0.9237116575241089, 0.9753985404968262, 1.2159618139266968, 1.2273142337799072],\n",
    "        [1.0496890544891357, 1.281524658203125, 1.3306758403778076, 0.9227287173271179, 0.9795920252799988, 1.2283689975738525, 1.2910727262496948],\n",
    "        [0.9545168876647949, 1.1755881309509277, 1.1896506547927856, 0.937301516532898, 0.958673357963562, 1.2238820791244507, 1.2321265935897827],\n",
    "    ],\n",
    "    [\n",
    "        # 20\n",
    "        [1.100624680519104, 1.0459396839141846, 1.0493665933609009, 0.5742796063423157, 0.7493282556533813, 1.0993726253509521, 1.103583812713623],\n",
    "        [1.1323978900909424, 1.1196978092193604, 1.1418625116348267, 0.6239241361618042, 0.7647626399993896, 1.0820709466934204, 1.0999430418014526],\n",
    "        [1.1254680156707764, 1.0906546115875244, 1.1135051250457764, 0.733902096748352, 0.7164332270622253, 1.1290050745010376, 1.1282832622528076],\n",
    "        [1.1194747686386108, 1.0693492889404297, 1.1072841882705688, 0.6627336740493774, 0.7748873233795166, 1.0697728395462036, 1.0899593830108643],\n",
    "        [1.0711801052093506, 1.0739535093307495, 1.098497748374939, 0.6580096483230591, 0.7672678828239441, 1.1481244564056396, 1.1656817197799683],\n",
    "    ],\n",
    "    [\n",
    "        # 30\n",
    "        [6.574476718902588, 1.0487695932388306, 1.0526280403137207, 0.5365959405899048, 0.4111834168434143, 1.0342060327529907, 1.0413150787353516],\n",
    "        [8.136819839477539, 1.0595756769180298, 1.0586081743240356, 0.4413701891899109, 0.4520905911922455, 1.0466266870498657, 1.050997018814087],\n",
    "    ],\n",
    "    [\n",
    "        # 50 new\n",
    "        [0.2615366578102112, 0.5012065768241882, 0.030053267255425453, 0.4772440791130066, 0.005865814164280891, 0.9918482899665833, 0.9882580041885376]\n",
    "    ],\n",
    "    [\n",
    "        # 70 new\n",
    "        [0.00044255255488678813, 0.17888402938842773, 0.007833089679479599, 0.12193052470684052, 1.856822200352326e-05, 0.9809029698371887, 0.8334168195724487],\n",
    "        [0.0004180484393145889, 0.08273537456989288, 0.010807810351252556, 0.06299391388893127, 1.7933793060365133e-05],\n",
    "    ],\n",
    "    [   \n",
    "        # 90 new\n",
    "        [4.66764068e-05, 1.81198083e-02, 6.45224145e-03, 5.68057001e-02, 4.58393333e-06, 9.88405049e-01, 7.14933515e-01]\n",
    "    ]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-16-8f0bbb630950>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-16-8f0bbb630950>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    ERRn_noise =\u001b[0m\n\u001b[0m                 ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "ERRn_noise = \n",
    "[\n",
    "    [\n",
    "        # 70\n",
    "        [0.016640659421682358, 0.2399466335773468, 0.013167494907975197, 0.17404648661613464, 0.011176158674061298, ]\n",
    "    ]\n",
    "    [\n",
    "        # 90\n",
    "        [0.012577091343700886, 0.046353552490472794, 0.010321707464754581, 0.02343956008553505, 0.009294986724853516, 1.0010273456573486, 0.742176353931427],\n",
    "    ]\n",
    "]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.6 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "6039e0a357e028654dec7b98ed68c32095ad599e06bda8871d327c5a065c5ce6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/clustering_subspace_cluster_AAAI_pytorch.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.cluster import KMeans\n",
    "from balanced_kmeans import kmeans_equal\n",
    "\n",
    "# from scipy.optimize import least_squares, minimize\n",
    "# import jax.numpy.linalg as npl\n",
    "# import jax.numpy as np\n",
    "# from jax import grad, jit\n",
    "import torch\n",
    "from torch import nn\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "class MTL(nn.Module):\n",
    "    def __init__(self,d,R,T):\n",
    "        super(MTL, self).__init__()\n",
    "        self.linear=nn.Linear(d,R,bias=False)\n",
    "        self.heads=nn.ModuleList([nn.Linear(R,1,bias=False) for _ in range(T)])\n",
    "    def forward(self, x, task_id):\n",
    "        return self.heads[task_id](self.linear(x))\n",
    "\n",
    "class CMTL(nn.Module):\n",
    "    def __init__(self,d,r,K,T):\n",
    "        super(CMTL, self).__init__()\n",
    "        self.clusters=nn.ModuleList([nn.Linear(d,r,bias=False) for _ in range(K)])\n",
    "        self.heads=nn.ModuleList([nn.Linear(r,1,bias=False) for _ in range(T)])\n",
    "        self.PCID=None\n",
    "    def forward(self, x, task_id):\n",
    "        if self.PCID is None:\n",
    "            raise ValueError('PCID is None')\n",
    "        return self.heads[task_id](self.clusters[self.PCID[task_id]](x))\n",
    "\n",
    "class MPMTL(nn.Module):\n",
    "    def __init__(self,d,R,r,K,T):\n",
    "        super(MPMTL, self).__init__()\n",
    "        self.linear=nn.Linear(d,R,bias=False)\n",
    "        self.clusters=nn.ModuleList([nn.Linear(R,r,bias=False) for _ in range(K)])\n",
    "        self.heads=nn.ModuleList([nn.Linear(r,1,bias=False) for _ in range(T)])\n",
    "        self.PCID=None\n",
    "    def forward(self, x, task_id):\n",
    "        if self.PCID is None:\n",
    "            raise ValueError('PCID is None')\n",
    "        return self.heads[task_id](self.clusters[self.PCID[task_id]](self.linear(x)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def cluster_algo(n_clusters, W, CID):\n",
    "    clustering=KMeans(n_clusters=K,n_init=100,tol=1e-4).fit(W.abs())\n",
    "    PCID,acc=reorder(clustering.labels_,CID)\n",
    "    return PCID,acc\n",
    "\n",
    "def reorder(PCID,CID):\n",
    "    for i in range(K):\n",
    "        ip=np.quantile(PCID[np.where(CID==i)[0]],0.5)\n",
    "        PCID[np.where(PCID==i)[0]]=-1\n",
    "        PCID[np.where(PCID==ip)[0]]=i\n",
    "        PCID[np.where(PCID==-1)[0]]=ip\n",
    "    return PCID, (PCID==CID).sum()/len(CID)\n",
    "\n",
    "def cluster_algo_v2(n_clusters, W, CID):\n",
    "    W=np.abs(W)\n",
    "    cluster_id=list(range(K))\n",
    "    clustering=KMeans(n_clusters=K,n_init=10).fit(W)\n",
    "    PCID=clustering.labels_\n",
    "    _,acc=reorder(PCID,CID)\n",
    "    # print(acc)\n",
    "    \n",
    "    j=0\n",
    "    while j<100:\n",
    "        j+=1\n",
    "        cid=[]\n",
    "        for i,c in enumerate(cluster_id):\n",
    "            ids=np.where(PCID==c)[0]\n",
    "            if len(ids)<k or len(ids)>k*1.1:\n",
    "            # if len(ids)!=k:\n",
    "                PCID[ids]=-1\n",
    "                continue\n",
    "            if len(ids)==k:\n",
    "                cid.append(c)\n",
    "                continue\n",
    "            center=clustering.cluster_centers_[i]\n",
    "            dist=npl.norm(center.reshape(1,-1)-W[ids].numpy().reshape(-1,K*k),axis=1)**2\n",
    "            # score=npl.norm(np.quantile(dist,0.5).reshape(1,-1)-dist,axis=1)\n",
    "            # print(ids, dist,score)\n",
    "            PCID[ids[dist.argsort()[k:]]]=-1\n",
    "            # print(PCID)\n",
    "            cid.append(c)\n",
    "        cluster_id=[id for id in cluster_id if id not in cid]\n",
    "        if len(cluster_id) == 0:\n",
    "            break\n",
    "        clustering=KMeans(n_clusters=len(cluster_id),n_init=10).fit(W[np.where(PCID==-1)[0]])\n",
    "        PCID[np.where(PCID==-1)[0]]=np.array(list(cluster_id))[clustering.labels_]\n",
    "        \n",
    "    \n",
    "    PCID,acc=reorder(PCID,CID)\n",
    "    return PCID,acc\n",
    "\n",
    "\n",
    "\n",
    "def cluster_algo_v3(n_clusters, W, CID):\n",
    "    W=np.abs(W)\n",
    "    X=W.reshape(1,W.shape[0],W.shape[1])\n",
    "    # print(W.shape)\n",
    "    # W=torch.randn_like(W)\n",
    "    # print(W.shape, n_clusters, W.shape[1]//n_clusters)\n",
    "    PCID, centers = kmeans_equal(X, num_clusters=n_clusters, cluster_size=W.shape[0]//n_clusters)\n",
    "    PCID = PCID[0].numpy()\n",
    "    # print(PCID)\n",
    "    def reorder_v2(PCID,CID):\n",
    "        counter = np.zeros((n_clusters, n_clusters))\n",
    "        for i in range(PCID.shape[0]):\n",
    "            counter[PCID[i],CID[i]] += 1\n",
    "        max_value = counter.max()\n",
    "        id_map = [-1 for _ in range(n_clusters)]\n",
    "        while max_value>=0:\n",
    "            for i in range(n_clusters):\n",
    "                for j in range(n_clusters):\n",
    "                    if counter[i,j]==max_value and id_map[i] < 0 and j not in id_map:\n",
    "                        id_map[i]=j\n",
    "            max_value -= 1\n",
    "        i = 0\n",
    "        while max(id_map)>0:\n",
    "            if id_map[i] < 0:\n",
    "                i = (i+1)%n_clusters\n",
    "                continue\n",
    "            PCID[np.where(PCID==i)[0]]=-1\n",
    "            PCID[np.where(PCID==id_map[i])[0]]=i\n",
    "            PCID[np.where(PCID==-1)[0]]=id_map[i]\n",
    "            temp = id_map[i]\n",
    "            id_map[i]=id_map[temp]\n",
    "            id_map[temp]=-1\n",
    "        return PCID, (PCID==CID).sum()/len(CID)\n",
    "    \n",
    "    return reorder_v2(PCID, CID)\n",
    "\n",
    "def do_one_iter():\n",
    "    T=K*k\n",
    "    ERR=10000*np.ones((2,3))\n",
    "    accuracy=[0,0]\n",
    "    while int(accuracy[0])!=1:\n",
    "        SM=get_sub(R,d)\n",
    "        SC=[]\n",
    "        SCC=[]\n",
    "        for i in range(K):\n",
    "            SC.append(get_sub(r,R))\n",
    "            SCC.append(SC[i].dot(SM))\n",
    "\n",
    "        betas=randn_norm(T,r)\n",
    "        betasD=torch.zeros((T,d))\n",
    "        CID=np.array([i//k for i in range(T)])\n",
    "        betaC=randn_norm(K,r)\n",
    "        \n",
    "        for i in range(K):\n",
    "            THRED=0.\n",
    "            for _ in range(20):\n",
    "                w=randn_norm(k,r)*(1-GAMMA)+betaC[i].reshape(1,-1)*GAMMA\n",
    "                w/=npl.norm(w,axis=1).reshape(-1,1)\n",
    "                score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "                if score.min()>THRED:\n",
    "                    THRED=score.min()\n",
    "            # print(THRED)\n",
    "            while True:\n",
    "                w=randn_norm(k,r)*(1-GAMMA)+betaC[i].reshape(1,-1)*GAMMA\n",
    "                w/=npl.norm(w,axis=1).reshape(-1,1)\n",
    "                score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "                # print(score.min())\n",
    "                if score.min()>THRED:\n",
    "                    # print(i,score.min())\n",
    "                    break\n",
    "            for j, t in enumerate(np.where(CID==i)[0]):\n",
    "                betas[t]=w[j]\n",
    "\n",
    "        for t in range(T):\n",
    "            betasD[t]=torch.from_numpy(np.asarray(SCC[CID[t]].T.dot(betas[t]))).float()\n",
    "            \n",
    "        Beta = betasD/torch.norm(betasD, dim=1).reshape(-1,1)\n",
    "        PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta.mm(Beta.T),CID=CID)\n",
    "        # PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta,CID=CID)\n",
    "        print('oracle cluster acc', acc)\n",
    "        accuracy[0]=acc\n",
    "\n",
    "    yy=torch.zeros((T,n,1))\n",
    "    XX=torch.randn(T,n,d)\n",
    "    yt=torch.zeros((T,n,1))\n",
    "    XT=torch.randn(T,n,d)\n",
    "    betah=torch.zeros((T,d,1))\n",
    "    for t in range(T):\n",
    "        yy[t]=XX[t].mm(betasD[t].reshape(-1,1))+torch.sqrt(torch.tensor(sigma))*torch.randn(n,1)\n",
    "        yt[t]=XT[t].mm(betasD[t].reshape(-1,1))+torch.sqrt(torch.tensor(sigma))*torch.randn(n,1)\n",
    "        betah[t]=XX[t].T.mm(yy[t])/n\n",
    "    # return None\n",
    "    # return Beta.mm(Beta.T)\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for t in np.where(CID==i)[0]:\n",
    "            MOM+=np.outer(betah[t],betah[t])\n",
    "            MOMT[i]+=np.outer(betah[t],betah[t])\n",
    "        MOMT[i]/=len(np.where(CID==i)[0])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((T,d))\n",
    "    betaC=np.zeros((T,r))\n",
    "    Beta = torch.zeros((T,d))\n",
    "    beta_=np.zeros((T,R))\n",
    "    ITN=1000\n",
    "    # MTL ALS\n",
    "    if RANDOM_CLUSTER is True:\n",
    "        PCID = CID\n",
    "        np.random.shuffle(PCID)\n",
    "        acc=1.\n",
    "    elif GROUND_TRUTH is True:\n",
    "        PCID = CID\n",
    "        acc=1.\n",
    "    else:\n",
    "        print('Start MTL ...')\n",
    "        model=MTL(d=d,R=R,T=T)\n",
    "        criterion=nn.MSELoss()\n",
    "        optimizer=torch.optim.SGD(model.parameters(),lr=lr_mtl)#torch.sqrt(torch.tensor(float(n))))\n",
    "        model.linear.weight.data=torch.from_numpy(np.asarray(GM)).float()\n",
    "        model.train()\n",
    "        for it in range(ITN):\n",
    "            loss=0.\n",
    "            for t in range(T):\n",
    "                output=model(XX[t],t)\n",
    "                loss+=criterion(output,yy[t])\n",
    "            optimizer.zero_grad()\n",
    "            loss.backward()\n",
    "            optimizer.step()\n",
    "            # def closure():\n",
    "            #     loss=0.\n",
    "            #     for t in range(T):\n",
    "            #         output=model(XX[t],t)\n",
    "            #         loss+=criterion(output,yy[t])\n",
    "            #     optimizer.zero_grad()\n",
    "            #     loss.backward()\n",
    "            #     return loss\n",
    "            # optimizer.step(closure)\n",
    "            # loss=closure().item()\n",
    "            if (it+1)%20 == 0:\n",
    "                print(f'it {it+1}, training loss={loss/T}')\n",
    "                # if it > 200:\n",
    "                #     optimizer.param_groups[0]['lr']/=10\n",
    "                # with torch.no_grad():\n",
    "                #     u,D,vt=torch.svd(model.linear.weight)\n",
    "                #     model.linear.weight.data=vt.T\n",
    "                #     for t in range(T):\n",
    "                #         model.heads[t].weight.data=model.heads[t].weight.data.mm(u).mm(torch.diag(D))\n",
    "            if loss/T<eps:\n",
    "                break\n",
    "\n",
    "        model.eval()\n",
    "        loss_train=0\n",
    "        loss_test=0\n",
    "        with torch.no_grad():\n",
    "            for t in range(T):\n",
    "                output=model(XX[t],t)\n",
    "                loss_train+=criterion(output,yy[t])\n",
    "                output=model(XT[t],t)\n",
    "                loss_test+=criterion(output,yt[t])  \n",
    "        ERR[0,0]=loss_train/T\n",
    "        ERR[1,0]=loss_test/T\n",
    "        print(ERR[0,0],ERR[1,0])\n",
    "\n",
    "        # Beta = betasD/npl.norm(betasD, axis=1).reshape(-1,1)\n",
    "        # Beta = (beta/npl.norm(beta,axis=1).reshape(-1,1)).copy()\n",
    "        for t in range(T):\n",
    "            bt=model.linear.weight.data.T.mm(model.heads[t].weight.data.T).reshape(-1)\n",
    "            Beta[t]=bt/torch.norm(bt)\n",
    "        PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta.mm(Beta.T), CID=CID)\n",
    "        # PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta, CID=CID)\n",
    "        print('cluster acc', acc)\n",
    "        accuracy[1]=acc\n",
    "        \n",
    "        # print('PCID', PCID)\n",
    "        # print('CID',CID)\n",
    "        # print(np.abs(Beta.dot(Beta.T)))\n",
    "    return ERR, acc\n",
    "    # ITN=0\n",
    "    # C-MTL ALS\n",
    "    print('Start CMTL ...')\n",
    "    model=CMTL(d=d,r=r,K=K,T=T)\n",
    "    model.PCID=PCID\n",
    "    criterion=nn.MSELoss()\n",
    "    optimizer=torch.optim.SGD(model.parameters(),lr=lr_cmtl*acc)\n",
    "    for i in range(K):\n",
    "        model.clusters[i].weight.data=torch.from_numpy(np.asarray(GT[i])).float()\n",
    "    model.train()\n",
    "    for it in range(ITN):\n",
    "        loss=0.\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss+=criterion(output,yy[t])\n",
    "        optimizer.zero_grad()\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        if (it+1)%20 == 0:\n",
    "            print(f'it {it+1}, training loss={loss/T}')\n",
    "            ## \n",
    "            # with torch.no_grad():\n",
    "            #     for i in range(K):\n",
    "            #         u_,D_,vt_=torch.svd(model.clusters[i].weight.data)\n",
    "            #         model.clusters[i].weight.data=vt_.T\n",
    "            #         for t in np.where(model.PCID==i)[0]:\n",
    "            #             model.heads[t].weight.data=model.heads[t].weight.data.mm(u_).mm(torch.diag(D_))\n",
    "            ##\n",
    "        if loss/T<eps:\n",
    "            break\n",
    "    model.eval()\n",
    "    loss_train=0\n",
    "    loss_test=0\n",
    "    with torch.no_grad():\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss_train+=criterion(output,yy[t])\n",
    "            output=model(XT[t],t)\n",
    "            loss_test+=criterion(output,yt[t])  \n",
    "    ERR[0,1]=loss_train/T\n",
    "    ERR[1,1]=loss_test/T\n",
    "    print(ERR[0,1],ERR[1,1])\n",
    "\n",
    "    \n",
    "    # ITN=0\n",
    "    # MP-MTL ALS\n",
    "    print('Start MP-MTL ...')\n",
    "    GP=np.array(HP)\n",
    "    GPM=HM.copy()\n",
    "    model=MPMTL(d=d,R=R,r=r,K=K,T=T)\n",
    "    model.PCID=PCID\n",
    "    criterion=nn.MSELoss()\n",
    "    optimizer=torch.optim.SGD(model.parameters(),lr=lr_mpmtl*acc)\n",
    "    model.linear.weight.data=torch.from_numpy(np.asarray(GPM)).float()\n",
    "    for i in range(K):\n",
    "        model.clusters[i].weight.data=torch.from_numpy(np.asarray(GP[i])).float()\n",
    "    model.train()\n",
    "    for it in range(ITN):\n",
    "        loss=0.\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss+=criterion(output,yy[t])\n",
    "        optimizer.zero_grad()\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        if (it+1)%20 == 0:\n",
    "            print(f'it {it+1}, training loss={loss/T}')\n",
    "            # if it > 100:\n",
    "                # optimizer.param_groups[0]['lr']/=10\n",
    "            # with torch.no_grad():\n",
    "            #     u,D,vt=torch.svd(model.linear.weight.data)\n",
    "            #     model.linear.weight.data=vt.T\n",
    "            #     for i in range(K):\n",
    "            #         model.clusters[i].weight.data= model.clusters[i].weight.data.mm(u).mm(torch.diag(D))\n",
    "            #         u_,D_,vt_=torch.svd(model.clusters[i].weight.data)\n",
    "            #         model.clusters[i].weight.data=vt_.T\n",
    "            #         for t in np.where(model.PCID==i)[0]:\n",
    "            #             model.heads[t].weight.data=model.heads[t].weight.data.mm(u_).mm(torch.diag(D_))\n",
    "        if loss/T<eps:\n",
    "            break\n",
    "    model.eval()\n",
    "    loss_train=0\n",
    "    loss_test=0\n",
    "    with torch.no_grad():\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss_train+=criterion(output,yy[t])\n",
    "            output=model(XT[t],t)\n",
    "            loss_test+=criterion(output,yt[t])  \n",
    "    ERR[0,2]=loss_train/T\n",
    "    ERR[1,2]=loss_test/T\n",
    "    print(ERR[0,2],ERR[1,2])\n",
    "    return ERR, acc\n",
    "\n",
    "def cluster_sep():\n",
    "    T=K*k\n",
    "    ERR=10000*np.ones((2,3))\n",
    "    accuracy=[0,0]\n",
    "    while int(accuracy[0])!=1:\n",
    "        SM=get_sub(R,d)\n",
    "        SC=[]\n",
    "        SCC=[]\n",
    "        for i in range(K):\n",
    "            SC.append(get_sub(r,R))\n",
    "            SCC.append(SC[i].dot(SM))\n",
    "\n",
    "        betas=randn_norm(T,r)\n",
    "        betasD=torch.zeros((T,d))\n",
    "        CID=np.array([i//k for i in range(T)])\n",
    "        betaC=randn_norm(K,r)\n",
    "        \n",
    "        for i in range(K):\n",
    "            THRED=0.\n",
    "            for _ in range(20):\n",
    "                w=randn_norm(k,r)*(1-GAMMA)+betaC[i].reshape(1,-1)*GAMMA\n",
    "                w/=npl.norm(w,axis=1).reshape(-1,1)\n",
    "                score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "                if score.min()>THRED:\n",
    "                    THRED=score.min()\n",
    "            # print(THRED)\n",
    "            while True:\n",
    "                w=randn_norm(k,r)*(1-GAMMA)+betaC[i].reshape(1,-1)*GAMMA\n",
    "                w/=npl.norm(w,axis=1).reshape(-1,1)\n",
    "                score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "                # print(score.min())\n",
    "                if score.min()>THRED:\n",
    "                    # print(i,score.min())\n",
    "                    break\n",
    "            for j, t in enumerate(np.where(CID==i)[0]):\n",
    "                betas[t]=w[j]\n",
    "\n",
    "        for t in range(T):\n",
    "            betasD[t]=torch.from_numpy(np.asarray(SCC[CID[t]].T.dot(betas[t]))).float()\n",
    "            \n",
    "        Beta = betasD/torch.norm(betasD, dim=1).reshape(-1,1)\n",
    "        PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta.mm(Beta.T),CID=CID)\n",
    "        # PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta,CID=CID)\n",
    "        print('oracle cluster acc', acc)\n",
    "        accuracy[0]=acc\n",
    "\n",
    "    yy=torch.zeros((T,n,1))\n",
    "    XX=torch.randn(T,n,d)\n",
    "    yt=torch.zeros((T,n,1))\n",
    "    XT=torch.randn(T,n,d)\n",
    "    betah=torch.zeros((T,d,1))\n",
    "    for t in range(T):\n",
    "        yy[t]=XX[t].mm(betasD[t].reshape(-1,1))+torch.sqrt(torch.tensor(sigma))*torch.randn(n,1)\n",
    "        yt[t]=XT[t].mm(betasD[t].reshape(-1,1))+torch.sqrt(torch.tensor(sigma))*torch.randn(n,1)\n",
    "        betah[t]=XX[t].T.mm(yy[t])/n\n",
    "    # return None\n",
    "    # return Beta.mm(Beta.T)\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for t in np.where(CID==i)[0]:\n",
    "            MOM+=np.outer(betah[t],betah[t])\n",
    "            MOMT[i]+=np.outer(betah[t],betah[t])\n",
    "        MOMT[i]/=len(np.where(CID==i)[0])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((T,d))\n",
    "    betaC=np.zeros((T,r))\n",
    "    Beta = torch.zeros((T,d))\n",
    "    beta_=np.zeros((T,R))\n",
    "    ITN=1000\n",
    "    # MTL ALS\n",
    "    if RANDOM_CLUSTER is True:\n",
    "        PCID = CID\n",
    "        np.random.shuffle(PCID)\n",
    "        acc=1.\n",
    "    elif GROUND_TRUTH is True:\n",
    "        PCID = CID\n",
    "        acc=1.\n",
    "    else:\n",
    "        for t in range(T):\n",
    "            # print(f'Start Task {t} ...')\n",
    "            model=MTL(d=d,R=r,T=1)\n",
    "            criterion=nn.MSELoss()\n",
    "            optimizer=torch.optim.SGD(model.parameters(),lr=lr_mtl)#torch.sqrt(torch.tensor(float(n))))\n",
    "            HM,_=eig_R(np.outer(betah[t],betah[t]),r)\n",
    "            GM=HM.copy()\n",
    "            model.linear.weight.data=torch.from_numpy(np.asarray(GM)).float()\n",
    "            model.train()\n",
    "            for it in range(ITN):\n",
    "                output=model(XX[t],0)\n",
    "                loss=criterion(output,yy[t])\n",
    "                optimizer.zero_grad()\n",
    "                loss.backward()\n",
    "                optimizer.step()\n",
    "                # if (it+1)%20 == 0:\n",
    "                #     print(f'it {it+1}, training loss={loss/T}')\n",
    "                if loss/T<eps:\n",
    "                    break\n",
    "\n",
    "            model.eval()\n",
    "            bt=model.linear.weight.data.T.mm(model.heads[0].weight.data.T).reshape(-1)\n",
    "            Beta[t]=bt/torch.norm(bt)\n",
    "\n",
    "        PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta.mm(Beta.T), CID=CID)\n",
    "        # PCID,acc=cluster_algo_v3(n_clusters=K, W=Beta, CID=CID)\n",
    "        print('cluster acc', acc)\n",
    "        accuracy[1]=acc\n",
    "        \n",
    "        # print('PCID', PCID)\n",
    "        # print('CID',CID)\n",
    "        # print(np.abs(Beta.dot(Beta.T)))\n",
    "    return ERR, acc\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # samples\n",
      "10 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.208\n",
      "20 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.188\n",
      "30 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.204\n",
      "40 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.248\n",
      "50 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.592\n",
      "60 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.968\n",
      "70 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.992\n",
      "80 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "90 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "100 5 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "10 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.152\n",
      "20 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.158\n",
      "30 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.142\n",
      "40 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.432\n",
      "50 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.914\n",
      "60 10 50\n",
      "oracle cluster acc 0.98\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.974\n",
      "70 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.99\n",
      "80 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "90 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.984\n",
      "100 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "10 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.102\n",
      "20 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.11\n",
      "30 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.19\n",
      "40 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.806\n",
      "50 20 50\n",
      "oracle cluster acc 0.98\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.887\n",
      "60 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.99\n",
      "70 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "80 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.997\n",
      "90 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "100 20 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "Vary # samples\n",
      "10 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.24\n",
      "20 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.22\n",
      "30 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.57\n",
      "40 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.94\n",
      "50 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "60 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "70 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "80 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "90 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "100 10 10\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "10 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.158\n",
      "20 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.148\n",
      "30 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.142\n",
      "40 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.644\n",
      "50 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.97\n",
      "60 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.994\n",
      "70 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "80 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "90 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "100 10 50\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "10 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.128\n",
      "20 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.125\n",
      "30 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.123\n",
      "40 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.128\n",
      "50 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.741\n",
      "60 10 100\n",
      "oracle cluster acc 0.99\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 0.96\n",
      "70 10 100\n",
      "oracle cluster acc 0.969\n",
      "oracle cluster acc 0.971\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "80 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "90 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n",
      "100 10 100\n",
      "oracle cluster acc 1.0\n",
      "cluster acc 1.0\n"
     ]
    }
   ],
   "source": [
    "lr_mtl=1e-2\n",
    "lr_cmtl=1e-2\n",
    "lr_mpmtl=1e-2\n",
    "sigma=0.\n",
    "eps=1e-5\n",
    "GAMMA=0.6\n",
    "THRED=0.\n",
    "ITN=1 # NUMBER OF AVERAGES TO RUN\n",
    "r=2\n",
    "R=32\n",
    "d=128\n",
    "# n0=10\n",
    "# nb=int(np.sqrt(R*r)*n0)\n",
    "# kb=10\n",
    "nb=40\n",
    "Kb=50\n",
    "kb=10\n",
    "# T=Kb*k\n",
    "LEN=10\n",
    "# ns=(np.arange(LEN)+1)*10\n",
    "ns=[10,20,30,40,50,60,70,80,90,100]\n",
    "# ns=[10,20,30,40,50,60,80,100]\n",
    "# ns=[10,20,25,30,35,40,50,60,70]\n",
    "# ns=[10,20,30,35,40,45,50,60,80,100]\n",
    "ks=[5,10,20]\n",
    "Ks=[10,50,100]\n",
    "# ns=[100,10]\n",
    "# lrs=[0.001,0.0005]\n",
    "# LEN=len(ks)\n",
    "# Ks=[2,50]\n",
    "# model_mtl=MTL(d=d,R=R,T=T)\n",
    "# model_cmtl=CMTL(d=d,r=r,K=K,T=T)\n",
    "# model_mpmtl=MPMTL(d=d,R=R,r=r,K=K,T=T)\n",
    "\n",
    "# ##### ERRn\n",
    "# ERRn=np.zeros((LEN,ITN,3,2,3))\n",
    "# ERRk=np.zeros((LEN,ITN,3,2,3))\n",
    "# ERRK=np.zeros((LEN,ITN,3,2,3))\n",
    "# acc=np.zeros((LEN,ITN,1))\n",
    "# print('Vary # samples')\n",
    "# for it in range(ITN):\n",
    "#     for x in range(LEN):\n",
    "#         n=ns[x]; k=kb; K=Kb\n",
    "#         print(n,k,K)\n",
    "#         RANDOM_CLUSTER=False\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRn[x,it,0],acc[x,it]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         print(acc[x,it])\n",
    "#         if acc[x,it] > .999:\n",
    "#             ERRn[x,it,1] = ERRn[x,it,0].copy()\n",
    "#         else:\n",
    "#             ERRn[x,it,1],_=do_one_iter()\n",
    "#         # RANDOM_CLUSTER = True\n",
    "#         # ERRn[x,it,2],_=do_one_iter()\n",
    "#     np.save(f'pytorch_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}GAMMA{GAMMA}try1.npy',ERRn)\n",
    "#     np.save(f'pytorch_n_acc_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}GAMMA{GAMMA}try1.npy',acc)\n",
    "\n",
    "##### acc\n",
    "acc_k=np.zeros((LEN,ITN,len(ks),1))\n",
    "print('Vary # samples')\n",
    "for it in range(ITN):\n",
    "    for i in range(len(ks)):\n",
    "        for x in range(LEN):\n",
    "            n=ns[x]; k=ks[i]; K=Kb\n",
    "            print(n,k,K)\n",
    "            RANDOM_CLUSTER=False\n",
    "            GROUND_TRUTH = False\n",
    "            _,acc_k[x,it,i]=cluster_sep()\n",
    "    # np.save(f'pytorch_acc_k_R{R}r{r}d{d}K{Kb}ITN{ITN}GAMMA{GAMMA}.npy',acc_k)\n",
    "\n",
    "acc_K=np.zeros((LEN,ITN,len(Ks),1))\n",
    "print('Vary # samples')\n",
    "for it in range(ITN):\n",
    "    for i in range(len(Ks)):\n",
    "        for x in range(LEN):\n",
    "            n=ns[x]; k=kb; K=Ks[i]\n",
    "            print(n,k,K)\n",
    "            RANDOM_CLUSTER=False\n",
    "            GROUND_TRUTH = False\n",
    "            _,acc_K[x,it,i]=cluster_sep()\n",
    "    # np.save(f'pytorch_acc_K_R{R}r{r}d{d}k{kb}ITN{ITN}GAMMA{GAMMA}.npy',acc_K)\n",
    "\n",
    "# print('Vary # tasks')\n",
    "# for x in range(LEN):\n",
    "#     n=nb; k=ks[x]; K=Kb\n",
    "#     print(n,k,K)\n",
    "#     for it in range(ITN):\n",
    "#         RANDOM_CLUSTER=False\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRk[x,it,0]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         ERRk[x,it,1]=do_one_iter()\n",
    "#         RANDOM_CLUSTER = True\n",
    "#         ERRk[x,it,2]=do_one_iter()\n",
    "\n",
    "# print('Vary # of clusters')\n",
    "# for x in range(LEN):\n",
    "#     n=nb; T=T; K=Ks[x]\n",
    "#     print(n,T,K)\n",
    "#     for it in range(ITN):\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRK[x,it,0]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         ERRK[x,it,1]=do_one_iter()\n",
    "# np.save('cluster_error_K.npy',ERRK)\n",
    "# np.save('cluster_error_kk.npy',ERRk)\n",
    "# np.save(f'clustering_error_pytorch_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy',ERRn)\n",
    "# np.save(f'clustering_error_k_R{R}r{r}d{d}K{Kb}n{nb}ITN{ITN}THRED{THRED}.npy',ERRk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigma=0.\n",
    "# np.save(f'clustering_error_v2_pytorch_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy',ERRn)\n",
    "# ITN=1\n",
    "# LEN=5\n",
    "# IDX=1\n",
    "# THRED=0.5\n",
    "# r=2;R=32;d=128;k=10;Kb=64\n",
    "# ns=(np.arange(LEN)+1)*20\n",
    "# sigma=0.02\n",
    "# # ERRn=np.load(f'clustering_error_fixed_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}.npy')\n",
    "# # ERRn=np.load(f'clustering_error_fixed_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy')\n",
    "# # print(ns, ERRn.shape)\n",
    "# ns=ns[:,:IDX]\n",
    "# ERRn = ERRn[:,:IDX]\n",
    "# print(ERRn)\n",
    "# sigma=0.02\n",
    "# ERRn=np.load(f'clustering_error_v2_pytorch_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy')\n",
    "\n",
    "## !!\n",
    "# ERRn=np.load(f'pytorch_n_R{32}r{2}d{128}K{50}k{20}ITN{ITN}GAMMA{GAMMA}.npy')\n",
    "# ns=[10,30,35,40,45,50,60,70]\n",
    "# ERRn=np.load(f'pytorch_n_R{32}r{2}d{128}K{50}k{20}ITN{ITN}GAMMA{GAMMA}try1.npy')\n",
    "# ns=[10,20,25,30,35,40,50,60,70]\n",
    "\n",
    "# ERRn=np.load(f'pytorch_n_R{32}r{2}d{128}K{40}k{10}ITN{ITN}GAMMA{GAMMA}.npy')\n",
    "# ns=[10,20,30,35,40,45,50,60,80,100]\n",
    "\n",
    "# ERRn=np.load(f'results/pytorch_n_R{32}r{2}d{128}K{50}k{10}ITN{10}GAMMA{0.6}try1.npy')\n",
    "# ns=[10,20,30,40,50,60,80,100]\n",
    "\n",
    "# ks=[5,10,20]\n",
    "# Ks=[10,50,100]\n",
    "# ns=[10,20,30,40,50,60,70,80,90,100]\n",
    "# acc_K = np.load('pytorch_acc_K_R32r2d128k10ITN20GAMMA0.6.npy')\n",
    "# acc_k = np.load('pytorch_acc_k_R32r2d128K50ITN20GAMMA0.6.npy')\n",
    "# print(acc_k.shape, acc_K.shape)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "R=32;r=2;d=128;Kb=50;kb=10;GAMMA=0.6;ITN=20\n",
    "acc_k_shared = np.load(f'pytorch_acc_k_R{R}r{r}d{d}K{Kb}ITN{ITN}GAMMA{GAMMA}.npy')\n",
    "acc_K_shared = np.load(f'pytorch_acc_K_R{R}r{r}d{d}k{kb}ITN{ITN}GAMMA{GAMMA}.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mrk=['s','o','d']\n",
    "labels=[f'K={Ks[0]}',f'K={Ks[1]}',f'K={Ks[2]}']\n",
    "ls=[]\n",
    "plt.figure(figsize=(8,6))\n",
    "ax = plt.gca()\n",
    "# ns = ns[:8]\n",
    "idx = 6\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    plt.plot(ns[:idx], quant(acc_k[:,:,i,0],0.5)[:idx],'--d',linewidth=3,markersize=12,color=color)\n",
    "    plt.plot(ns[:idx], quant(acc_k_shared[:,:,i,0],0.5)[:idx],'-d',linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "plt.legend(fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Clustering accuracy',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "# plt.savefig('clusterring_sample_per_pytorch.pdf')\n",
    "\n",
    "mrk=['s','o','d']\n",
    "labels=[f'k={ks[0]}',f'k={ks[1]}',f'k={ks[2]}']\n",
    "ls=[]\n",
    "plt.figure(figsize=(8,6))\n",
    "ax = plt.gca()\n",
    "# ns = ns[:8]\n",
    "# idx = 6\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    plt.plot(ns[:idx], quant(acc_K[:,:,i,0],0.5)[:idx],'--d',linewidth=3,markersize=12,color=color)\n",
    "    plt.plot(ns[:idx], quant(acc_K_shared[:,:,i,0],0.5)[:idx],'-d',linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "plt.legend(fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Clustering accuracy',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "# plt.savefig('clusterring_sample_per_pytorch.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'ERRn' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-18-f774c9455706>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m     \u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnext\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_lines\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprop_cycler\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'color'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 10\u001b[0;31m     \u001b[0ml\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msemilogy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mns\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mquant\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mERRn\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m'-'\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mmrk\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m12\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlabels\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     11\u001b[0m     \u001b[0mls\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ml\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m     \u001b[0;31m# plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'ERRn' is not defined"
     ]
    }
   ],
   "source": [
    "mrk=['s','o','d']\n",
    "labels=['MTL','Cluster-MTL','Multipath-MTL']\n",
    "labels2=['Oracle','Random']\n",
    "ls=[]\n",
    "plt.figure(figsize=(8,6))\n",
    "ax = plt.gca()\n",
    "# ns = ns[:8]\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    l,=plt.semilogy(ns,quant(ERRn[:,:,0,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "    ls.append(l)\n",
    "    # plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "    if i >0:\n",
    "        s1,=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "        s2,=plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "    # if i == 2:\n",
    "    #     s1=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "    #     plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,0,1,i],0.25),quant(ERRn[:,:,0,1,i],0.75),alpha=0.25)\n",
    "plt.ylim([0.002,1])\n",
    "# plt.xlim([0,20])\n",
    "# plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "legend1=plt.legend([s1,s2],labels2,fontsize=20,loc='center left')\n",
    "plt.legend(ls,labels,fontsize=20)\n",
    "# plt.gca().add_artist(legend1)\n",
    "# plt.legend(labels2,fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "# plt.savefig('clusterring_sample_per_pytorch.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# ax = plt.gca()\n",
    "# for i in range(3):\n",
    "#     color = next(ax._get_lines.prop_cycler)['color']\n",
    "#     l,=plt.semilogy(ks,quant(ERRk[:,:,0,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "#     ls.append(l)\n",
    "#     # plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "#     if i >0:\n",
    "#         s1,=plt.semilogy(ks,quant(ERRk[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "#         s2,=plt.semilogy(ks,quant(ERRk[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "#     # if i == 2:\n",
    "#     #     s1=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "#     #     plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "#     plt.fill_between(ks,quant(ERRk[:,:,0,1,i],0.25),quant(ERRk[:,:,0,1,i],0.75),alpha=0.25)\n",
    "# # plt.ylim([0.002,1])\n",
    "# # plt.xlim([0,50])\n",
    "# # plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "# # plt.legend(fontsize=20)\n",
    "# legend1=plt.legend([s1,s2],labels2,fontsize=20,loc='center left')\n",
    "# plt.legend(ls,labels,fontsize=20)\n",
    "# plt.gca().add_artist(legend1)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# tasks per cluster',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# # plt.show()\n",
    "# plt.savefig(f'clustering_task_per_cluster_{ITN}runs.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# ax = plt.gca()\n",
    "# for i in range(3):\n",
    "#     color = next(ax._get_lines.prop_cycler)['color']\n",
    "#     q=quant(ERRK[:,:,0,1,i],0.5); q2=q.copy()\n",
    "#     q_=quant(ERRK[:,:,1,1,i],0.5); q2_=q_.copy()\n",
    "#     #if i==1: q2[:1]=np.array([0.192])\n",
    "#     plt.semilogy(Ks,q2,mrk[i]+'-',linewidth=4,markersize=12,color=color,label=labels[i])\n",
    "#     plt.semilogy(Ks,q2_,mrk[i]+'--',linewidth=4,markersize=12,color=color)\n",
    "#     plt.fill_between(Ks,quant(ERRK[:,:,0,1,i],0.25)+q2-q,quant(ERRK[:,:,0,1,i],0.75)+q2-q,alpha=0.25)\n",
    "# # plt.ylim([0.002,1])\n",
    "# # plt.xlim([0,150])\n",
    "# # plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "# plt.legend(fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# clusters',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# plt.show()\n",
    "# # plt.savefig('cluster_fig.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.6 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "6039e0a357e028654dec7b98ed68c32095ad599e06bda8871d327c5a065c5ce6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/fairness/worst_task_AAAI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def do_one_iter():\n",
    "    T=Ti+To\n",
    "    R=Ri+Ro\n",
    "    ERR=10000*np.ones((2,3,3))\n",
    "    SM=get_sub(R,d)\n",
    "    \n",
    "\n",
    "    yy=np.zeros((T,n))\n",
    "    XX=np.random.randn(T,n,d)\n",
    "    yt=np.zeros((T,n))\n",
    "    XT=np.random.randn(T,n,d)\n",
    "    betah=np.zeros((T,d))\n",
    "\n",
    "    SMi=SM[:Ri]\n",
    "    betasi=randn_norm(Ti,Ri)\n",
    "    for t in range(Ti):\n",
    "        yy[t]=XX[t].dot(SMi.T.dot(betasi[t])) + np.sqrt(noise) * np.random.rand((n))\n",
    "        yt[t]=XT[t].dot(SMi.T.dot(betasi[t])) + np.sqrt(noise) * np.random.rand((n))\n",
    "        betah[t]=XX[t].T.dot(yy[t])/n\n",
    "    SMo=SM[Ri:]\n",
    "    betaso=randn_norm(To,Ro)\n",
    "    for t in range(Ti,T):\n",
    "        yy[t]=XX[t].dot(SMo.T.dot(betaso[t-Ti])) + np.sqrt(noise) * np.random.rand((n))\n",
    "        yt[t]=XT[t].dot(SMo.T.dot(betaso[t-Ti])) + np.sqrt(noise) * np.random.rand((n))\n",
    "        betah[t]=XX[t].T.dot(yy[t])/n\n",
    "\n",
    "\n",
    "    ### \n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(T):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,Ri)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((T,d))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        XC=np.zeros((ni*Ti+no*To,Ri*d))\n",
    "        yC=np.zeros((ni*Ti+no*To))\n",
    "        for t in range(Ti):\n",
    "            X=XX[t,:ni].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t,:ni]))\n",
    "            yC[ni*(t):ni*(t+1)]=yy[t,:ni]\n",
    "            XC[ni*(t):ni*(t+1)]=np.kron(GM.dot(beta[t]),XX[t,:ni])\n",
    "        for t in range(Ti,T):\n",
    "            X=XX[t,:no].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t,:no]))\n",
    "            yC[ni*Ti+no*(t-Ti):ni*Ti+no*(t-Ti+1)]=yy[t,:no]\n",
    "            XC[ni*Ti+no*(t-Ti):ni*Ti+no*(t-Ti+1)]=np.kron(GM.dot(beta[t]),XX[t,:no])\n",
    "        errMi=0; errMTi=0\n",
    "        errMo=0; errMTo=0\n",
    "        for t in range(Ti):\n",
    "            errMi+=npl.norm(yy[t,:ni]-XX[t,:ni].dot(beta[t]))**2/ni\n",
    "            errMTi+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        for t in range(Ti,T):\n",
    "            errMo+=npl.norm(yy[t,:no]-XX[t,:no].dot(beta[t]))**2/no\n",
    "            errMTo+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(Ri,d)\n",
    "        # ERR[0,0,0]=np.minimum(ERR[0,0,0],errMi/Ti)\n",
    "        # ERR[1,0,0]=np.minimum(ERR[1,0,0],errMTi/Ti)\n",
    "        # ERR[0,1,0]=np.minimum(ERR[0,1,0],errMo/To)\n",
    "        # ERR[1,1,0]=np.minimum(ERR[1,1,0],errMTo/To)\n",
    "        # ERR[0,2,0]=np.minimum(ERR[0,2,0],(errMi+errMo)/T)\n",
    "        # ERR[1,2,0]=np.minimum(ERR[1,2,0],(errMTi+errMTo)/T)\n",
    "        ERR[0,0,0]=errMi/Ti\n",
    "        ERR[1,0,0]=errMTi/Ti\n",
    "        ERR[0,1,0]=errMo/To\n",
    "        ERR[1,1,0]=errMTo/To\n",
    "        ERR[0,2,0]=(errMi+errMo)/T\n",
    "        ERR[1,2,0]=(errMTi+errMTo)/T\n",
    "\n",
    "    ### \n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(T):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((T,d))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        XC=np.zeros((ni*Ti+no*To,R*d))\n",
    "        yC=np.zeros((ni*Ti+no*To))\n",
    "        for t in range(Ti):\n",
    "            X=XX[t,:ni].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t,:ni]))\n",
    "            yC[ni*(t):ni*(t+1)]=yy[t,:ni]\n",
    "            XC[ni*(t):ni*(t+1)]=np.kron(GM.dot(beta[t]),XX[t,:ni])\n",
    "        for t in range(Ti,T):\n",
    "            X=XX[t,:no].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t,:no]))\n",
    "            yC[ni*Ti+no*(t-Ti):ni*Ti+no*(t-Ti+1)]=yy[t,:no]\n",
    "            XC[ni*Ti+no*(t-Ti):ni*Ti+no*(t-Ti+1)]=np.kron(GM.dot(beta[t]),XX[t,:no])\n",
    "        errMi=0; errMTi=0\n",
    "        errMo=0; errMTo=0\n",
    "        for t in range(Ti):\n",
    "            errMi+=npl.norm(yy[t,:ni]-XX[t,:ni].dot(beta[t]))**2/ni\n",
    "            errMTi+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        for t in range(Ti,T):\n",
    "            errMo+=npl.norm(yy[t,:no]-XX[t,:no].dot(beta[t]))**2/no\n",
    "            errMTo+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        # ERR[0,0,1]=np.minimum(ERR[0,0,1],errMi/Ti)\n",
    "        # ERR[1,0,1]=np.minimum(ERR[1,0,1],errMTi/Ti)\n",
    "        # ERR[0,1,1]=np.minimum(ERR[0,1,1],errMo/To)\n",
    "        # ERR[1,1,1]=np.minimum(ERR[1,1,1],errMTo/To)\n",
    "        # ERR[0,2,1]=np.minimum(ERR[0,2,1],(errMi+errMo)/T)\n",
    "        # ERR[1,2,1]=np.minimum(ERR[1,2,1],(errMTi+errMTo)/T)\n",
    "        ERR[0,0,1]=errMi/Ti\n",
    "        ERR[1,0,1]=errMTi/Ti\n",
    "        ERR[0,1,1]=errMo/To\n",
    "        ERR[1,1,1]=errMTo/To\n",
    "        ERR[0,2,1]=(errMi+errMo)/T\n",
    "        ERR[1,2,1]=(errMTi+errMTo)/T\n",
    "\n",
    "    ### \n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(Ti,T):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=To\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((T,d))\n",
    "\n",
    "    ITN=10\n",
    "    # Individual ALS\n",
    "    for it in range(ITN):\n",
    "        XC=np.zeros((no*To,R*d))\n",
    "        yC=np.zeros((no*To))\n",
    "        for t in range(Ti,T):\n",
    "            X=XX[t,:no].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t,:no]))\n",
    "            yC[no*(t-Ti):no*(t-Ti+1)]=yy[t,:no]\n",
    "            XC[no*(t-Ti):no*(t-Ti+1)]=np.kron(GM.dot(beta[t]),XX[t,:no])\n",
    "        errMo=0; errMTo=0\n",
    "        for t in range(Ti,T):\n",
    "            errMo+=npl.norm(yy[t,:no]-XX[t,:no].dot(beta[t]))**2/no\n",
    "            errMTo+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        ERR[0,1,2]=errMo/To\n",
    "        ERR[1,1,2]=errMTo/To\n",
    "\n",
    "    ### \n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(Ti):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=Ti\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((T,d))\n",
    "\n",
    "    ITN=10\n",
    "    # Individual ALS\n",
    "    for it in range(ITN):\n",
    "        XC=np.zeros((ni*Ti,R*d))\n",
    "        yC=np.zeros((ni*Ti))\n",
    "        for t in range(Ti):\n",
    "            X=XX[t,:ni].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t,:ni]))\n",
    "            yC[ni*(t):ni*(t+1)]=yy[t,:ni]\n",
    "            XC[ni*(t):ni*(t+1)]=np.kron(GM.dot(beta[t]),XX[t,:ni])\n",
    "        errMi=0; errMTi=0\n",
    "        for t in range(Ti):\n",
    "            errMi+=npl.norm(yy[t,:ni]-XX[t,:ni].dot(beta[t]))**2/ni\n",
    "            errMTi+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        ERR[0,0,2]=errMi/Ti\n",
    "        ERR[1,0,2]=errMTi/Ti\n",
    "    \n",
    "    ERR[0,2,2]=(ERR[0,0,2]*Ti+ERR[0,1,2]*To)/T\n",
    "    ERR[1,2,2]=(ERR[1,0,2]*Ti+ERR[1,1,2]*To)/T\n",
    "    return ERR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # samples of minority\n",
      "[[[2.10110036e-04 9.67270103e-05 8.54177957e-05]\n",
      "  [3.51839667e-30 4.17264051e-28 7.54035481e-06]\n",
      "  [1.05055018e-04 4.83635052e-05 4.64790752e-05]]\n",
      "\n",
      " [[1.10474222e-03 1.32239120e-04 9.59211400e-05]\n",
      "  [4.51626049e+00 2.49150955e+01 1.59703260e+00]\n",
      "  [2.25868262e+00 1.24576139e+01 7.98564259e-01]]]\n",
      "[[[1.54103501e-02 8.91714935e-15 2.29156333e-04]\n",
      "  [2.05398650e-02 2.99486183e-15 2.55117910e-05]\n",
      "  [1.79751075e-02 5.95600559e-15 1.27334062e-04]]\n",
      "\n",
      " [[5.00539445e-02 6.04908127e-14 2.62450477e-04]\n",
      "  [6.16476494e+00 6.64744361e+01 8.48811693e-01]\n",
      "  [3.10740944e+00 3.32372180e+01 4.24537072e-01]]]\n",
      "[[[3.96372176e-02 4.79997610e-12 8.05902938e-05]\n",
      "  [7.43157324e-02 2.17822590e-15 5.51002861e-05]\n",
      "  [5.69764750e-02 2.40107716e-12 6.78452899e-05]]\n",
      "\n",
      " [[1.12322359e-01 3.52670602e-11 1.19271169e-04]\n",
      "  [1.82303576e+00 6.93180428e+00 6.91958827e-01]\n",
      "  [9.67679061e-01 3.46590214e+00 3.46039049e-01]]]\n",
      "[[[4.96755262e-02 3.31495247e-08 2.07843038e-05]\n",
      "  [8.95091437e-02 2.78463876e-12 8.68623245e-05]\n",
      "  [6.95923350e-02 1.65761547e-08 5.38233142e-05]]\n",
      "\n",
      " [[1.54540630e-01 2.65086846e-07 2.55194205e-05]\n",
      "  [1.18205777e+00 2.97903923e+01 2.55403782e-01]\n",
      "  [6.68299199e-01 1.48951963e+01 1.27714651e-01]]]\n",
      "[[[6.47626370e-02 1.04762294e-05 9.90051366e-05]\n",
      "  [1.09405569e-01 7.93058515e-04 7.70834179e-12]\n",
      "  [8.70841031e-02 4.01767372e-04 4.95025721e-05]]\n",
      "\n",
      " [[1.71666274e-01 4.94746565e-05 1.09601578e-04]\n",
      "  [5.11634933e-01 1.07123008e-01 2.96614677e-08]\n",
      "  [3.41650603e-01 5.35862414e-02 5.48156195e-05]]]\n",
      "[[[1.20343700e-01 1.55600192e-08 7.73234952e-05]\n",
      "  [7.33545977e-02 5.28345775e-07 7.54164379e-05]\n",
      "  [9.68491488e-02 2.71952897e-07 7.63699666e-05]]\n",
      "\n",
      " [[2.71485810e-01 1.17751750e-07 1.19379192e-04]\n",
      "  [1.82872449e-01 8.28641521e-06 8.87576604e-05]\n",
      "  [2.27179129e-01 4.20208348e-06 1.04068426e-04]]]\n",
      "[[[8.38435042e-02 3.66334212e-09 7.56430944e-05]\n",
      "  [1.09702093e-01 7.98001833e-08 1.18304833e-04]\n",
      "  [9.67727988e-02 4.17317627e-08 9.69739639e-05]]\n",
      "\n",
      " [[1.63105997e-01 2.20576697e-08 8.76298428e-05]\n",
      "  [2.74085845e-01 5.86744157e-07 1.64610844e-04]\n",
      "  [2.18595921e-01 3.04400913e-07 1.26120343e-04]]]\n"
     ]
    }
   ],
   "source": [
    "### for different number of samples\n",
    "ITN=1 # NUMBER OF AVERAGES TO RUN\n",
    "noise = 0.\n",
    "d=64\n",
    "Ri=8\n",
    "Ro=8\n",
    "Tib=10\n",
    "# Ti=100\n",
    "To=10\n",
    "ni=100\n",
    "n=ni\n",
    "\n",
    "LEN=7\n",
    "ns = [5,20,30,40,60,80,100]\n",
    "# ns = [10,20,30,40,50]\n",
    "# ns=[1]\n",
    "ERRn=np.zeros((LEN,ITN,2,3,3))\n",
    "print('Vary # samples of minority')\n",
    "for it in range(ITN):\n",
    "    for x in range(LEN):\n",
    "        no=ns[x]; Ti=Tib\n",
    "        ERRn[x,it]=do_one_iter()\n",
    "        print(ERRn[x,it])\n",
    "    # np.save('worst_case_sample_per_task.npy',ERRn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ITN=20 # NUMBER OF AVERAGES TO RUN\n",
    "# r=2\n",
    "# d=32\n",
    "# Ri=8\n",
    "# Ro=8\n",
    "# Tib=100\n",
    "# # Ti=100\n",
    "# To=10\n",
    "# nb=30\n",
    "\n",
    "\n",
    "# LEN=9\n",
    "# # ns=(np.arange(LEN)+1)*5\n",
    "# ns = [5,10,15,20,30,40,60,80,100]\n",
    "# ps=(np.arange(LEN)+1)\n",
    "\n",
    "# ERRn=np.zeros((LEN,ITN,2,3,2))\n",
    "# print('Vary # samples')\n",
    "# for it in range(ITN):\n",
    "#     for x in range(LEN):\n",
    "#         n=ns[x]; Ti=Tib\n",
    "#         ERRn[x,it]=do_one_iter()\n",
    "#         print(ERRn[x,it])\n",
    "#     # np.save('worst_case_sample_per_task.npy',ERRn)\n",
    "\n",
    "# ERRp=np.zeros((LEN,ITN,2,3,2))\n",
    "# print('Vary # good tasks')\n",
    "# for it in range(ITN):\n",
    "#     for x in range(LEN):\n",
    "#         Ti=To*ps[x]; n=nb\n",
    "#         ERRp[x,it]=do_one_iter()\n",
    "#         print(ERRp[x,it])\n",
    "#     # np.save('worst_case_good_task_number.npy',ERRp)\n",
    "\n",
    "\n",
    "# np.save('error_n.npy',ERRn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# arr1=np.load('worst_case_sample_per_task.npy')\n",
    "# arr2=np.load('worst_case_good_task_number.npy')\n",
    "# print(arr1.shape,arr2.shape)\n",
    "# # arr1 = arr1.mean(axis=1)[:,1]\n",
    "# # arr2 = arr2.mean(axis=1)[:,1]\n",
    "# # arr1 = quant(arr1,0.5)[:,1]\n",
    "# # arr2 = quant(arr2,0.5)[:,1]\n",
    "# print(arr1.shape,arr2.shape)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# print(ERRp[:,1,1,:,1])\n",
    "# print(np.arange(9)+1)\n",
    "# for i in range(9):\n",
    "#     row = ERRp[i,0,1,:,1]\n",
    "#     print(row[0]*(i+1)*10+row[1]*10-row[2]*(i+2)*10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mrk=['s','o','d']\n",
    "col=['r','b','g']\n",
    "labels=['majority','minority']\n",
    "plt.figure(figsize=(8,6))\n",
    "idx = 1\n",
    "for i in range(idx,idx+1):\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,0,i],0.5),col[i]+'-'+mrk[i],linewidth=3,markersize=12,label=labels[i])\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),col[i]+'--'+mrk[i],linewidth=3,markersize=12,label=labels[i])\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,2,i],0.5),col[i]+':'+mrk[i],linewidth=3,markersize=12,label=labels[i])\n",
    "plt.semilogy(ns,quant(ERRn[:,:,1,0,2],0.5),col[2]+'--'+mrk[-1],linewidth=3,markersize=12,label='Individual')\n",
    "plt.semilogy(ns,quant(ERRn[:,:,1,1,2],0.5),col[2]+':'+mrk[-1],linewidth=3,markersize=12,label='Individual')\n",
    "    # plt.fill_between(ns,quant(ERRn[:,:,1,0,i],0.25),quant(ERRn[:,:,1,0,i],0.75),alpha=0.25,color=col[i])\n",
    "    # plt.fill_between(ns,quant(ERRn[:,:,1,1,i],0.25),quant(ERRn[:,:,1,1,i],0.75),alpha=0.25,color=col[i])\n",
    "    # plt.fill_between(ns,quant(ERRn[:,:,1,2,i],0.25),quant(ERRn[:,:,1,2,i],0.75),alpha=0.25,color=col[i])\n",
    "# plt.ylim([0.01,2])\n",
    "# plt.xlim([0,20])\n",
    "# plt.legend([r'$R_1$, majority',r'$R_1$, minority',r'$R_1+R_2$, majority',r'$R_1+R_2$, minority'],fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('sample_fig.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# for i in range(2):\n",
    "#     plt.semilogy(To*ps,quant(ERRp[:,:,1,0,i],0.5),col[i]+'-'+mrk[i],linewidth=3,markersize=12)\n",
    "#     plt.semilogy(To*ps,quant(ERRp[:,:,1,1,i],0.5),col[i]+'--'+mrk[i],linewidth=3,markersize=12)\n",
    "#     plt.semilogy(To*ps,quant(ERRp[:,:,1,2,i],0.5),col[i]+':'+mrk[i],linewidth=3,markersize=12)\n",
    "#     plt.fill_between(To*ps,quant(ERRp[:,:,1,0,i],0.25),quant(ERRp[:,:,1,0,i],0.75),alpha=0.25,color=col[i])\n",
    "#     plt.fill_between(To*ps,quant(ERRp[:,:,1,1,i],0.25),quant(ERRp[:,:,1,1,i],0.75),alpha=0.25,color=col[i])\n",
    "#     plt.fill_between(To*ps,quant(ERRp[:,:,1,2,i],0.25),quant(ERRp[:,:,1,2,i],0.75),alpha=0.25,color=col[i])\n",
    "# plt.ylim([0.002,2])\n",
    "# # plt.xlim([0,20])\n",
    "# plt.legend([r'$R_1$, majority',r'$R_1$, minority',r'$R_1+R_2$, majority',r'$R_1+R_2$, minority'],fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# tasks in majority',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# plt.savefig('sample_fig.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6.13 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  },
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/fairness/worst_task_AAAI__backup_.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def do_one_iter():\n",
    "    T=Ti+To\n",
    "    R=Ri+Ro\n",
    "    ERR=10000*np.ones((2,3,3))\n",
    "    SM=get_sub(R,d)\n",
    "    \n",
    "\n",
    "    yy=np.zeros((T,n))\n",
    "    XX=np.random.randn(T,n,d)\n",
    "    yt=np.zeros((T,n))\n",
    "    XT=np.random.randn(T,n,d)\n",
    "    betah=np.zeros((T,d))\n",
    "\n",
    "    SMi=SM[:Ri]\n",
    "    betasi=randn_norm(Ti,Ri)\n",
    "    for t in range(Ti):\n",
    "        yy[t]=XX[t].dot(SMi.T.dot(betasi[t]))+np.sqrt(sigma) * np.random.randn(n)\n",
    "        yt[t]=XT[t].dot(SMi.T.dot(betasi[t]))+np.sqrt(sigma) * np.random.randn(n)\n",
    "        betah[t]=XX[t].T.dot(yy[t])/n\n",
    "    SMo=SM[Ri:]\n",
    "    betaso=randn_norm(To,Ro)\n",
    "    for t in range(Ti,T):\n",
    "        yy[t]=XX[t].dot(SMo.T.dot(betaso[t-Ti]))+np.sqrt(sigma) * np.random.randn(n)\n",
    "        yt[t]=XT[t].dot(SMo.T.dot(betaso[t-Ti]))+np.sqrt(sigma) * np.random.randn(n)\n",
    "        betah[t]=XX[t].T.dot(yy[t])/n\n",
    "\n",
    "\n",
    "    ### \n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(T):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,Ri)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((T,d))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        \n",
    "        XC=np.zeros((n*T,Ri*d))\n",
    "        yC=np.zeros((n*T))\n",
    "        for t in range(T):\n",
    "            X=XX[t].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t]))\n",
    "            yC[n*(t):n*(t+1)]=yy[t]\n",
    "            XC[n*(t):n*(t+1)]=np.kron(GM.dot(beta[t]),XX[t])\n",
    "        errMi=0; errMTi=0\n",
    "        errMo=0; errMTo=0\n",
    "        for t in range(Ti):\n",
    "            errMi+=npl.norm(yy[t]-XX[t].dot(beta[t]))**2/n\n",
    "            errMTi+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        for t in range(Ti,T):\n",
    "            errMo+=npl.norm(yy[t]-XX[t].dot(beta[t]))**2/n\n",
    "            errMTo+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(Ri,d)\n",
    "        # ERR[0,0,0]=np.minimum(ERR[0,0,0],errMi/Ti)\n",
    "        # ERR[1,0,0]=np.minimum(ERR[1,0,0],errMTi/Ti)\n",
    "        # ERR[0,1,0]=np.minimum(ERR[0,1,0],errMo/To)\n",
    "        # ERR[1,1,0]=np.minimum(ERR[1,1,0],errMTo/To)\n",
    "        # ERR[0,2,0]=np.minimum(ERR[0,2,0],(errMi+errMo)/T)\n",
    "        # ERR[1,2,0]=np.minimum(ERR[1,2,0],(errMTi+errMTo)/T)\n",
    "        ERR[0,0,0]=errMi/Ti\n",
    "        ERR[1,0,0]=errMTi/Ti\n",
    "        ERR[0,1,0]=errMo/To\n",
    "        ERR[1,1,0]=errMTo/To\n",
    "        ERR[0,2,0]=(errMi+errMo)/T\n",
    "        ERR[1,2,0]=(errMTi+errMTo)/T\n",
    "\n",
    "    ### \n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(T):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((T,d))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errM=0\n",
    "        errMT=0\n",
    "        XC=np.zeros((n*T,R*d))\n",
    "        yC=np.zeros((n*T))\n",
    "        for t in range(T):\n",
    "            X=XX[t].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t]))\n",
    "            yC[n*(t):n*(t+1)]=yy[t]\n",
    "            XC[n*(t):n*(t+1)]=np.kron(GM.dot(beta[t]),XX[t])\n",
    "        errMi=0; errMTi=0\n",
    "        errMo=0; errMTo=0\n",
    "        for t in range(Ti):\n",
    "            errMi+=npl.norm(yy[t]-XX[t].dot(beta[t]))**2/n\n",
    "            errMTi+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        for t in range(Ti,T):\n",
    "            errMo+=npl.norm(yy[t]-XX[t].dot(beta[t]))**2/n\n",
    "            errMTo+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        # ERR[0,0,1]=np.minimum(ERR[0,0,1],errMi/Ti)\n",
    "        # ERR[1,0,1]=np.minimum(ERR[1,0,1],errMTi/Ti)\n",
    "        # ERR[0,1,1]=np.minimum(ERR[0,1,1],errMo/To)\n",
    "        # ERR[1,1,1]=np.minimum(ERR[1,1,1],errMTo/To)\n",
    "        # ERR[0,2,1]=np.minimum(ERR[0,2,1],(errMi+errMo)/T)\n",
    "        # ERR[1,2,1]=np.minimum(ERR[1,2,1],(errMTi+errMTo)/T)\n",
    "        ERR[0,0,1]=errMi/Ti\n",
    "        ERR[1,0,1]=errMTi/Ti\n",
    "        ERR[0,1,1]=errMo/To\n",
    "        ERR[1,1,1]=errMTo/To\n",
    "        ERR[0,2,1]=(errMi+errMo)/T\n",
    "        ERR[1,2,1]=(errMTi+errMTo)/T\n",
    "\n",
    "    ## INDIVIDUAL INSIDE\n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(Ti):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=Ti\n",
    "\n",
    "    HM,_=eig_R(MOM,Ri)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((Ti,d))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        XC=np.zeros((n*Ti,Ri*d))\n",
    "        yC=np.zeros((n*Ti))\n",
    "        for t in range(Ti):\n",
    "            X=XX[t].dot(GM.T)\n",
    "            beta[t]=GM.T.dot(npl.pinv(X).dot(yy[t]))\n",
    "            yC[n*(t):n*(t+1)]=yy[t]\n",
    "            XC[n*(t):n*(t+1)]=np.kron(GM.dot(beta[t]),XX[t])\n",
    "        errMi=0; errMTi=0\n",
    "        for t in range(Ti):\n",
    "            errMi+=npl.norm(yy[t]-XX[t].dot(beta[t]))**2/n\n",
    "            errMTi+=npl.norm(yt[t]-XT[t].dot(beta[t]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(Ri,d)\n",
    "        ERR[0,0,2]=errMi/Ti\n",
    "        ERR[1,0,2]=errMTi/Ti\n",
    "\n",
    "    ## INDIVIDUAL OUTSIDE\n",
    "    # Moment-based MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    for t in range(Ti,T):\n",
    "        MOM+=np.outer(betah[t],betah[t])\n",
    "    MOM/=To\n",
    "\n",
    "    HM,_=eig_R(MOM,Ro)\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    beta=np.zeros((To,d))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        XC=np.zeros((n*To,Ro*d))\n",
    "        yC=np.zeros((n*To))\n",
    "        for t in range(Ti,T):\n",
    "            X=XX[t].dot(GM.T)\n",
    "            beta[t-Ti]=GM.T.dot(npl.pinv(X).dot(yy[t]))\n",
    "            yC[n*(t-Ti):n*(t-Ti+1)]=yy[t]\n",
    "            XC[n*(t-Ti):n*(t-Ti+1)]=np.kron(GM.dot(beta[t-Ti]),XX[t])\n",
    "        errMo=0; errMTo=0\n",
    "        for t in range(Ti,T):\n",
    "            errMo+=npl.norm(yy[t]-XX[t].dot(beta[t-Ti]))**2/n\n",
    "            errMTo+=npl.norm(yt[t]-XT[t].dot(beta[t-Ti]))**2/n\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(Ro,d)\n",
    "        ERR[0,1,2]=errMo/To\n",
    "        ERR[1,1,2]=errMTo/To\n",
    "    ERR[0,2,2]=(ERR[0,0,2]*Ti+ERR[0,1,2]*To)/T\n",
    "    ERR[1,2,2]=(ERR[1,0,2]*Ti+ERR[1,1,2]*To)/T\n",
    "    return ERR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # good tasks\n",
      "[[[7.69341187e-02 6.85775199e-06 1.21842549e-06]\n",
      "  [8.75341193e-02 3.35483538e-06 5.15853533e-06]\n",
      "  [8.22341190e-02 5.10629368e-06 3.18848041e-06]]\n",
      "\n",
      " [[3.24828868e-01 1.68848724e-04 1.80528729e-05]\n",
      "  [3.61427263e-01 1.75124551e-04 9.26969067e-05]\n",
      "  [3.43128065e-01 1.71986638e-04 5.53748898e-05]]]\n",
      "[[[8.19451073e-02 3.86784630e-06 4.68930812e-07]\n",
      "  [1.04296150e-01 2.42496634e-05 3.16144148e-06]\n",
      "  [8.93954548e-02 1.06617853e-05 1.36643437e-06]]\n",
      "\n",
      " [[2.63330283e-01 6.29473641e-05 4.17206650e-06]\n",
      "  [3.62593728e-01 6.25454211e-04 4.60897486e-05]\n",
      "  [2.96418098e-01 2.50449646e-04 1.81446272e-05]]]\n",
      "[[[5.75436809e-02 5.16278874e-07 1.81336757e-08]\n",
      "  [2.87586766e-01 1.15800516e-05 2.26300659e-06]\n",
      "  [1.15054452e-01 3.28222206e-06 5.79351904e-07]]\n",
      "\n",
      " [[1.34603752e-01 3.45854828e-06 7.34392121e-08]\n",
      "  [8.23287050e-01 3.23203112e-04 2.77960858e-05]\n",
      "  [3.06774577e-01 8.33946893e-05 7.00410087e-06]]]\n",
      "[[[5.76206446e-02 1.67376342e-07 4.68924718e-09]\n",
      "  [2.74336141e-01 2.33390627e-05 8.41329999e-06]\n",
      "  [1.00963744e-01 4.80171361e-06 1.68641140e-06]]\n",
      "\n",
      " [[1.28546299e-01 9.81529541e-07 1.57855802e-08]\n",
      "  [7.80101274e-01 4.65306573e-04 1.38142994e-04]\n",
      "  [2.58857294e-01 9.38465383e-05 2.76412273e-05]]]\n",
      "[[[3.72454166e-02 1.09167312e-07 6.05318557e-10]\n",
      "  [4.79621599e-01 8.97773731e-06 2.49774409e-06]\n",
      "  [1.10974780e-01 1.58726231e-06 4.16795113e-07]]\n",
      "\n",
      " [[6.99325025e-02 5.79599569e-07 1.83126703e-09]\n",
      "  [1.19485387e+00 2.21850167e-04 3.56935020e-05]\n",
      "  [2.57419397e-01 3.74580275e-05 5.95044305e-06]]]\n",
      "[[[1.34996318e-02 4.98850744e-08 5.92223550e-10]\n",
      "  [6.41870039e-01 1.91713442e-05 1.00050288e-06]\n",
      "  [1.03266833e-01 2.78152209e-06 1.43436603e-07]]\n",
      "\n",
      " [[2.81532333e-02 2.47689284e-07 1.74291443e-09]\n",
      "  [1.09393691e+00 5.72077496e-04 1.19558226e-05]\n",
      "  [1.80408045e-01 8.19376617e-05 1.70946858e-06]]]\n",
      "[[[1.77847430e-02 3.26599330e-08 5.72471149e-10]\n",
      "  [5.26729223e-01 8.12201722e-06 2.55253388e-06]\n",
      "  [8.14028030e-02 1.04382959e-06 3.19567647e-07]]\n",
      "\n",
      " [[3.44525259e-02 1.61740157e-07 1.62733260e-09]\n",
      "  [1.26116918e+00 1.56189209e-04 3.67442292e-05]\n",
      "  [1.87792108e-01 1.96651738e-05 4.59445256e-06]]]\n",
      "[[[8.15981179e-03 3.94559910e-08 1.80234044e-10]\n",
      "  [6.63375342e-01 8.48620660e-06 2.53106655e-06]\n",
      "  [8.09615374e-02 9.77983836e-07 2.81389825e-07]]\n",
      "\n",
      " [[1.54519834e-02 1.85287470e-07 4.81169886e-10]\n",
      "  [1.47312502e+00 2.07810007e-04 3.25400717e-05]\n",
      "  [1.77415654e-01 2.32547008e-05 3.61599123e-06]]]\n",
      "[[[5.34450120e-03 4.33714038e-08 9.28440804e-11]\n",
      "  [7.03189634e-01 3.74421393e-06 2.80730094e-06]\n",
      "  [7.51290145e-02 4.13455656e-07 2.80813654e-07]]\n",
      "\n",
      " [[9.59581503e-03 2.05082332e-07 2.44581863e-10]\n",
      "  [1.33376511e+00 1.06152201e-04 3.95176133e-05]\n",
      "  [1.42012745e-01 1.07997942e-05 3.95198146e-06]]]\n",
      "[[[5.13431834e-03 1.73592595e-08 3.88892569e-11]\n",
      "  [7.51201633e-01 2.92864470e-06 7.04363665e-07]\n",
      "  [7.29586197e-02 2.82021572e-07 6.40684143e-08]]\n",
      "\n",
      " [[8.97848619e-03 7.58858126e-08 9.51849068e-11]\n",
      "  [1.29304750e+00 4.48642457e-05 1.13833256e-05]\n",
      "  [1.25712033e-01 4.14755489e-06 1.03493431e-06]]]\n",
      "[[[6.69718960e-02 1.04514261e-05 9.96187962e-06]\n",
      "  [5.31045934e-02 1.49732732e-05 4.76091534e-05]\n",
      "  [6.00382447e-02 1.27123497e-05 2.87855165e-05]]\n",
      "\n",
      " [[2.84031470e-01 3.84653146e-04 1.46364943e-04]\n",
      "  [2.19183138e-01 4.11162087e-04 7.58565483e-04]\n",
      "  [2.51607304e-01 3.97907617e-04 4.52465213e-04]]]\n",
      "[[[8.99794865e-02 2.55741728e-06 5.65876990e-07]\n",
      "  [1.92155409e-01 1.02808773e-05 1.23829479e-05]\n",
      "  [1.24038127e-01 5.13190395e-06 4.50490063e-06]]\n",
      "\n",
      " [[2.92963922e-01 2.40901160e-05 3.98609544e-06]\n",
      "  [5.94756535e-01 1.67790889e-04 1.75780798e-04]\n",
      "  [3.93561460e-01 7.19903737e-05 6.12509963e-05]]]\n",
      "[[[5.81595419e-02 8.10820231e-07 3.72042968e-08]\n",
      "  [2.49750410e-01 1.88741895e-06 6.92919548e-06]\n",
      "  [1.06057259e-01 1.07996991e-06 1.76020209e-06]]\n",
      "\n",
      " [[1.46559262e-01 5.68220502e-06 1.63267731e-07]\n",
      "  [7.61450200e-01 3.36018878e-05 1.72520868e-04]\n",
      "  [3.00281997e-01 1.26621257e-05 4.32526679e-05]]]\n",
      "[[[4.82450926e-02 1.68574879e-07 1.47632217e-09]\n",
      "  [3.80732257e-01 7.40283474e-06 4.96631891e-06]\n",
      "  [1.14742525e-01 1.61542685e-06 9.94444839e-07]]\n",
      "\n",
      " [[1.10892100e-01 9.37002939e-07 5.33901934e-09]\n",
      "  [9.46936176e-01 1.52609327e-04 7.64455384e-05]\n",
      "  [2.78100915e-01 3.12714678e-05 1.52933789e-05]]]\n",
      "[[[3.77527365e-02 1.14702250e-07 1.49141329e-09]\n",
      "  [4.01353093e-01 2.46309948e-06 1.55668808e-06]\n",
      "  [9.83527960e-02 5.06101789e-07 2.60690857e-07]]\n",
      "\n",
      " [[8.97014740e-02 6.50170644e-07 4.67624191e-09]\n",
      "  [9.70293375e-01 3.56925348e-05 2.71696517e-05]\n",
      "  [2.36466791e-01 6.49056467e-06 4.53217216e-06]]]\n",
      "[[[2.02098547e-02 1.07527927e-07 9.72929869e-10]\n",
      "  [5.47798605e-01 8.52259487e-06 2.52196746e-06]\n",
      "  [9.55796762e-02 1.30968035e-06 3.61115005e-07]]\n",
      "\n",
      " [[4.19709138e-02 5.71748846e-07 2.79400191e-09]\n",
      "  [1.43591972e+00 2.06611323e-04 4.63622255e-05]\n",
      "  [2.41106458e-01 3.00059738e-05 6.62556993e-06]]]\n",
      "[[[1.61346018e-02 3.93321766e-08 7.39294829e-11]\n",
      "  [5.84341712e-01 1.19544676e-05 4.30386439e-06]\n",
      "  [8.71604906e-02 1.52872411e-06 5.38047737e-07]]\n",
      "\n",
      " [[2.77545535e-02 1.92614510e-07 1.84173481e-10]\n",
      "  [1.45559517e+00 2.28633305e-04 6.40591460e-05]\n",
      "  [2.06234631e-01 2.87477009e-05 8.00755440e-06]]]\n",
      "[[[6.68123657e-03 1.73478785e-08 6.36696044e-11]\n",
      "  [6.50020995e-01 5.88746618e-06 4.94262659e-06]\n",
      "  [7.81634319e-02 6.69583245e-07 5.49237327e-07]]\n",
      "\n",
      " [[1.18499564e-02 7.49040963e-08 1.69550509e-10]\n",
      "  [1.29032188e+00 1.17769812e-04 7.09298111e-05]\n",
      "  [1.53902392e-01 1.31521161e-05 7.88124084e-06]]]\n",
      "[[[4.29459824e-03 2.00082005e-08 5.93056985e-11]\n",
      "  [6.81160654e-01 5.43621681e-06 3.23452170e-06]\n",
      "  [7.19812038e-02 5.61629061e-07 3.23505545e-07]]\n",
      "\n",
      " [[7.93236618e-03 8.44703538e-08 1.49715041e-10]\n",
      "  [1.31700543e+00 1.01545304e-04 4.84048801e-05]\n",
      "  [1.38839672e-01 1.02305537e-05 4.84062275e-06]]]\n",
      "[[[9.46842163e-03 1.28215789e-08 4.58704216e-11]\n",
      "  [7.83523004e-01 7.67520113e-06 5.58946340e-07]\n",
      "  [7.98370200e-02 7.09401538e-07 5.08550040e-08]]\n",
      "\n",
      " [[1.82950316e-02 5.29513001e-08 1.10791452e-10]\n",
      "  [1.52872961e+00 1.94005698e-04 8.45381059e-06]\n",
      "  [1.55607266e-01 1.76850192e-05 7.68628955e-07]]]\n",
      "[[[8.21215673e-02 2.86241109e-06 9.79925336e-06]\n",
      "  [8.61508678e-02 2.59258730e-05 9.92883902e-07]\n",
      "  [8.41362175e-02 1.43941421e-05 5.39606863e-06]]\n",
      "\n",
      " [[3.69646053e-01 5.85767422e-05 1.40178933e-04]\n",
      "  [2.84051007e-01 1.11507363e-03 1.30697702e-05]\n",
      "  [3.26848530e-01 5.86825188e-04 7.66243517e-05]]]\n",
      "[[[7.76335402e-02 4.52902663e-06 2.11415198e-07]\n",
      "  [1.90704371e-01 1.00641462e-05 6.62625897e-06]\n",
      "  [1.15323817e-01 6.37406649e-06 2.34969646e-06]]\n",
      "\n",
      " [[2.23923752e-01 5.61996371e-05 1.65528595e-06]\n",
      "  [8.68499512e-01 2.80339111e-04 1.12145251e-04]\n",
      "  [4.38782339e-01 1.30912795e-04 3.84852743e-05]]]\n",
      "[[[8.09365635e-02 8.95167626e-07 2.09443831e-08]\n",
      "  [2.91828807e-01 2.91634541e-05 6.36428345e-06]\n",
      "  [1.33659624e-01 7.96223924e-06 1.60677915e-06]]\n",
      "\n",
      " [[1.85291867e-01 7.52529497e-06 9.82616961e-08]\n",
      "  [1.11917207e+00 1.47720828e-03 8.80828138e-05]\n",
      "  [4.18761917e-01 3.74946041e-04 2.20943997e-05]]]\n",
      "[[[5.48834005e-02 2.52304488e-07 8.24569786e-09]\n",
      "  [3.18519150e-01 6.63492671e-06 5.49997922e-06]\n",
      "  [1.07610550e-01 1.52882893e-06 1.10659240e-06]]\n",
      "\n",
      " [[1.20866200e-01 1.79666742e-06 3.05655334e-08]\n",
      "  [1.02645403e+00 1.51284421e-04 8.08981268e-05]\n",
      "  [3.01983765e-01 3.16942181e-05 1.62040778e-05]]]\n",
      "[[[3.16632792e-02 7.29059752e-08 4.93622593e-10]\n",
      "  [4.56570325e-01 4.00229772e-06 2.24387211e-06]\n",
      "  [1.02481120e-01 7.27804600e-07 3.74390037e-07]]\n",
      "\n",
      " [[6.97506178e-02 4.17398958e-07 1.43855051e-09]\n",
      "  [1.11979264e+00 8.67146639e-05 2.69397367e-05]\n",
      "  [2.44757622e-01 1.48002764e-05 4.49115490e-06]]]\n",
      "[[[2.65348919e-02 7.00583112e-08 3.91774033e-10]\n",
      "  [5.72494836e-01 2.02501618e-06 4.70381094e-06]\n",
      "  [1.04529170e-01 3.49338007e-07 6.72308798e-07]]\n",
      "\n",
      " [[5.27522482e-02 3.51185865e-07 1.18453553e-09]\n",
      "  [1.31940619e+00 4.22898392e-05 1.09779080e-04]\n",
      "  [2.33702812e-01 6.34242205e-06 1.56837411e-05]]]\n",
      "[[[1.41557507e-02 5.14998560e-08 1.40307152e-10]\n",
      "  [6.72829208e-01 8.00272230e-07 7.64572414e-07]\n",
      "  [9.64899329e-02 1.45096403e-07 9.56943205e-08]]\n",
      "\n",
      " [[2.80579964e-02 2.64418990e-07 3.61513207e-10]\n",
      "  [1.43142586e+00 2.37225049e-05 1.48118260e-05]\n",
      "  [2.03478979e-01 3.19667973e-06 1.85179458e-06]]]\n",
      "[[[1.19241561e-02 2.19199447e-08 7.91434770e-11]\n",
      "  [5.46821497e-01 9.88075912e-06 4.79120119e-06]\n",
      "  [7.13571940e-02 1.11734652e-06 5.32426037e-07]]\n",
      "\n",
      " [[2.18791645e-02 9.67535181e-08 2.05066812e-10]\n",
      "  [1.75271997e+00 1.97383681e-04 6.65169493e-05]\n",
      "  [2.14194810e-01 2.20175232e-05 7.39095442e-06]]]\n",
      "[[[5.74222754e-03 2.02222488e-08 6.29572560e-11]\n",
      "  [7.29870201e-01 4.90273370e-06 4.65909768e-06]\n",
      "  [7.81550249e-02 5.08473394e-07 4.65966429e-07]]\n",
      "\n",
      " [[1.03833485e-02 9.08098425e-08 1.61191964e-10]\n",
      "  [1.29855172e+00 2.07677742e-04 1.73979991e-04]\n",
      "  [1.39200185e-01 2.08495031e-05 1.73981442e-05]]]\n",
      "[[[4.48094494e-03 9.46685177e-09 2.83311468e-11]\n",
      "  [6.52080587e-01 2.62872099e-06 6.98758599e-06]\n",
      "  [6.33536397e-02 2.47580864e-07 6.35260846e-07]]\n",
      "\n",
      " [[8.34578357e-03 3.86211508e-08 6.88373583e-11]\n",
      "  [1.48054479e+00 6.70459265e-05 1.29854626e-04]\n",
      "  [1.42182057e-01 6.13019437e-06 1.18050285e-05]]]\n",
      "[[[7.80499873e-02 8.15719193e-06 2.28246778e-06]\n",
      "  [7.64835382e-02 7.74376088e-06 5.84469687e-06]\n",
      "  [7.72667627e-02 7.95047641e-06 4.06358233e-06]]\n",
      "\n",
      " [[2.88597100e-01 1.81899550e-04 2.76252392e-05]\n",
      "  [3.24452111e-01 1.70027427e-04 1.11104579e-04]\n",
      "  [3.06524606e-01 1.75963489e-04 6.93649090e-05]]]\n",
      "[[[9.36738404e-02 2.77741148e-06 3.31032262e-07]\n",
      "  [2.02097269e-01 3.73297244e-06 4.00966820e-06]\n",
      "  [1.29814983e-01 3.09593180e-06 1.55724424e-06]]\n",
      "\n",
      " [[3.06878198e-01 2.85840420e-05 2.17985241e-06]\n",
      "  [5.71971765e-01 7.50950789e-05 4.28206954e-05]\n",
      "  [3.95242720e-01 4.40877210e-05 1.57268001e-05]]]\n",
      "[[[1.04466560e-01 3.96027479e-07 4.80415713e-08]\n",
      "  [1.21374147e-01 4.16020745e-06 3.61495305e-04]\n",
      "  [1.08693457e-01 1.33707247e-06 9.04098575e-05]]\n",
      "\n",
      " [[2.75267154e-01 2.64696256e-06 1.95318456e-07]\n",
      "  [3.97877957e-01 9.69624380e-05 5.11054077e-03]\n",
      "  [3.05919854e-01 2.62258314e-05 1.27778168e-03]]]\n",
      "[[[5.98853428e-02 3.23714180e-07 1.47613337e-08]\n",
      "  [2.91636451e-01 1.06311423e-05 4.12213026e-06]\n",
      "  [1.06235564e-01 2.38519980e-06 8.36235118e-07]]\n",
      "\n",
      " [[1.40427018e-01 2.00969335e-06 6.37025920e-08]\n",
      "  [8.46240780e-01 2.01092808e-04 5.28470054e-05]\n",
      "  [2.81589770e-01 4.18263164e-05 1.06203632e-05]]]\n",
      "[[[4.62139549e-02 9.67717445e-08 8.03804332e-10]\n",
      "  [4.24216836e-01 5.85827103e-06 5.12452622e-06]\n",
      "  [1.09214435e-01 1.05702163e-06 8.54757540e-07]]\n",
      "\n",
      " [[9.73723563e-02 5.40075740e-07 2.65966039e-09]\n",
      "  [8.79218634e-01 1.28941230e-04 7.59825968e-05]\n",
      "  [2.27680069e-01 2.19402681e-05 1.26659825e-05]]]\n",
      "[[[1.57600891e-02 4.85565965e-08 3.19128808e-10]\n",
      "  [6.36099952e-01 1.90150714e-06 7.70390446e-07]\n",
      "  [1.04380070e-01 3.13263817e-07 1.10329317e-07]]\n",
      "\n",
      " [[3.17772571e-02 2.36337949e-07 9.68383108e-10]\n",
      "  [1.20106833e+00 3.32495846e-05 7.50990268e-06]\n",
      "  [1.98818838e-01 4.95251604e-06 1.07367328e-06]]]\n",
      "[[[8.69915012e-03 9.52525904e-08 2.22812148e-10]\n",
      "  [5.79174917e-01 5.41856726e-06 1.04270055e-05]\n",
      "  [8.00086210e-02 7.60666924e-07 1.30357064e-06]]\n",
      "\n",
      " [[1.68446628e-02 4.82183807e-07 6.07925859e-10]\n",
      "  [1.24179193e+00 1.26199474e-04 2.71034721e-04]\n",
      "  [1.69963071e-01 1.61968451e-05 3.38798721e-05]]]\n",
      "[[[1.74571366e-02 3.43322278e-08 8.88929057e-11]\n",
      "  [7.12838377e-01 1.73654103e-05 8.84865061e-06]\n",
      "  [9.47217189e-02 1.96000757e-06 9.83262417e-07]]\n",
      "\n",
      " [[3.44103729e-02 1.70108244e-07 2.24638355e-10]\n",
      "  [1.38623630e+00 6.67698257e-04 1.98135896e-04]\n",
      "  [1.84613254e-01 7.43399026e-05 2.20152992e-05]]]\n",
      "[[[7.11447195e-03 1.11381039e-08 3.84168540e-11]\n",
      "  [7.31120780e-01 1.55334055e-05 1.64136778e-06]\n",
      "  [7.95151027e-02 1.56336484e-06 1.64171353e-07]]\n",
      "\n",
      " [[1.22144124e-02 4.40715536e-08 9.66915972e-11]\n",
      "  [1.13991740e+00 7.57842884e-04 2.52835243e-05]\n",
      "  [1.24984711e-01 7.58239528e-05 2.52843945e-06]]]\n",
      "[[[5.82540496e-03 1.66932211e-08 4.73998745e-11]\n",
      "  [7.50614930e-01 3.33674135e-06 6.39376208e-06]\n",
      "  [7.35335436e-02 3.18515778e-07 5.81294189e-07]]\n",
      "\n",
      " [[1.05768249e-02 6.45029117e-08 1.13304788e-10]\n",
      "  [1.54154245e+00 9.26003009e-05 1.80949247e-04]\n",
      "  [1.49755518e-01 8.47684818e-06 1.64500345e-05]]]\n",
      "[[[6.87369790e-02 1.42576691e-05 8.98773763e-06]\n",
      "  [7.84597727e-02 2.37246433e-06 2.71792462e-06]\n",
      "  [7.35983759e-02 8.31506673e-06 5.85283112e-06]]\n",
      "\n",
      " [[3.26197991e-01 3.01016058e-04 1.38673824e-04]\n",
      "  [3.59887694e-01 6.49161965e-05 4.40542296e-05]\n",
      "  [3.43042842e-01 1.82966127e-04 9.13640270e-05]]]\n",
      "[[[7.91985555e-02 3.56447029e-06 1.43854416e-07]\n",
      "  [1.68138162e-01 1.88279186e-05 2.89278546e-06]\n",
      "  [1.08845091e-01 8.65228640e-06 1.06016476e-06]]\n",
      "\n",
      " [[2.29748592e-01 4.05002403e-05 8.10738088e-07]\n",
      "  [5.28063413e-01 3.69764328e-04 5.59219580e-05]\n",
      "  [3.29186866e-01 1.50254936e-04 1.91811447e-05]]]\n",
      "[[[5.33538688e-02 6.49247159e-07 2.89385289e-08]\n",
      "  [3.06003166e-01 9.21254720e-06 2.74373291e-05]\n",
      "  [1.16516193e-01 2.79007217e-06 6.88103618e-06]]\n",
      "\n",
      " [[1.24424226e-01 4.34538159e-06 1.40811928e-07]\n",
      "  [1.03773087e+00 3.55073264e-04 5.15424075e-04]\n",
      "  [3.52750886e-01 9.20273523e-05 1.28961628e-04]]]\n",
      "[[[4.25344047e-02 2.99074867e-07 2.19573131e-09]\n",
      "  [4.12437501e-01 1.23244717e-06 4.38236576e-06]\n",
      "  [1.16515024e-01 4.85749328e-07 8.78229736e-07]]\n",
      "\n",
      " [[1.07815285e-01 2.14236604e-06 7.69418522e-09]\n",
      "  [1.21110574e+00 2.13604289e-05 5.21776055e-05]\n",
      "  [3.28473376e-01 5.98597861e-06 1.04416764e-05]]]\n",
      "[[[6.12967469e-02 1.10689511e-07 6.16640021e-10]\n",
      "  [3.47349798e-01 3.04421300e-06 1.00013306e-06]\n",
      "  [1.08972255e-01 5.99610092e-07 1.67202710e-07]]\n",
      "\n",
      " [[1.19879131e-01 6.06856563e-07 1.87089477e-09]\n",
      "  [9.63862086e-01 5.25107938e-05 1.88638173e-05]\n",
      "  [2.60542956e-01 9.25751277e-06 3.14552863e-06]]]\n",
      "[[[4.55559070e-02 4.01808722e-08 1.79053728e-10]\n",
      "  [4.37036689e-01 3.90781115e-06 2.37351679e-06]\n",
      "  [1.01481733e-01 5.92699484e-07 3.39227302e-07]]\n",
      "\n",
      " [[9.72409139e-02 2.00444402e-07 4.97580927e-10]\n",
      "  [8.72015058e-01 1.00051484e-04 3.94658020e-05]\n",
      "  [2.07922935e-01 1.44648786e-05 5.63839821e-06]]]\n",
      "[[[2.44621729e-02 4.88089240e-08 3.86299460e-10]\n",
      "  [5.81818679e-01 3.13808896e-06 1.41878897e-05]\n",
      "  [9.41317362e-02 4.34968928e-07 1.77382423e-06]]\n",
      "\n",
      " [[4.15098941e-02 2.22017813e-07 1.04206933e-09]\n",
      "  [1.12633377e+00 6.71332105e-05 2.51316688e-04]\n",
      "  [1.77112878e-01 8.58591690e-06 3.14154978e-05]]]\n",
      "[[[3.60010888e-02 1.57254282e-08 1.24963682e-10]\n",
      "  [5.00319436e-01 4.20166750e-06 7.41844637e-07]\n",
      "  [8.75920162e-02 4.80830102e-07 8.25382607e-08]]\n",
      "\n",
      " [[7.53770253e-02 7.03722047e-08 3.47596400e-10]\n",
      "  [1.07046654e+00 1.19300510e-04 7.00797779e-06]\n",
      "  [1.85942527e-01 1.33181653e-05 7.78973174e-07]]]\n",
      "[[[2.82890104e-02 3.12456227e-08 4.79601827e-11]\n",
      "  [5.46932019e-01 2.99346107e-06 5.01982382e-06]\n",
      "  [8.01533112e-02 3.27467167e-07 5.02025546e-07]]\n",
      "\n",
      " [[5.72370230e-02 1.32027471e-07 1.19888709e-10]\n",
      "  [1.06924278e+00 9.83345127e-05 8.91178017e-05]\n",
      "  [1.58437598e-01 9.95227599e-06 8.91188807e-06]]]\n",
      "[[[6.72825383e-03 2.44692091e-08 5.08815234e-11]\n",
      "  [7.70385796e-01 1.10560892e-05 7.60141113e-06]\n",
      "  [7.61516668e-02 1.02734375e-06 6.91083631e-07]]\n",
      "\n",
      " [[1.19016755e-02 1.04801022e-07 1.31485457e-10]\n",
      "  [1.28748201e+00 1.97724799e-04 1.34760007e-04]\n",
      "  [1.27863524e-01 1.80702554e-05 1.22510293e-05]]]\n",
      "[[[7.18903287e-02 2.07577860e-05 1.60702411e-05]\n",
      "  [5.35126662e-02 4.19949747e-05 1.82420980e-06]\n",
      "  [6.27014975e-02 3.13763804e-05 8.94722543e-06]]\n",
      "\n",
      " [[3.92920002e-01 5.26602928e-04 2.97544708e-04]\n",
      "  [2.39697798e-01 1.15871604e-03 3.45521120e-05]\n",
      "  [3.16308900e-01 8.42659485e-04 1.66048410e-04]]]\n",
      "[[[8.29116664e-02 2.83096255e-06 2.44974132e-07]\n",
      "  [1.61325640e-01 3.24179952e-06 5.13082869e-06]\n",
      "  [1.09049658e-01 2.96790820e-06 1.87359232e-06]]\n",
      "\n",
      " [[2.83613745e-01 3.24937990e-05 1.88945820e-06]\n",
      "  [6.08305442e-01 7.63329543e-05 8.46854725e-05]\n",
      "  [3.91844311e-01 4.71068508e-05 2.94881296e-05]]]\n",
      "[[[6.83547525e-02 7.25332445e-07 1.21320498e-08]\n",
      "  [2.12900414e-01 7.76359059e-06 4.11419545e-07]\n",
      "  [1.04491168e-01 2.48489698e-06 1.11953923e-07]]\n",
      "\n",
      " [[1.81932843e-01 5.53713523e-06 4.92183508e-08]\n",
      "  [1.02812635e+00 2.54091771e-04 9.31778247e-06]\n",
      "  [3.93481220e-01 6.76757943e-05 2.36635938e-06]]]\n",
      "[[[4.47472949e-02 1.05791146e-07 3.45016605e-09]\n",
      "  [4.00303627e-01 2.42673333e-05 1.34168151e-05]\n",
      "  [1.15858561e-01 4.93809959e-06 2.68612315e-06]]\n",
      "\n",
      " [[9.75236231e-02 6.13910297e-07 1.22655201e-08]\n",
      "  [9.98333219e-01 5.14319609e-04 1.54445582e-04]\n",
      "  [2.77685542e-01 1.03355050e-04 3.08989288e-05]]]\n",
      "[[[5.65236260e-02 8.57294652e-08 5.00155898e-10]\n",
      "  [4.16089974e-01 7.36009512e-06 3.01001393e-06]\n",
      "  [1.16451351e-01 1.29812374e-06 5.02085785e-07]]\n",
      "\n",
      " [[1.29779796e-01 4.56664325e-07 1.63751309e-09]\n",
      "  [1.08368097e+00 1.47186207e-04 4.57339665e-05]\n",
      "  [2.88763325e-01 2.49115881e-05 7.62369234e-06]]]\n",
      "[[[1.36689474e-02 7.66598846e-08 7.86905262e-10]\n",
      "  [5.80880196e-01 1.40197553e-06 1.80961301e-06]\n",
      "  [9.46991257e-02 2.65990691e-07 2.59190634e-07]]\n",
      "\n",
      " [[2.79862880e-02 3.79286169e-07 2.33987063e-09]\n",
      "  [1.22012640e+00 2.45732889e-05 4.77144104e-05]\n",
      "  [1.98292019e-01 3.83557227e-06 6.81834994e-06]]]\n",
      "[[[9.27221799e-03 5.86211569e-08 1.56477625e-10]\n",
      "  [5.22370352e-01 1.87494581e-06 2.48211488e-05]\n",
      "  [7.34094847e-02 2.85661738e-07 3.10278051e-06]]\n",
      "\n",
      " [[1.93377104e-02 2.80653512e-07 4.27966639e-10]\n",
      "  [1.44777608e+00 3.86675341e-05 4.26513610e-04]\n",
      "  [1.97892506e-01 5.07901359e-06 5.33145757e-05]]]\n",
      "[[[1.10108483e-02 3.93683673e-08 9.05192229e-11]\n",
      "  [6.07109957e-01 1.53911231e-05 1.31858962e-05]\n",
      "  [7.72440826e-02 1.74511890e-06 1.46518004e-06]]\n",
      "\n",
      " [[2.04575391e-02 1.71957751e-07 2.31269127e-10]\n",
      "  [1.21451934e+00 5.80422867e-04 3.23884828e-04]\n",
      "  [1.53131073e-01 6.46442810e-05 3.59874087e-05]]]\n",
      "[[[6.10837704e-03 2.85316646e-08 7.30314447e-11]\n",
      "  [7.18208279e-01 1.45102265e-05 7.22300179e-06]\n",
      "  [7.73183672e-02 1.47670115e-06 7.22365907e-07]]\n",
      "\n",
      " [[1.02727007e-02 1.28002573e-07 1.83867932e-10]\n",
      "  [1.09838158e+00 4.92984004e-04 1.39695587e-04]\n",
      "  [1.19083589e-01 4.94136027e-05 1.39697242e-05]]]\n",
      "[[[4.84060399e-03 1.34401069e-08 4.49125322e-11]\n",
      "  [7.60793442e-01 9.98601788e-06 3.10429605e-07]\n",
      "  [7.35635892e-02 9.20038087e-07 2.82617027e-08]]\n",
      "\n",
      " [[8.28805533e-03 5.86517604e-08 1.07022052e-10]\n",
      "  [1.41919954e+00 2.09816922e-04 3.54840483e-06]\n",
      "  [1.36552736e-01 1.91275854e-05 3.22679550e-07]]]\n",
      "[[[8.34445771e-02 2.51997944e-05 1.04131464e-05]\n",
      "  [5.43177219e-02 5.72954797e-06 1.99613488e-06]\n",
      "  [6.88811495e-02 1.54646712e-05 6.20464065e-06]]\n",
      "\n",
      " [[4.45013507e-01 6.78218840e-04 2.15994613e-04]\n",
      "  [3.30377606e-01 1.60590258e-04 2.78031160e-05]\n",
      "  [3.87695556e-01 4.19404549e-04 1.21898864e-04]]]\n",
      "[[[1.15856978e-01 2.58009904e-06 2.85332835e-07]\n",
      "  [1.32717618e-01 1.62008599e-05 4.12117360e-06]\n",
      "  [1.21477191e-01 7.12035266e-06 1.56394642e-06]]\n",
      "\n",
      " [[3.35612841e-01 2.34707166e-05 1.71685131e-06]\n",
      "  [5.12736341e-01 7.57376462e-04 7.37486992e-05]\n",
      "  [3.94654008e-01 2.68105965e-04 2.57274673e-05]]]\n",
      "[[[6.92866825e-02 8.29924202e-07 2.65221566e-08]\n",
      "  [2.38319828e-01 1.98391467e-05 2.04594057e-05]\n",
      "  [1.11544969e-01 5.58222981e-06 5.13474304e-06]]\n",
      "\n",
      " [[1.81661942e-01 7.49043420e-06 1.34588154e-07]\n",
      "  [6.22626930e-01 5.09600538e-04 4.47947999e-04]\n",
      "  [2.91903189e-01 1.33017960e-04 1.12087941e-04]]]\n",
      "[[[5.05016602e-02 2.22232102e-07 6.33489317e-09]\n",
      "  [3.63124706e-01 5.14525561e-06 5.84361489e-06]\n",
      "  [1.13026269e-01 1.20683680e-06 1.17379089e-06]]\n",
      "\n",
      " [[1.19397859e-01 1.41068064e-06 2.59494052e-08]\n",
      "  [9.31942461e-01 1.06697457e-04 9.08567196e-05]\n",
      "  [2.81906780e-01 2.24680360e-05 1.81921034e-05]]]\n",
      "[[[5.65792722e-02 2.34998443e-07 1.01685814e-09]\n",
      "  [3.69705195e-01 8.74429921e-06 1.67647232e-06]\n",
      "  [1.08766926e-01 1.65321524e-06 2.80259436e-07]]\n",
      "\n",
      " [[1.29423295e-01 1.24393300e-06 2.96739505e-09]\n",
      "  [7.90060534e-01 1.80873254e-04 2.61186086e-05]\n",
      "  [2.39529501e-01 3.11821531e-05 4.35557427e-06]]]\n",
      "[[[4.43789135e-02 8.31803773e-08 7.19036924e-10]\n",
      "  [4.85969995e-01 3.49038280e-06 4.21027890e-08]\n",
      "  [1.07463354e-01 5.69923581e-07 6.63100151e-09]]\n",
      "\n",
      " [[9.47918165e-02 4.16565252e-07 2.16945692e-09]\n",
      "  [8.84292307e-01 6.61928336e-05 4.34317556e-07]\n",
      "  [2.07577601e-01 9.81317502e-06 6.39048996e-08]]]\n",
      "[[[2.54169106e-02 3.54294944e-08 1.60241934e-10]\n",
      "  [6.47381853e-01 1.24839192e-06 1.14402539e-06]\n",
      "  [1.03162528e-01 1.87049797e-07 1.43143385e-07]]\n",
      "\n",
      " [[4.80135079e-02 1.77041689e-07 4.47992307e-10]\n",
      "  [1.44321396e+00 1.73483471e-05 1.48644340e-05]\n",
      "  [2.22413564e-01 2.32345487e-06 1.85844624e-06]]]\n",
      "[[[9.82222953e-03 3.82118924e-08 8.43903587e-11]\n",
      "  [6.38610368e-01 9.89386465e-06 5.11683371e-07]\n",
      "  [7.96875783e-02 1.13328442e-06 5.69287216e-08]]\n",
      "\n",
      " [[1.91208367e-02 1.84145552e-07 2.20708381e-10]\n",
      "  [1.57185540e+00 2.25975217e-04 6.20565681e-06]\n",
      "  [1.91646899e-01 2.52720424e-05 6.89713609e-07]]]\n",
      "[[[5.19597948e-03 3.51503891e-08 5.56306243e-11]\n",
      "  [6.93713234e-01 6.66017257e-06 7.79554569e-07]\n",
      "  [7.40477049e-02 6.97652608e-07 7.80055245e-08]]\n",
      "\n",
      " [[1.00239816e-02 1.64243306e-07 1.38622117e-10]\n",
      "  [1.26715376e+00 1.43260225e-04 1.31076006e-05]\n",
      "  [1.35736959e-01 1.44738415e-05 1.31088482e-06]]]\n",
      "[[[3.97931119e-03 2.43558317e-08 8.84578530e-12]\n",
      "  [6.82415634e-01 6.95122485e-06 5.14240511e-06]\n",
      "  [6.56553405e-02 6.54071197e-07 4.67499415e-07]]\n",
      "\n",
      " [[7.14039001e-03 1.01122765e-07 2.16368860e-11]\n",
      "  [1.31794023e+00 2.92200624e-04 9.15268555e-05]\n",
      "  [1.26304012e-01 2.66556229e-05 8.32064290e-06]]]\n",
      "[[[6.25434829e-02 8.41783582e-06 3.86420806e-06]\n",
      "  [7.71005353e-02 6.90097257e-06 1.81169463e-05]\n",
      "  [6.98220091e-02 7.65940419e-06 1.09905772e-05]]\n",
      "\n",
      " [[2.54127021e-01 2.34810478e-04 5.93172262e-05]\n",
      "  [3.14331635e-01 1.65319903e-04 3.71428865e-04]\n",
      "  [2.84229328e-01 2.00065190e-04 2.15373046e-04]]]\n",
      "[[[9.89527641e-02 2.26379932e-06 3.19124046e-07]\n",
      "  [1.68682382e-01 2.61999247e-06 2.94298015e-06]\n",
      "  [1.22195970e-01 2.38253037e-06 1.19374275e-06]]\n",
      "\n",
      " [[3.29208696e-01 2.46971867e-05 2.07963378e-06]\n",
      "  [5.26101875e-01 4.78541837e-05 7.33675855e-05]\n",
      "  [3.94839756e-01 3.24161857e-05 2.58422844e-05]]]\n",
      "[[[4.89607160e-02 6.08580111e-07 2.76090095e-08]\n",
      "  [2.68950200e-01 3.20364904e-06 3.18956611e-06]\n",
      "  [1.03958087e-01 1.25734734e-06 8.18098284e-07]]\n",
      "\n",
      " [[1.23165988e-01 4.73079311e-06 1.27529724e-07]\n",
      "  [7.63031859e-01 4.54509481e-05 7.18436001e-05]\n",
      "  [2.83132455e-01 1.49108319e-05 1.80565473e-05]]]\n",
      "[[[7.17081870e-02 1.06745740e-07 2.55818027e-09]\n",
      "  [3.88324721e-01 3.75500006e-06 2.68240503e-06]\n",
      "  [1.35031494e-01 8.36396604e-07 5.38527550e-07]]\n",
      "\n",
      " [[1.51930008e-01 6.14825722e-07 9.06422135e-09]\n",
      "  [9.83966957e-01 8.62605393e-05 3.88471126e-05]\n",
      "  [3.18337398e-01 1.77439684e-05 7.77667390e-06]]]\n",
      "[[[3.67984832e-02 9.57050586e-08 1.82987280e-09]\n",
      "  [4.63550517e-01 5.97985011e-05 1.02544859e-05]\n",
      "  [1.07923822e-01 1.00461711e-05 1.71060587e-06]]\n",
      "\n",
      " [[8.21887935e-02 5.10356556e-07 6.45746286e-09]\n",
      "  [1.10034946e+00 1.81690635e-03 2.01713857e-04]\n",
      "  [2.51882237e-01 3.03243022e-04 3.36243574e-05]]]\n",
      "[[[2.39117232e-02 5.12702136e-08 4.69941231e-10]\n",
      "  [5.75445723e-01 5.24733424e-06 3.68853001e-06]\n",
      "  [1.02702295e-01 7.93565075e-07 5.27335666e-07]]\n",
      "\n",
      " [[4.84999300e-02 2.28205206e-07 1.46224014e-09]\n",
      "  [1.37933753e+00 1.09256818e-04 6.32360011e-05]\n",
      "  [2.38619586e-01 1.58037214e-05 9.03496780e-06]]]\n",
      "[[[1.20733654e-02 3.42005245e-08 3.50052671e-10]\n",
      "  [5.24984034e-01 8.31124162e-06 2.61773947e-06]\n",
      "  [7.61871989e-02 1.06883066e-06 3.27523730e-07]]\n",
      "\n",
      " [[2.41988360e-02 1.74908483e-07 9.60079174e-10]\n",
      "  [1.60347091e+00 1.40030914e-04 3.15177958e-05]\n",
      "  [2.21607845e-01 1.76569092e-05 3.94056454e-06]]]\n",
      "[[[1.36289271e-02 1.52484764e-08 3.93389945e-11]\n",
      "  [6.35767779e-01 5.51180475e-06 9.97781043e-07]\n",
      "  [8.27554662e-02 6.25976951e-07 1.10899528e-07]]\n",
      "\n",
      " [[2.46816057e-02 6.53060597e-08 9.34226110e-11]\n",
      "  [1.14752644e+00 1.75070683e-04 2.30299205e-05]\n",
      "  [1.49442143e-01 1.95103479e-05 2.55896309e-06]]]\n",
      "[[[7.05609152e-03 2.28256531e-08 7.44457785e-11]\n",
      "  [8.07497436e-01 7.58514311e-06 1.25663769e-06]\n",
      "  [8.71002259e-02 7.79057399e-07 1.25730770e-07]]\n",
      "\n",
      " [[1.27654200e-02 9.99386663e-08 1.96529005e-10]\n",
      "  [1.35593847e+00 1.84604913e-04 2.01884138e-05]\n",
      "  [1.47082725e-01 1.85504361e-05 2.01901826e-06]]]\n",
      "[[[6.35863624e-03 1.28344496e-08 3.32647627e-11]\n",
      "  [6.41242907e-01 5.90643649e-05 1.16304744e-05]\n",
      "  [6.40753881e-02 5.38115540e-06 1.05734609e-06]]\n",
      "\n",
      " [[1.18836099e-02 5.09625226e-08 8.30704620e-11]\n",
      "  [1.26696503e+00 2.75661455e-03 2.15454022e-04]\n",
      "  [1.25981921e-01 2.50647652e-04 1.95868047e-05]]]\n",
      "[[[6.96094034e-02 8.31552630e-06 6.62444627e-06]\n",
      "  [4.10975427e-02 1.17122776e-06 8.00147715e-06]\n",
      "  [5.53534730e-02 4.74337703e-06 7.31296171e-06]]\n",
      "\n",
      " [[3.51137249e-01 1.59169608e-04 1.37863410e-04]\n",
      "  [2.25686388e-01 2.79918457e-05 1.47028399e-04]\n",
      "  [2.88411819e-01 9.35807270e-05 1.42445904e-04]]]\n",
      "[[[7.98912062e-02 3.41803858e-06 2.87817186e-07]\n",
      "  [1.47397315e-01 2.19155656e-06 1.56593200e-06]\n",
      "  [1.02393242e-01 3.00921124e-06 7.13855456e-07]]\n",
      "\n",
      " [[2.50284113e-01 4.96864052e-05 2.45383882e-06]\n",
      "  [4.89984947e-01 4.22959808e-05 2.26296947e-05]\n",
      "  [3.30184391e-01 4.72229304e-05 9.17912411e-06]]]\n",
      "[[[7.41740072e-02 4.64205438e-07 3.48646342e-08]\n",
      "  [2.55426020e-01 1.00900462e-05 1.11932107e-06]\n",
      "  [1.19487010e-01 2.87066563e-06 3.05978742e-07]]\n",
      "\n",
      " [[1.87155195e-01 3.21286871e-06 1.46793159e-07]\n",
      "  [6.82014445e-01 2.92841273e-04 2.70940389e-05]\n",
      "  [3.10870008e-01 7.56199697e-05 6.88360460e-06]]]\n",
      "[[[7.49096393e-02 1.08167590e-07 1.87465736e-09]\n",
      "  [1.87722142e-01 1.84000296e-06 1.65476971e-06]\n",
      "  [9.74721399e-02 4.54534665e-07 3.32453667e-07]]\n",
      "\n",
      " [[1.62085176e-01 5.92592788e-07 6.79078849e-09]\n",
      "  [5.07492884e-01 4.01786593e-05 3.58806956e-05]\n",
      "  [2.31166718e-01 8.50980608e-06 7.18157176e-06]]]\n",
      "[[[3.46362864e-02 9.35890945e-08 9.30184615e-10]\n",
      "  [5.04471938e-01 3.90594453e-06 2.53954936e-06]\n",
      "  [1.12942228e-01 7.28981668e-07 4.24033381e-07]]\n",
      "\n",
      " [[8.01601455e-02 5.10324680e-07 3.25191368e-09]\n",
      "  [1.05640411e+00 1.41354052e-04 5.25616915e-05]\n",
      "  [2.42867472e-01 2.39842792e-05 8.76299184e-06]]]\n",
      "[[[3.67071811e-02 9.84386309e-08 5.87258295e-10]\n",
      "  [3.96901209e-01 8.80357410e-07 9.62444379e-06]\n",
      "  [8.81634708e-02 2.10141314e-07 1.37542391e-06]]\n",
      "\n",
      " [[8.25090199e-02 5.09406975e-07 1.90268982e-09]\n",
      "  [8.82552319e-01 2.14218574e-05 1.86982892e-04]\n",
      "  [1.96800920e-01 3.49689989e-06 2.67134726e-05]]]\n",
      "[[[8.96081715e-03 4.57939812e-08 3.16174177e-10]\n",
      "  [6.72476301e-01 7.57348580e-06 3.50499591e-06]\n",
      "  [9.19002526e-02 9.86755458e-07 4.38401141e-07]]\n",
      "\n",
      " [[1.72397810e-02 2.13748342e-07 7.89952790e-10]\n",
      "  [1.21610818e+00 1.75212219e-04 4.64800171e-05]\n",
      "  [1.67098331e-01 2.20885571e-05 5.81069335e-06]]]\n",
      "[[[1.68496052e-02 3.14875500e-08 1.63777764e-10]\n",
      "  [6.79458729e-01 3.30682595e-06 1.08369755e-05]\n",
      "  [9.04728412e-02 3.95414039e-07 1.20425397e-06]]\n",
      "\n",
      " [[3.09166667e-02 1.50366217e-07 4.16207052e-10]\n",
      "  [1.51193969e+00 8.18975290e-05 1.94904563e-04]\n",
      "  [1.95474781e-01 9.23338430e-06 2.16564325e-05]]]\n",
      "[[[9.10908824e-03 1.32751440e-08 6.64703122e-11]\n",
      "  [7.40330589e-01 3.88870302e-06 1.59395955e-06]\n",
      "  [8.22312383e-02 4.00817931e-07 1.59455778e-07]]\n",
      "\n",
      " [[1.57694550e-02 6.08317731e-08 1.73598158e-10]\n",
      "  [1.29752376e+00 6.14531107e-05 1.54379315e-05]\n",
      "  [1.43944885e-01 6.20005967e-06 1.54394939e-06]]]\n",
      "[[[4.63527872e-03 8.73412131e-09 3.89460260e-11]\n",
      "  [6.58059227e-01 3.57349424e-06 3.70375896e-06]\n",
      "  [6.40374558e-02 3.32803223e-07 3.36740765e-07]]\n",
      "\n",
      " [[8.18365278e-03 3.62836336e-08 1.05355528e-10]\n",
      "  [1.39924278e+00 6.35037052e-05 4.34448913e-05]\n",
      "  [1.34643573e-01 5.80604923e-06 3.94963135e-06]]]\n",
      "[[[7.36316313e-02 2.97803966e-06 2.74317346e-06]\n",
      "  [7.14058982e-02 1.94416653e-05 3.09853966e-06]\n",
      "  [7.25187648e-02 1.12098525e-05 2.92085656e-06]]\n",
      "\n",
      " [[3.29584383e-01 1.21865296e-04 4.92893645e-05]\n",
      "  [2.80721187e-01 8.31533212e-04 4.82186779e-05]\n",
      "  [3.05152785e-01 4.76699254e-04 4.87540212e-05]]]\n",
      "[[[1.04666252e-01 5.18221092e-07 1.39338904e-07]\n",
      "  [1.61560451e-01 8.94860101e-06 5.23226820e-06]\n",
      "  [1.23630985e-01 3.32834773e-06 1.83698200e-06]]\n",
      "\n",
      " [[2.98424375e-01 4.36900800e-06 1.01728456e-06]\n",
      "  [5.47710485e-01 1.56911450e-04 5.64712344e-05]\n",
      "  [3.81519745e-01 5.52164885e-05 1.95019345e-05]]]\n",
      "[[[9.31422357e-02 1.23782359e-06 2.71021741e-08]\n",
      "  [2.35982923e-01 3.75871716e-05 5.92263877e-06]\n",
      "  [1.28852408e-01 1.03251606e-05 1.50098632e-06]]\n",
      "\n",
      " [[2.56526109e-01 9.54640339e-06 1.09803037e-07]\n",
      "  [7.43816480e-01 7.35540035e-04 6.92756112e-05]\n",
      "  [3.78348701e-01 1.91044811e-04 1.74012551e-05]]]\n",
      "[[[5.59257374e-02 3.03662046e-07 8.17267144e-09]\n",
      "  [3.58074210e-01 4.96950859e-06 2.07426016e-05]\n",
      "  [1.16355432e-01 1.23683135e-06 4.15505845e-06]]\n",
      "\n",
      " [[1.32309564e-01 1.79920647e-06 2.96499931e-08]\n",
      "  [1.27406347e+00 1.19137998e-04 3.28231644e-04]\n",
      "  [3.60660345e-01 2.52669647e-05 6.56700488e-05]]]\n",
      "[[[3.18569119e-02 1.24376040e-07 1.23527715e-09]\n",
      "  [5.14338967e-01 5.78345417e-06 3.48315207e-06]\n",
      "  [1.12270588e-01 1.06755573e-06 5.81554743e-07]]\n",
      "\n",
      " [[6.58054660e-02 6.78955426e-07 3.76564101e-09]\n",
      "  [1.42861794e+00 9.89894851e-05 4.80163351e-05]\n",
      "  [2.92940877e-01 1.70640437e-05 8.00586054e-06]]]\n",
      "[[[1.91123657e-02 8.64924089e-08 2.67778788e-10]\n",
      "  [5.27170905e-01 1.34076358e-05 7.52551845e-06]\n",
      "  [9.16921569e-02 1.98951290e-06 1.07530359e-06]]\n",
      "\n",
      " [[3.60126942e-02 4.24794283e-07 7.11403661e-10]\n",
      "  [1.31366801e+00 4.06044004e-04 1.39528233e-04]\n",
      "  [2.18534883e-01 5.83703957e-05 1.99332145e-05]]]\n",
      "[[[1.72755784e-02 6.36086959e-08 2.31654939e-10]\n",
      "  [5.68804297e-01 3.49460571e-06 1.10292940e-05]\n",
      "  [8.62166682e-02 4.92483322e-07 1.37886445e-06]]\n",
      "\n",
      " [[3.33117216e-02 3.08608821e-07 6.43411627e-10]\n",
      "  [1.37755267e+00 7.48965373e-05 3.05527944e-04]\n",
      "  [2.01341841e-01 9.63209988e-06 3.81915559e-05]]]\n",
      "[[[8.92799660e-03 7.97185375e-08 2.51485599e-10]\n",
      "  [6.41762656e-01 7.22129343e-06 1.30852924e-05]\n",
      "  [7.92429588e-02 8.73226859e-07 1.45414492e-06]]\n",
      "\n",
      " [[1.68150010e-02 3.84689185e-07 6.66825497e-10]\n",
      "  [1.18735394e+00 1.74588232e-04 2.23519310e-04]\n",
      "  [1.46874883e-01 1.97406384e-05 2.48360716e-05]]]\n",
      "[[[9.06874765e-03 2.50190386e-08 4.39203913e-11]\n",
      "  [8.37377701e-01 7.50990067e-06 1.27095969e-06]\n",
      "  [9.18996429e-02 7.73507201e-07 1.27135497e-07]]\n",
      "\n",
      " [[1.74405012e-02 1.11064920e-07 1.10451802e-10]\n",
      "  [1.30077196e+00 1.59732010e-04 2.03262317e-05]\n",
      "  [1.45773648e-01 1.60731595e-05 2.03272258e-06]]]\n",
      "[[[6.38469659e-03 1.17495036e-08 2.72280737e-11]\n",
      "  [7.30785711e-01 2.69120171e-06 2.85068174e-06]\n",
      "  [7.22393343e-02 2.55336067e-07 2.59177639e-07]]\n",
      "\n",
      " [[1.09438757e-02 4.66145647e-08 6.57678226e-11]\n",
      "  [1.32872060e+00 4.69902490e-05 3.79757160e-05]\n",
      "  [1.30741760e-01 4.31421770e-06 3.45239761e-06]]]\n",
      "[[[7.26794911e-02 3.43594234e-06 1.26173062e-05]\n",
      "  [7.88582743e-02 2.79227043e-06 5.68620208e-07]\n",
      "  [7.57688827e-02 3.11410639e-06 6.59296320e-06]]\n",
      "\n",
      " [[3.41992351e-01 6.84664628e-05 2.42467369e-04]\n",
      "  [2.89133685e-01 8.28031015e-05 1.14314766e-05]\n",
      "  [3.15563018e-01 7.56347821e-05 1.26949423e-04]]]\n",
      "[[[8.19468141e-02 1.84360930e-06 1.45131083e-07]\n",
      "  [1.83895834e-01 6.51366595e-06 1.19892390e-06]\n",
      "  [1.15929821e-01 3.40029485e-06 4.96395356e-07]]\n",
      "\n",
      " [[2.65948532e-01 2.33490956e-05 8.13484662e-07]\n",
      "  [5.74725415e-01 1.23920325e-04 1.44198868e-05]\n",
      "  [3.68874160e-01 5.68728388e-05 5.34895204e-06]]]\n",
      "[[[7.19370143e-02 2.92288073e-07 2.15551604e-08]\n",
      "  [2.32984121e-01 1.29357100e-06 6.84467992e-07]\n",
      "  [1.12198791e-01 5.42608805e-07 1.87283368e-07]]\n",
      "\n",
      " [[1.59981797e-01 2.16620003e-06 1.04787196e-07]\n",
      "  [5.35509296e-01 1.84819142e-05 9.35697834e-06]\n",
      "  [2.53863671e-01 6.24512857e-06 2.41783498e-06]]]\n",
      "[[[6.10601264e-02 1.43271585e-07 2.29438814e-09]\n",
      "  [3.26528694e-01 6.79756727e-06 1.12525077e-05]\n",
      "  [1.14153840e-01 1.47413072e-06 2.25233704e-06]]\n",
      "\n",
      " [[1.49203052e-01 8.49268989e-07 7.87846061e-09]\n",
      "  [1.05291462e+00 1.37487282e-04 1.50467200e-04]\n",
      "  [3.29945365e-01 2.81768715e-05 3.00997427e-05]]]\n",
      "[[[5.44904926e-02 1.10500643e-07 1.96645720e-09]\n",
      "  [3.43262157e-01 4.94450097e-06 1.90995888e-05]\n",
      "  [1.02619103e-01 9.16167364e-07 3.18490351e-06]]\n",
      "\n",
      " [[1.28771973e-01 6.30474102e-07 6.79219593e-09]\n",
      "  [9.05195238e-01 1.22814436e-04 3.77569964e-04]\n",
      "  [2.58175851e-01 2.09944678e-05 6.29339876e-05]]]\n",
      "[[[3.96705240e-02 5.26619339e-08 4.27602418e-10]\n",
      "  [4.10144920e-01 1.06840811e-05 1.55666861e-05]\n",
      "  [9.25954377e-02 1.57143609e-06 2.22417882e-06]]\n",
      "\n",
      " [[8.31926715e-02 2.46448840e-07 1.33814765e-09]\n",
      "  [9.83532769e-01 3.99095357e-04 3.34683801e-04]\n",
      "  [2.11812685e-01 5.72248643e-05 4.78131186e-05]]]\n",
      "[[[1.74090817e-02 4.75091980e-08 1.12073549e-10]\n",
      "  [6.08232539e-01 3.34603404e-05 6.16573030e-06]\n",
      "  [9.12620139e-02 4.22411310e-06 7.70814352e-07]]\n",
      "\n",
      " [[3.58620376e-02 2.15846793e-07 3.00503209e-10]\n",
      "  [1.44740370e+00 1.01462052e-03 1.64400242e-04]\n",
      "  [2.12304746e-01 1.27016431e-04 2.05502931e-05]]]\n",
      "[[[9.64683932e-03 3.72113090e-08 6.70071358e-11]\n",
      "  [7.66905617e-01 5.33493662e-06 4.05583735e-06]\n",
      "  [9.37867035e-02 6.25847455e-07 4.50708156e-07]]\n",
      "\n",
      " [[1.82804842e-02 1.68386431e-07 1.67032838e-10]\n",
      "  [1.30526417e+00 1.76095065e-04 7.99160293e-05]\n",
      "  [1.61278671e-01 1.97157951e-05 8.87970728e-06]]]\n",
      "[[[5.18999037e-03 1.60988360e-08 1.63752158e-11]\n",
      "  [6.50625688e-01 3.80812524e-06 1.53545132e-05]\n",
      "  [6.97335601e-02 3.95301476e-07 1.53546606e-06]]\n",
      "\n",
      " [[1.02032931e-02 7.63142996e-08 4.18512347e-11]\n",
      "  [1.49338552e+00 9.90275589e-05 2.12251320e-04]\n",
      "  [1.58521516e-01 9.97143876e-06 2.12251697e-05]]]\n",
      "[[[1.12474819e-02 1.19290761e-08 8.34290276e-11]\n",
      "  [7.22008247e-01 9.42104732e-06 2.73305712e-04]\n",
      "  [7.58620969e-02 8.67303462e-07 2.48460496e-05]]\n",
      "\n",
      " [[2.19063896e-02 4.53979410e-08 2.16917289e-10]\n",
      "  [1.33590745e+00 1.81491199e-04 5.53664703e-03]\n",
      "  [1.41361031e-01 1.65404708e-05 5.03331745e-04]]]\n",
      "[[[7.66466510e-02 2.18584170e-05 1.08133439e-03]\n",
      "  [8.57890618e-02 4.60603949e-06 7.76583746e-07]\n",
      "  [8.12178564e-02 1.32322282e-05 5.41055488e-04]]\n",
      "\n",
      " [[3.80758036e-01 7.90446120e-04 1.37248238e-02]\n",
      "  [3.07196150e-01 1.52737435e-04 1.05175575e-05]\n",
      "  [3.43977093e-01 4.71591778e-04 6.86767069e-03]]]\n",
      "[[[7.99753713e-02 1.96376995e-06 3.09736602e-07]\n",
      "  [1.74264389e-01 2.63869303e-06 7.62355005e-07]\n",
      "  [1.11405044e-01 2.18874431e-06 4.60609403e-07]]\n",
      "\n",
      " [[2.32928511e-01 2.00440264e-05 1.89058766e-06]\n",
      "  [4.76667014e-01 5.74389285e-05 6.82601393e-06]\n",
      "  [3.14174679e-01 3.25089938e-05 3.53572975e-06]]]\n",
      "[[[6.60494588e-02 3.70759545e-07 2.15657403e-08]\n",
      "  [2.48352535e-01 6.71874391e-06 1.73387479e-06]\n",
      "  [1.11625228e-01 1.95775564e-06 4.49643003e-07]]\n",
      "\n",
      " [[1.61460260e-01 2.60674304e-06 8.85610363e-08]\n",
      "  [6.63677077e-01 2.27757624e-04 2.65898727e-05]\n",
      "  [2.87014464e-01 5.88944632e-05 6.71388895e-06]]]\n",
      "[[[5.49895283e-02 3.23652655e-07 9.79480544e-09]\n",
      "  [4.18239090e-01 1.35152587e-06 2.87497508e-07]\n",
      "  [1.27639441e-01 5.29227299e-07 6.53353460e-08]]\n",
      "\n",
      " [[1.14297008e-01 2.07582342e-06 3.43763620e-08]\n",
      "  [9.86128969e-01 2.72236648e-05 4.74526300e-06]\n",
      "  [2.88663400e-01 7.10539169e-06 9.76553690e-07]]]\n",
      "[[[2.75835800e-02 9.75774863e-08 6.00758296e-10]\n",
      "  [4.75221007e-01 2.57784225e-05 3.50000069e-06]\n",
      "  [1.02189818e-01 4.37771832e-06 5.83834081e-07]]\n",
      "\n",
      " [[5.41076284e-02 5.04084121e-07 1.98406017e-09]\n",
      "  [1.38296617e+00 6.23608300e-04 5.57681607e-05]\n",
      "  [2.75584052e-01 1.04354787e-04 9.29634684e-06]]]\n",
      "[[[2.66807905e-02 9.14219403e-08 2.42917486e-10]\n",
      "  [5.01829260e-01 5.49569436e-06 1.85102851e-05]\n",
      "  [9.45591434e-02 8.63460857e-07 2.64453465e-06]]\n",
      "\n",
      " [[5.64146034e-02 4.80410383e-07 7.39966443e-10]\n",
      "  [1.26628598e+00 1.05851843e-04 3.88625028e-04]\n",
      "  [2.29253371e-01 1.55334721e-05 5.55184954e-05]]]\n",
      "[[[1.75507075e-02 6.94517031e-08 1.72778732e-10]\n",
      "  [6.25885452e-01 9.63001362e-06 8.47979434e-07]\n",
      "  [9.35925505e-02 1.26452194e-06 1.06148611e-07]]\n",
      "\n",
      " [[3.12511511e-02 3.29118302e-07 4.70503937e-10]\n",
      "  [1.20026018e+00 2.31939950e-04 1.11904204e-05]\n",
      "  [1.77377280e-01 2.92804723e-05 1.39921425e-06]]]\n",
      "[[[1.28435531e-02 4.19306716e-08 7.52739577e-11]\n",
      "  [6.72776677e-01 5.31562104e-06 1.72092345e-06]\n",
      "  [8.61694558e-02 6.27896268e-07 1.91280627e-07]]\n",
      "\n",
      " [[2.54686471e-02 2.01690021e-07 1.82515403e-10]\n",
      "  [1.26782142e+00 9.88180869e-05 3.13166288e-05]\n",
      "  [1.63507845e-01 1.11590674e-05 3.47978766e-06]]]\n",
      "[[[4.92652862e-03 1.38545527e-08 2.10666821e-11]\n",
      "  [6.47848469e-01 3.27018190e-05 1.25498381e-06]\n",
      "  [6.92187226e-02 3.28265099e-06 1.25517341e-07]]\n",
      "\n",
      " [[8.72173180e-03 5.67589386e-08 5.28158153e-11]\n",
      "  [1.28109350e+00 8.97888891e-04 1.51566444e-05]\n",
      "  [1.35958909e-01 8.98399721e-05 1.51571197e-06]]]\n",
      "[[[3.13211276e-03 9.48599099e-09 2.54406827e-11]\n",
      "  [6.18954350e-01 3.71655661e-06 3.75065087e-07]\n",
      "  [5.91159525e-02 3.46492411e-07 3.41199540e-08]]\n",
      "\n",
      " [[5.50473066e-03 4.09156018e-08 5.88169711e-11]\n",
      "  [1.41704362e+00 7.73557359e-05 4.69981474e-06]\n",
      "  [1.33826448e-01 7.06953563e-06 4.27309356e-07]]]\n",
      "[[[7.80856112e-02 6.70102351e-07 4.64313943e-06]\n",
      "  [6.30398087e-02 4.47570218e-06 2.09813919e-06]\n",
      "  [7.05627099e-02 2.57290226e-06 3.37063931e-06]]\n",
      "\n",
      " [[3.73273678e-01 1.63130192e-05 8.00129536e-05]\n",
      "  [2.53865056e-01 1.09471785e-04 5.81564657e-05]\n",
      "  [3.13569367e-01 6.28924022e-05 6.90847096e-05]]]\n",
      "[[[9.02155747e-02 1.35264725e-06 1.59890118e-07]\n",
      "  [1.74055414e-01 3.61554737e-06 5.31820275e-06]\n",
      "  [1.18162188e-01 2.10694729e-06 1.87932766e-06]]\n",
      "\n",
      " [[2.68602573e-01 1.50096983e-05 9.31286543e-07]\n",
      "  [5.65292859e-01 1.14420826e-04 7.05445682e-05]\n",
      "  [3.67499335e-01 4.81467407e-05 2.41357138e-05]]]\n",
      "[[[7.19055238e-02 6.82471981e-07 7.88724563e-08]\n",
      "  [1.86796801e-01 8.20140658e-06 5.97352863e-06]\n",
      "  [1.00628343e-01 2.56220563e-06 1.55253650e-06]]\n",
      "\n",
      " [[1.54712456e-01 6.71952878e-06 3.92250085e-07]\n",
      "  [6.11017062e-01 2.25215006e-04 7.07379992e-05]\n",
      "  [2.68788607e-01 6.13433982e-05 1.79786874e-05]]]\n",
      "[[[5.15913868e-02 1.46068975e-07 5.94441184e-09]\n",
      "  [3.55639545e-01 6.30912332e-06 1.09943288e-05]\n",
      "  [1.12401019e-01 1.37867984e-06 2.20362129e-06]]\n",
      "\n",
      " [[1.20476895e-01 8.88819959e-07 2.15413569e-08]\n",
      "  [9.21735552e-01 2.19856531e-04 1.80999119e-04]\n",
      "  [2.80728626e-01 4.46823621e-05 3.62170569e-05]]]\n",
      "[[[3.94415587e-02 8.45542064e-08 8.41436091e-10]\n",
      "  [5.62075722e-01 2.19926671e-06 3.21517922e-06]\n",
      "  [1.26547253e-01 4.37006290e-07 5.36564400e-07]]\n",
      "\n",
      " [[8.95200065e-02 4.98897438e-07 2.81951812e-09]\n",
      "  [1.20043782e+00 4.34209600e-05 5.32560787e-05]\n",
      "  [2.74672976e-01 7.65257453e-06 8.87836271e-06]]]\n",
      "[[[4.31556383e-02 1.36475869e-07 3.92517712e-10]\n",
      "  [4.73715523e-01 3.43314539e-06 6.23294467e-06]\n",
      "  [1.04664193e-01 6.07428658e-07 8.90757111e-07]]\n",
      "\n",
      " [[9.85073613e-02 7.62084158e-07 1.03629907e-09]\n",
      "  [1.16037408e+00 8.71683705e-05 9.65569932e-05]\n",
      "  [2.50202606e-01 1.31058394e-05 1.37947444e-05]]]\n",
      "[[[9.00455169e-03 3.20520936e-08 1.65474301e-10]\n",
      "  [5.38746744e-01 3.99298610e-06 2.46033172e-06]\n",
      "  [7.52223258e-02 5.27168844e-07 3.07686255e-07]]\n",
      "\n",
      " [[1.72673042e-02 1.54136383e-07 4.93997942e-10]\n",
      "  [1.27836467e+00 7.51808324e-05 3.91224825e-05]\n",
      "  [1.74904475e-01 9.53247339e-06 4.89074257e-06]]]\n",
      "[[[1.46504783e-02 2.96983908e-08 8.14913562e-11]\n",
      "  [6.33071781e-01 7.48068453e-06 3.61455208e-06]\n",
      "  [8.33639563e-02 8.57585740e-07 4.01689334e-07]]\n",
      "\n",
      " [[2.94140136e-02 1.42428347e-07 2.15265664e-10]\n",
      "  [1.26776459e+00 2.12553777e-04 5.49063028e-05]\n",
      "  [1.67008522e-01 2.37436894e-05 6.10089166e-06]]]\n",
      "[[[9.20470067e-03 3.05900987e-08 8.09794141e-11]\n",
      "  [7.18391612e-01 7.90549566e-06 2.94216697e-06]\n",
      "  [8.01233918e-02 8.18080655e-07 2.94289579e-07]]\n",
      "\n",
      " [[1.64247349e-02 1.25314678e-07 1.98540190e-10]\n",
      "  [1.23540191e+00 1.99653316e-04 3.23548945e-05]\n",
      "  [1.38322452e-01 2.00781148e-05 3.23566814e-06]]]\n",
      "[[[4.28892992e-03 1.82888455e-08 2.95799020e-11]\n",
      "  [7.42258942e-01 5.85942607e-06 3.02473149e-06]\n",
      "  [7.13771129e-02 5.49301320e-07 2.75002481e-07]]\n",
      "\n",
      " [[7.95034668e-03 7.70386917e-08 6.86854943e-11]\n",
      "  [1.27351457e+00 1.29051238e-04 5.73009705e-05]\n",
      "  [1.23001639e-01 1.18019659e-05 5.20924157e-06]]]\n",
      "[[[5.76292293e-02 5.69622775e-06 9.66769416e-06]\n",
      "  [7.25920067e-02 8.60076303e-06 3.22956222e-06]\n",
      "  [6.51106180e-02 7.14849539e-06 6.44862819e-06]]\n",
      "\n",
      " [[2.99329322e-01 1.83848221e-04 1.27069531e-04]\n",
      "  [3.55635708e-01 1.92468558e-04 5.84860649e-05]\n",
      "  [3.27482515e-01 1.88158390e-04 9.27777978e-05]]]\n",
      "[[[7.16709465e-02 1.68278438e-06 2.81338309e-07]\n",
      "  [1.65359375e-01 4.16481504e-06 4.68474031e-06]\n",
      "  [1.02900423e-01 2.51012793e-06 1.74913898e-06]]\n",
      "\n",
      " [[2.23903271e-01 1.33728337e-05 1.88930712e-06]\n",
      "  [9.14451380e-01 9.17487982e-05 8.25181711e-05]\n",
      "  [4.54085974e-01 3.94981552e-05 2.87655951e-05]]]\n",
      "[[[6.61855492e-02 3.71612023e-07 2.46489560e-07]\n",
      "  [2.15325539e-01 8.09245668e-06 1.97967709e-05]\n",
      "  [1.03470547e-01 2.30182319e-06 5.13405990e-06]]\n",
      "\n",
      " [[1.80073379e-01 2.51615852e-06 1.16338301e-06]\n",
      "  [7.57874781e-01 2.51835124e-04 2.92788233e-04]\n",
      "  [3.24523730e-01 6.48458998e-05 7.40695955e-05]]]\n",
      "[[[6.20089644e-02 6.54952877e-08 4.79105503e-09]\n",
      "  [3.29694538e-01 1.11410705e-06 1.77420918e-06]\n",
      "  [1.15546079e-01 2.75217640e-07 3.58674679e-07]]\n",
      "\n",
      " [[1.36819745e-01 3.57789147e-07 1.44479685e-08]\n",
      "  [9.64445151e-01 2.20096238e-05 2.67386059e-05]\n",
      "  [3.02344826e-01 4.68815607e-06 5.35927955e-06]]]\n",
      "[[[5.93901117e-02 1.99734666e-07 2.10965121e-09]\n",
      "  [3.74266611e-01 7.80960355e-06 4.02144015e-06]\n",
      "  [1.11869528e-01 1.46804615e-06 6.71998067e-07]]\n",
      "\n",
      " [[1.21610156e-01 1.21437142e-06 6.98032864e-09]\n",
      "  [9.25711594e-01 1.87935405e-04 6.21488323e-05]\n",
      "  [2.55627062e-01 3.23345438e-05 1.03639557e-05]]]\n",
      "[[[1.72522764e-02 1.60652215e-07 2.60024275e-10]\n",
      "  [5.50369373e-01 8.86324544e-06 2.26673671e-05]\n",
      "  [9.34118617e-02 1.40387982e-06 3.23841818e-06]]\n",
      "\n",
      " [[3.63226259e-02 7.93183254e-07 7.00206924e-10]\n",
      "  [1.33268249e+00 2.59294211e-04 4.84308208e-04]\n",
      "  [2.21516892e-01 3.77219015e-05 6.91874871e-05]]]\n",
      "[[[1.11112808e-02 6.09115006e-08 7.26272351e-10]\n",
      "  [6.24368639e-01 2.55722651e-06 7.59600887e-06]\n",
      "  [8.77684505e-02 3.72950876e-07 9.50136597e-07]]\n",
      "\n",
      " [[2.10655076e-02 2.91293943e-07 2.06794977e-09]\n",
      "  [1.22619698e+00 4.40235592e-05 1.47767247e-04]\n",
      "  [1.71706941e-01 5.75782710e-06 1.84727153e-05]]]\n",
      "[[[7.11291711e-03 4.47552364e-08 1.55883919e-10]\n",
      "  [6.60230260e-01 2.24917530e-06 4.37682473e-06]\n",
      "  [7.96815108e-02 2.89690799e-07 4.86452423e-07]]\n",
      "\n",
      " [[1.25261116e-02 2.01822896e-07 3.84243863e-10]\n",
      "  [1.45162834e+00 4.31593404e-05 6.14573369e-05]\n",
      "  [1.72426359e-01 4.97488040e-06 6.82893454e-06]]]\n",
      "[[[1.04119079e-02 2.93101590e-08 7.35427904e-11]\n",
      "  [6.27224316e-01 2.81274139e-06 6.55642248e-06]\n",
      "  [7.20931487e-02 3.07653282e-07 6.55708437e-07]]\n",
      "\n",
      " [[2.04207771e-02 1.32089201e-07 1.83595839e-10]\n",
      "  [1.36442318e+00 4.88374185e-05 9.75703554e-05]\n",
      "  [1.54821017e-01 5.00262213e-06 9.75720077e-06]]]\n",
      "[[[7.79253916e-03 1.98860919e-08 6.39300741e-11]\n",
      "  [6.28508586e-01 6.65386270e-06 6.92294873e-06]\n",
      "  [6.42212707e-02 6.22974874e-07 6.29417093e-07]]\n",
      "\n",
      " [[1.39359991e-02 8.54752960e-08 1.58149371e-10]\n",
      "  [1.32650078e+00 1.16808828e-04 1.03289049e-04]\n",
      "  [1.33260070e-01 1.06966892e-05 9.39005733e-06]]]\n",
      "[[[6.45949505e-02 4.58497965e-06 2.14496723e-06]\n",
      "  [4.71608583e-02 1.08786352e-06 3.71896605e-06]\n",
      "  [5.58779044e-02 2.83642159e-06 2.93196664e-06]]\n",
      "\n",
      " [[3.24589258e-01 2.16409342e-04 4.17332885e-05]\n",
      "  [1.96437962e-01 1.76645081e-05 7.43029718e-05]\n",
      "  [2.60513610e-01 1.17036925e-04 5.80181302e-05]]]\n",
      "[[[9.42660458e-02 9.56986640e-07 1.73910639e-07]\n",
      "  [1.33564117e-01 4.81009972e-06 9.23263880e-06]\n",
      "  [1.07365403e-01 2.24135767e-06 3.19348669e-06]]\n",
      "\n",
      " [[2.83307005e-01 9.92050103e-06 9.13315501e-07]\n",
      "  [4.30380479e-01 8.74000227e-05 1.43426976e-04]\n",
      "  [3.32331497e-01 3.57470082e-05 4.84178690e-05]]]\n",
      "[[[7.81337575e-02 1.40805498e-06 1.39392786e-08]\n",
      "  [2.33612595e-01 8.81387723e-06 8.99102965e-07]\n",
      "  [1.17003467e-01 3.25951054e-06 2.35230200e-07]]\n",
      "\n",
      " [[1.76659532e-01 1.10041303e-05 5.39936117e-08]\n",
      "  [7.89320989e-01 2.33281892e-04 1.59017729e-05]\n",
      "  [3.29824896e-01 6.65735707e-05 4.01593843e-06]]]\n",
      "[[[7.26109851e-02 9.22580640e-08 2.37531564e-09]\n",
      "  [3.47185929e-01 1.62243092e-05 5.35193989e-06]\n",
      "  [1.27525974e-01 3.31866830e-06 1.07228823e-06]]\n",
      "\n",
      " [[1.67361518e-01 5.25343454e-07 7.61497105e-09]\n",
      "  [8.20668002e-01 3.31235052e-04 9.37342777e-05]\n",
      "  [2.98022815e-01 6.66672852e-05 1.87529475e-05]]]\n",
      "[[[3.64263049e-02 1.18864857e-07 7.43065787e-10]\n",
      "  [5.00354166e-01 2.27837229e-05 2.84910249e-05]\n",
      "  [1.13747615e-01 3.89634120e-06 4.74912338e-06]]\n",
      "\n",
      " [[7.85078291e-02 6.25077774e-07 2.20420785e-09]\n",
      "  [1.33541004e+00 6.80141293e-04 5.34754200e-04]\n",
      "  [2.87991531e-01 1.13877780e-04 8.91275368e-05]]]\n",
      "[[[3.85187460e-02 9.63694694e-08 4.54169900e-10]\n",
      "  [5.11438794e-01 9.51570659e-06 1.39698842e-04]\n",
      "  [1.06078753e-01 1.44198906e-06 1.99573666e-05]]\n",
      "\n",
      " [[8.17731537e-02 4.96553089e-07 1.40122550e-09]\n",
      "  [1.03317420e+00 2.58578865e-04 2.65566324e-03]\n",
      "  [2.17687589e-01 3.73654548e-05 3.79381664e-04]]]\n",
      "[[[2.01600821e-02 5.07613483e-08 2.76018190e-10]\n",
      "  [5.73965928e-01 1.90471414e-05 7.02119770e-06]\n",
      "  [8.93858128e-02 2.42530885e-06 8.77891229e-07]]\n",
      "\n",
      " [[4.20164453e-02 2.33627362e-07 7.43936518e-10]\n",
      "  [1.16409807e+00 5.49887875e-04 1.33377970e-04]\n",
      "  [1.82276648e-01 6.89404084e-05 1.66728972e-05]]]\n",
      "[[[1.04009652e-02 3.28378525e-08 1.87237068e-10]\n",
      "  [6.58549374e-01 9.98139757e-06 7.91275847e-06]\n",
      "  [8.24174551e-02 1.13823338e-06 8.79361819e-07]]\n",
      "\n",
      " [[2.01177059e-02 1.47500696e-07 5.06430980e-10]\n",
      "  [1.28280780e+00 2.09506419e-04 1.50871503e-04]\n",
      "  [1.60416605e-01 2.34096027e-05 1.67639505e-05]]]\n",
      "[[[9.61097573e-03 3.73153631e-08 5.66567298e-11]\n",
      "  [6.65984805e-01 6.53563193e-06 6.26170562e-06]\n",
      "  [7.52483586e-02 6.87147019e-07 6.26221553e-07]]\n",
      "\n",
      " [[1.75116818e-02 1.73973269e-07 1.39624228e-10]\n",
      "  [1.21520470e+00 1.70986403e-04 1.16916966e-04]\n",
      "  [1.37280983e-01 1.72552163e-05 1.16918222e-05]]]\n",
      "[[[4.44372014e-03 2.66044254e-08 4.90560360e-11]\n",
      "  [7.01232433e-01 2.84880702e-06 9.02614634e-06]\n",
      "  [6.77881486e-02 2.83168298e-07 8.20603355e-07]]\n",
      "\n",
      " [[7.94946106e-03 1.11246480e-07 1.19261642e-10]\n",
      "  [1.24371433e+00 6.19023621e-05 1.21999302e-04]\n",
      "  [1.20291721e-01 5.72862063e-06 1.10909540e-05]]]\n",
      "[[[7.85146503e-02 3.20895245e-06 1.16039390e-06]\n",
      "  [7.77855206e-02 6.06292800e-06 2.18885980e-05]\n",
      "  [7.81500855e-02 4.63594023e-06 1.15244959e-05]]\n",
      "\n",
      " [[3.69024248e-01 5.13473400e-05 1.47015216e-05]\n",
      "  [3.63541038e-01 1.65062682e-04 3.62133694e-04]\n",
      "  [3.66282643e-01 1.08205011e-04 1.88417608e-04]]]\n",
      "[[[9.07098286e-02 2.58582595e-06 1.75860948e-07]\n",
      "  [1.25617661e-01 3.82290902e-06 3.91768477e-06]\n",
      "  [1.02345773e-01 2.99818697e-06 1.42313555e-06]]\n",
      "\n",
      " [[2.50783426e-01 2.74383183e-05 1.00022610e-06]\n",
      "  [3.56329409e-01 1.03951363e-04 7.71954458e-05]\n",
      "  [2.85965420e-01 5.29426667e-05 2.63986327e-05]]]\n",
      "[[[7.03007533e-02 3.79783384e-07 9.68023685e-09]\n",
      "  [2.48433694e-01 3.83915547e-06 3.06424087e-06]\n",
      "  [1.14833989e-01 1.24462641e-06 7.73320396e-07]]\n",
      "\n",
      " [[1.84420382e-01 2.73332356e-06 3.94403468e-08]\n",
      "  [8.11618395e-01 6.65483163e-05 4.35787346e-05]\n",
      "  [3.41219885e-01 1.86870717e-05 1.09242639e-05]]]\n",
      "[[[7.50765890e-02 5.48588704e-07 6.43148099e-09]\n",
      "  [3.55004450e-01 3.41560657e-06 9.25616321e-06]\n",
      "  [1.31062161e-01 1.12199228e-06 1.85637783e-06]]\n",
      "\n",
      " [[1.63289859e-01 3.52909061e-06 2.22630574e-08]\n",
      "  [8.33142172e-01 7.03639823e-05 1.23113629e-04]\n",
      "  [2.97260321e-01 1.68960689e-05 2.46405362e-05]]]\n",
      "[[[4.03094341e-02 1.14308549e-07 1.02669434e-09]\n",
      "  [4.03921743e-01 7.18250190e-06 1.07832816e-06]\n",
      "  [1.00911485e-01 1.29234077e-06 1.80576939e-07]]\n",
      "\n",
      " [[8.14541500e-02 6.03184232e-07 3.23056955e-09]\n",
      "  [8.32541091e-01 1.58098479e-04 1.46315913e-05]\n",
      "  [2.06635307e-01 2.68524000e-05 2.44129070e-06]]]\n",
      "[[[1.75364308e-02 7.68049877e-08 2.17868124e-10]\n",
      "  [5.58085120e-01 5.45203727e-06 6.97362005e-07]\n",
      "  [9.47576721e-02 8.44695314e-07 9.98098877e-08]]\n",
      "\n",
      " [[3.32431291e-02 3.44768640e-07 5.98129405e-10]\n",
      "  [1.16290810e+00 2.64326526e-04 1.18350202e-05]\n",
      "  [1.94623839e-01 3.80564483e-05 1.69122985e-06]]]\n",
      "[[[1.19186828e-02 3.16391183e-08 3.41614493e-10]\n",
      "  [5.99434354e-01 8.29793965e-06 5.64056425e-05]\n",
      "  [8.53581416e-02 1.06492669e-06 7.05100422e-06]]\n",
      "\n",
      " [[2.51162208e-02 1.45161410e-07 9.41734549e-10]\n",
      "  [1.16109477e+00 1.68656778e-04 9.59498446e-04]\n",
      "  [1.67113540e-01 2.12091135e-05 1.19938130e-04]]]\n",
      "[[[1.31992164e-02 2.25640212e-08 5.14987164e-11]\n",
      "  [6.50376073e-01 2.63218741e-06 4.79202863e-07]\n",
      "  [8.39966449e-02 3.12522176e-07 5.32905392e-08]]\n",
      "\n",
      " [[2.50653636e-02 9.34395108e-08 1.35822237e-10]\n",
      "  [1.29187446e+00 6.78989058e-05 6.74370579e-06]\n",
      "  [1.65821930e-01 7.62738020e-06 7.49421375e-07]]]\n",
      "[[[5.27618195e-03 2.34977841e-08 9.05872810e-11]\n",
      "  [6.74588732e-01 8.06434246e-06 7.01154794e-06]\n",
      "  [7.22074369e-02 8.27582252e-07 7.01236322e-07]]\n",
      "\n",
      " [[9.34494848e-03 1.04477813e-07 2.27071850e-10]\n",
      "  [1.16386976e+00 1.26535530e-04 1.13697715e-04]\n",
      "  [1.24797430e-01 1.27475830e-05 1.13699758e-05]]]\n",
      "[[[4.99323522e-03 1.54109625e-08 3.49697124e-11]\n",
      "  [7.60013892e-01 2.51893881e-05 3.83527716e-06]\n",
      "  [7.36314767e-02 2.30395434e-06 3.48693351e-07]]\n",
      "\n",
      " [[9.29232129e-03 6.23380274e-08 8.49358739e-11]\n",
      "  [1.11572204e+00 4.78357180e-04 5.47931238e-05]\n",
      "  [1.09876842e-01 4.35436873e-05 4.98127028e-06]]]\n",
      "[[[5.39781825e-02 1.28700234e-06 1.18381987e-05]\n",
      "  [6.39122812e-02 5.26546350e-06 2.66460421e-07]\n",
      "  [5.89452318e-02 3.27623292e-06 6.05232955e-06]]\n",
      "\n",
      " [[2.15854793e-01 3.54258251e-05 3.33217782e-04]\n",
      "  [3.03709262e-01 1.54375210e-04 3.43473545e-06]\n",
      "  [2.59782028e-01 9.49005178e-05 1.68326259e-04]]]\n",
      "[[[8.09087560e-02 1.47410670e-06 6.35251188e-07]\n",
      "  [1.89375748e-01 2.55684869e-06 3.57818212e-06]\n",
      "  [1.17064420e-01 1.83502069e-06 1.61622817e-06]]\n",
      "\n",
      " [[2.20063079e-01 1.77391158e-05 4.31859947e-06]\n",
      "  [6.98352206e-01 5.70804027e-05 5.42907892e-05]\n",
      "  [3.79492788e-01 3.08528781e-05 2.09759960e-05]]]\n",
      "[[[7.54439228e-02 3.46343651e-07 1.30866649e-08]\n",
      "  [2.02011079e-01 2.74308783e-06 4.67826902e-06]\n",
      "  [1.07085712e-01 9.45529696e-07 1.17938225e-06]]\n",
      "\n",
      " [[1.75219204e-01 2.57123356e-06 4.84096262e-08]\n",
      "  [7.89804097e-01 5.04078532e-05 9.06673045e-05]\n",
      "  [3.28865427e-01 1.45303885e-05 2.27031334e-05]]]\n",
      "[[[4.42241093e-02 2.48141913e-07 3.56467652e-09]\n",
      "  [3.80029385e-01 2.21649687e-05 1.29275944e-05]\n",
      "  [1.11385164e-01 4.63150727e-06 2.58837062e-06]]\n",
      "\n",
      " [[9.35700106e-02 1.49558762e-06 1.16540372e-08]\n",
      "  [1.02206171e+00 5.65374183e-04 2.80198466e-04]\n",
      "  [2.79268350e-01 1.14271307e-04 5.60490165e-05]]]\n",
      "[[[4.37031720e-02 3.89458705e-07 1.64227156e-09]\n",
      "  [4.42695625e-01 8.46844493e-06 2.93643428e-06]\n",
      "  [1.10201914e-01 1.73595641e-06 4.90774273e-07]]\n",
      "\n",
      " [[9.48346570e-02 2.41375025e-06 5.13649380e-09]\n",
      "  [1.01001647e+00 2.46305255e-04 5.85130787e-05]\n",
      "  [2.47364960e-01 4.30623344e-05 9.75646020e-06]]]\n",
      "[[[1.93349288e-02 3.99693081e-08 1.51979278e-10]\n",
      "  [5.52756427e-01 2.48289088e-06 2.93478416e-06]\n",
      "  [9.55380000e-02 3.88958104e-07 4.19385147e-07]]\n",
      "\n",
      " [[3.88957490e-02 1.88430565e-07 3.97622696e-10]\n",
      "  [1.28404557e+00 3.02551658e-05 4.58052878e-05]\n",
      "  [2.16774294e-01 4.48367846e-06 6.54395336e-06]]]\n",
      "[[[2.30078879e-02 2.24289346e-08 1.08128941e-10]\n",
      "  [5.90067181e-01 7.98080187e-06 1.25915840e-06]\n",
      "  [9.38902995e-02 1.01722555e-06 1.57489412e-07]]\n",
      "\n",
      " [[4.37173244e-02 1.09766286e-07 2.73414662e-10]\n",
      "  [1.44936464e+00 2.38179890e-04 1.44283608e-05]\n",
      "  [2.19423238e-01 2.98685317e-05 1.80378433e-06]]]\n",
      "[[[7.47434914e-03 1.96973830e-08 7.12403958e-11]\n",
      "  [6.88432143e-01 1.99240910e-06 2.56492113e-06]\n",
      "  [8.31363262e-02 2.38887574e-07 2.85054561e-07]]\n",
      "\n",
      " [[1.47912873e-02 9.37495848e-08 1.96919123e-10]\n",
      "  [1.22356598e+00 4.63140520e-05 5.11393784e-05]\n",
      "  [1.49099587e-01 5.22933874e-06 5.68232819e-06]]]\n",
      "[[[6.39386645e-03 2.31583783e-08 7.40178502e-11]\n",
      "  [7.02041437e-01 5.99426407e-06 5.55086396e-06]\n",
      "  [7.59586235e-02 6.20268947e-07 5.55153012e-07]]\n",
      "\n",
      " [[1.15106904e-02 1.02805594e-07 1.99502639e-10]\n",
      "  [1.28058511e+00 1.22350543e-04 1.05034130e-04]\n",
      "  [1.38418132e-01 1.23275794e-05 1.05035926e-05]]]\n",
      "[[[6.36694955e-03 2.69979898e-08 1.97008736e-11]\n",
      "  [7.80006418e-01 8.12961181e-06 4.75614477e-06]\n",
      "  [7.66978103e-02 7.63599246e-07 4.32394707e-07]]\n",
      "\n",
      " [[1.22524146e-02 1.16174199e-07 4.61706165e-11]\n",
      "  [1.17659444e+00 2.54346924e-04 7.60268829e-05]\n",
      "  [1.18101690e-01 2.32280605e-05 6.91157678e-06]]]\n",
      "[[[6.93452504e-02 3.25961855e-06 8.77726705e-07]\n",
      "  [7.43177051e-02 1.07913314e-06 4.52735322e-06]\n",
      "  [7.18314777e-02 2.16937585e-06 2.70253996e-06]]\n",
      "\n",
      " [[3.90833817e-01 7.93836005e-05 1.79052364e-05]\n",
      "  [2.84783387e-01 1.71221274e-05 5.04304609e-05]\n",
      "  [3.37808602e-01 4.82528640e-05 3.41678487e-05]]]\n",
      "[[[9.14108206e-02 2.92138401e-06 1.57183061e-07]\n",
      "  [1.86358257e-01 8.26505152e-06 4.62891524e-06]\n",
      "  [1.23059966e-01 4.70260651e-06 1.64776045e-06]]\n",
      "\n",
      " [[2.65887867e-01 3.27904237e-05 9.85245402e-07]\n",
      "  [6.28785298e-01 1.89015016e-04 7.04514304e-05]\n",
      "  [3.86853678e-01 8.48652878e-05 2.41406404e-05]]]\n",
      "[[[6.79921349e-02 6.09576960e-07 3.91421905e-08]\n",
      "  [2.21739600e-01 7.52960328e-06 5.14185285e-07]\n",
      "  [1.06429001e-01 2.33958354e-06 1.57902964e-07]]\n",
      "\n",
      " [[1.76864347e-01 4.33714074e-06 1.63510527e-07]\n",
      "  [7.04883822e-01 1.94262937e-04 8.26128820e-06]\n",
      "  [3.08869215e-01 5.18185899e-05 2.18795494e-06]]]\n",
      "[[[6.93727112e-02 1.09005953e-07 9.30165629e-09]\n",
      "  [2.88223225e-01 4.40057328e-06 8.30887247e-06]\n",
      "  [1.13142814e-01 9.67319419e-07 1.66921582e-06]]\n",
      "\n",
      " [[1.54927847e-01 6.21810124e-07 3.47888832e-08]\n",
      "  [8.00555252e-01 1.30125212e-04 1.58591512e-04]\n",
      "  [2.84053328e-01 2.65224905e-05 3.17461336e-05]]]\n",
      "[[[5.14481928e-02 1.21358213e-07 2.80507814e-09]\n",
      "  [4.42402965e-01 1.77281123e-06 5.40890117e-06]\n",
      "  [1.16607321e-01 3.96600383e-07 9.03821094e-07]]\n",
      "\n",
      " [[9.19577776e-02 6.79769219e-07 9.60633642e-09]\n",
      "  [1.31907735e+00 4.61654703e-05 8.01592593e-05]\n",
      "  [2.96477706e-01 8.26071940e-06 1.33678818e-05]]]\n",
      "[[[3.01616250e-02 7.08491394e-08 7.80059786e-10]\n",
      "  [5.46336416e-01 2.81593644e-05 1.53258910e-05]\n",
      "  [1.03900881e-01 4.08349418e-06 2.19008162e-06]]\n",
      "\n",
      " [[6.43515382e-02 3.77396460e-07 2.45214697e-09]\n",
      "  [1.15484560e+00 7.99076506e-04 3.13246236e-04]\n",
      "  [2.20136404e-01 1.14477269e-04 4.47515641e-05]]]\n",
      "[[[8.92159426e-03 4.55259285e-08 3.19389476e-10]\n",
      "  [5.45140178e-01 6.98594513e-07 1.23597780e-05]\n",
      "  [7.59489173e-02 1.27159502e-07 1.54525172e-06]]\n",
      "\n",
      " [[1.79856395e-02 2.13569360e-07 8.93914706e-10]\n",
      "  [1.12046020e+00 1.12994650e-05 2.43610597e-04]\n",
      "  [1.55794960e-01 1.59930632e-06 3.04521068e-05]]]\n",
      "[[[1.22267056e-02 2.19782349e-08 2.68642196e-11]\n",
      "  [7.22563377e-01 1.07496558e-06 2.04950569e-06]\n",
      "  [9.11530025e-02 1.38976829e-07 2.27746734e-07]]\n",
      "\n",
      " [[2.44353948e-02 1.00574363e-07 6.83961009e-11]\n",
      "  [1.29277058e+00 2.31279497e-05 4.83912744e-05]\n",
      "  [1.65361527e-01 2.65917162e-06 5.37686907e-06]]]\n",
      "[[[4.13846866e-03 2.12112894e-08 8.24322823e-11]\n",
      "  [6.61539305e-01 2.46031099e-06 1.76028843e-06]\n",
      "  [6.98785523e-02 2.65121259e-07 1.76103032e-07]]\n",
      "\n",
      " [[7.14501043e-03 9.57096015e-08 2.10556229e-10]\n",
      "  [1.24428118e+00 4.54215726e-05 3.66538526e-05]\n",
      "  [1.30858627e-01 4.62829590e-06 3.66557476e-06]]]\n",
      "[[[4.62734423e-03 2.02521128e-08 4.63680929e-11]\n",
      "  [7.19214290e-01 2.86315292e-06 1.91147592e-06]\n",
      "  [6.95897938e-02 2.78697641e-07 1.73812691e-07]]\n",
      "\n",
      " [[8.23275233e-03 8.99257612e-08 1.15516233e-10]\n",
      "  [1.21657441e+00 5.86562301e-05 1.92271004e-05]\n",
      "  [1.18081994e-01 5.41413525e-06 1.74802323e-06]]]\n",
      "[[[8.57795066e-02 1.07958682e-06 6.28595371e-06]\n",
      "  [7.03592638e-02 4.38969096e-06 1.77314261e-06]\n",
      "  [7.80693852e-02 2.73463889e-06 4.02954816e-06]]\n",
      "\n",
      " [[3.36159555e-01 2.33151809e-05 1.56565558e-04]\n",
      "  [3.48139907e-01 1.12103181e-04 2.03438713e-05]\n",
      "  [3.42149731e-01 6.77091810e-05 8.84547147e-05]]]\n",
      "[[[9.63716531e-02 1.53402801e-06 1.14568676e-07]\n",
      "  [1.54484622e-01 6.19018242e-06 7.62719194e-07]\n",
      "  [1.15742643e-01 3.08607948e-06 3.30618848e-07]]\n",
      "\n",
      " [[2.78562624e-01 1.72964214e-05 7.23234191e-07]\n",
      "  [6.18256722e-01 1.75151514e-04 1.07268543e-05]\n",
      "  [3.91793990e-01 6.99147857e-05 4.05777421e-06]]]\n",
      "[[[6.16097853e-02 1.38069370e-06 2.71495022e-08]\n",
      "  [1.97373869e-01 2.56225468e-06 3.94239464e-06]\n",
      "  [9.55508061e-02 1.67608395e-06 1.00596079e-06]]\n",
      "\n",
      " [[1.59833412e-01 1.02427271e-05 1.23702320e-07]\n",
      "  [4.98962036e-01 4.66269167e-05 6.57069163e-05]\n",
      "  [2.44615568e-01 1.93387745e-05 1.65195058e-05]]]\n",
      "[[[4.92793159e-02 1.05436889e-07 3.90328690e-09]\n",
      "  [3.71228197e-01 4.21677086e-05 3.94018298e-06]\n",
      "  [1.13669092e-01 8.51789123e-06 7.91159226e-07]]\n",
      "\n",
      " [[1.06547174e-01 5.14931753e-07 1.28429840e-08]\n",
      "  [8.20782788e-01 1.47103364e-03 8.64600209e-05]\n",
      "  [2.49394297e-01 2.94618673e-04 1.73022786e-05]]]\n",
      "[[[2.53318064e-02 1.34345292e-07 1.17393080e-09]\n",
      "  [5.58127620e-01 1.90401044e-05 1.23719045e-05]\n",
      "  [1.14131109e-01 3.28530515e-06 2.06296236e-06]]\n",
      "\n",
      " [[5.66943384e-02 6.93344137e-07 3.85440313e-09]\n",
      "  [1.14643670e+00 5.23320775e-04 2.70654719e-04]\n",
      "  [2.38318066e-01 8.77979160e-05 4.51123318e-05]]]\n",
      "[[[1.37677157e-02 4.85075990e-08 2.79488836e-10]\n",
      "  [5.84098487e-01 1.48331496e-05 2.22222044e-06]\n",
      "  [9.52435402e-02 2.16059932e-06 3.17699625e-07]]\n",
      "\n",
      " [[2.79035744e-02 2.18546140e-07 7.83686223e-10]\n",
      "  [1.39097267e+00 2.27842847e-04 3.01040398e-05]\n",
      "  [2.22627731e-01 3.27363034e-05 4.30124885e-06]]]\n",
      "[[[1.50297418e-02 2.91734604e-08 1.00159344e-10]\n",
      "  [6.50068213e-01 1.64813032e-06 2.73619147e-06]\n",
      "  [9.44095507e-02 2.31543067e-07 3.42111574e-07]]\n",
      "\n",
      " [[3.12010504e-02 1.38740094e-07 2.86452436e-10]\n",
      "  [1.10941211e+00 3.14507690e-05 4.72855902e-05]\n",
      "  [1.65977433e-01 4.05274370e-06 5.91094942e-06]]]\n",
      "[[[8.03845788e-03 2.77502027e-08 4.19746648e-11]\n",
      "  [7.29423247e-01 1.26018874e-05 1.89928761e-06]\n",
      "  [8.81923233e-02 1.42487656e-06 2.11069267e-07]]\n",
      "\n",
      " [[1.50670399e-02 1.28778519e-07 1.05586895e-10]\n",
      "  [1.32649719e+00 4.14322343e-04 3.99626680e-05]\n",
      "  [1.60781501e-01 4.61502857e-05 4.44039030e-06]]]\n",
      "[[[4.37172918e-03 3.32077493e-08 1.00545849e-10]\n",
      "  [6.26533021e-01 2.45082396e-06 7.45006795e-06]\n",
      "  [6.65878584e-02 2.74969371e-07 7.45097287e-07]]\n",
      "\n",
      " [[7.81442410e-03 1.36591715e-07 2.58963191e-10]\n",
      "  [1.33251575e+00 4.21091668e-05 1.11578561e-04]\n",
      "  [1.40284557e-01 4.33384923e-06 1.11580892e-05]]]\n",
      "[[[5.31008265e-03 1.72901322e-08 5.89877260e-11]\n",
      "  [6.81667736e-01 3.45423529e-06 7.55493815e-07]\n",
      "  [6.67971421e-02 3.29739692e-07 6.87348811e-08]]\n",
      "\n",
      " [[8.91090133e-03 7.09718477e-08 1.53291524e-10]\n",
      "  [1.41319557e+00 7.06952751e-05 7.34928844e-06]\n",
      "  [1.36573144e-01 6.49136305e-06 6.68256487e-07]]]\n",
      "[[[6.39488668e-02 1.21419707e-05 9.13330586e-06]\n",
      "  [6.45793577e-02 3.71318984e-06 2.57182304e-06]\n",
      "  [6.42641123e-02 7.92758028e-06 5.85256445e-06]]\n",
      "\n",
      " [[3.15342153e-01 3.46248072e-04 1.58219000e-04]\n",
      "  [3.49428459e-01 1.05656487e-04 5.02055709e-05]\n",
      "  [3.32385306e-01 2.25952280e-04 1.04212286e-04]]]\n",
      "[[[7.34262977e-02 5.29005410e-06 3.50116514e-07]\n",
      "  [2.19487283e-01 5.19154369e-06 2.53372678e-06]\n",
      "  [1.22113293e-01 5.25721730e-06 1.07798660e-06]]\n",
      "\n",
      " [[1.96461338e-01 6.08515456e-05 2.76464929e-06]\n",
      "  [6.19169841e-01 1.12188660e-04 4.77549404e-05]\n",
      "  [3.37364172e-01 7.79639172e-05 1.77614130e-05]]]\n",
      "[[[8.52435044e-02 5.22112228e-07 1.25649263e-08]\n",
      "  [2.33081639e-01 1.46851628e-06 9.81038230e-07]\n",
      "  [1.22203038e-01 7.58713241e-07 2.54683252e-07]]\n",
      "\n",
      " [[2.23731181e-01 4.43127797e-06 5.82833390e-08]\n",
      "  [6.16010611e-01 3.74094667e-05 1.90788171e-05]\n",
      "  [3.21801039e-01 1.26758252e-05 4.81341678e-06]]]\n",
      "[[[5.87181130e-02 2.00243554e-07 2.52863991e-09]\n",
      "  [2.74422942e-01 9.70798438e-06 2.43662492e-06]\n",
      "  [1.01859079e-01 2.10179172e-06 4.89347895e-07]]\n",
      "\n",
      " [[1.45508143e-01 1.26568516e-06 8.85969211e-09]\n",
      "  [1.00824096e+00 2.09842005e-04 4.65054386e-05]\n",
      "  [3.18054706e-01 4.29809491e-05 9.30817548e-06]]]\n",
      "[[[5.10052105e-02 1.68734765e-07 6.78199771e-10]\n",
      "  [4.15436140e-01 1.21521657e-06 1.50160282e-06]\n",
      "  [1.11743699e-01 3.43148399e-07 2.50832304e-07]]\n",
      "\n",
      " [[1.01224018e-01 9.11443304e-07 2.07249858e-09]\n",
      "  [8.76582554e-01 2.03349164e-05 1.37648998e-05]\n",
      "  [2.30450441e-01 4.14868882e-06 2.29587705e-06]]]\n",
      "[[[4.64393970e-02 7.20666051e-08 7.28230875e-10]\n",
      "  [4.99626968e-01 1.32227131e-05 3.56416749e-06]\n",
      "  [1.11180479e-01 1.95073039e-06 5.09790982e-07]]\n",
      "\n",
      " [[9.95570074e-02 3.70371372e-07 2.14239274e-09]\n",
      "  [1.04300519e+00 3.90136080e-04 9.28037861e-05]\n",
      "  [2.34335319e-01 5.60511869e-05 1.32595201e-05]]]\n",
      "[[[1.34265189e-02 1.99374898e-08 1.71320833e-10]\n",
      "  [6.06873355e-01 2.55982629e-06 7.60287346e-07]\n",
      "  [8.76073734e-02 3.37423589e-07 9.51858239e-08]]\n",
      "\n",
      " [[2.90752891e-02 9.10673260e-08 4.80294622e-10]\n",
      "  [1.24106800e+00 5.25501279e-05 1.03607662e-05]\n",
      "  [1.80574378e-01 6.64844990e-06 1.29551603e-06]]]\n",
      "[[[1.55053548e-02 1.94633541e-08 7.81835933e-11]\n",
      "  [6.94295713e-01 6.68297960e-06 6.69138142e-06]\n",
      "  [9.09265058e-02 7.59854048e-07 7.43556321e-07]]\n",
      "\n",
      " [[2.90729023e-02 8.79395627e-08 2.02053637e-10]\n",
      "  [1.31942349e+00 1.23547082e-04 8.83813005e-05]\n",
      "  [1.72445190e-01 1.38056221e-05 9.82032410e-06]]]\n",
      "[[[5.73441926e-03 2.17755215e-08 4.85670643e-11]\n",
      "  [6.60145273e-01 7.26155701e-06 1.34662526e-05]\n",
      "  [7.11755046e-02 7.45753670e-07 1.34666897e-06]]\n",
      "\n",
      " [[1.00397391e-02 9.10625808e-08 1.13747397e-10]\n",
      "  [1.54277276e+00 1.80124105e-04 2.25072732e-04]\n",
      "  [1.63313041e-01 1.80943668e-05 2.25073755e-05]]]\n",
      "[[[6.03112914e-03 2.21063255e-08 4.36125861e-11]\n",
      "  [6.94928247e-01 2.60863890e-06 1.67121024e-06]\n",
      "  [6.86581399e-02 2.57245650e-07 1.51967852e-07]]\n",
      "\n",
      " [[1.12012362e-02 9.89632709e-08 1.04152248e-10]\n",
      "  [1.48025111e+00 5.29750147e-05 5.00363673e-05]\n",
      "  [1.44751225e-01 4.90587704e-06 4.54885535e-06]]]\n"
     ]
    }
   ],
   "source": [
    "ITN=20 # NUMBER OF AVERAGES TO RUN\n",
    "sigma=0\n",
    "r=2\n",
    "d=32\n",
    "Ri=8\n",
    "Ro=8\n",
    "Tib=100\n",
    "# Ti=100\n",
    "To=10\n",
    "nb=40\n",
    "\n",
    "\n",
    "LEN=10\n",
    "# ns=(np.arange(LEN)+1)*5\n",
    "ns = [5,10,15,20,30,40,50,60,80,100]\n",
    "# ns = [1,5,10,13,17,20,25,30,35,40]\n",
    "ps=(np.arange(LEN)+1)\n",
    "\n",
    "# ERRn=np.zeros((LEN,ITN,2,3,3))\n",
    "# print('Vary # samples')\n",
    "# for it in range(ITN):\n",
    "#     for x in range(LEN):\n",
    "#         n=ns[x]; Ti=Tib\n",
    "#         ERRn[x,it]=do_one_iter()\n",
    "#         print(ERRn[x,it])\n",
    "#     # np.save('worst_case_sample_per_task.npy',ERRn)\n",
    "\n",
    "ERRp=np.zeros((LEN,ITN,2,3,3))\n",
    "print('Vary # good tasks')\n",
    "for it in range(ITN):\n",
    "    for x in range(LEN):\n",
    "        Ti=To*ps[x]; n=nb\n",
    "        ERRp[x,it]=do_one_iter()\n",
    "        print(ERRp[x,it])\n",
    "    # np.save('worst_case_good_task_number.npy',ERRp)\n",
    "\n",
    "\n",
    "# np.save('error_n.npy',ERRn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# arr1=np.load('worst_case_sample_per_task.npy')\n",
    "# arr2=np.load('worst_case_good_task_number.npy')\n",
    "# print(arr1.shape,arr2.shape)\n",
    "# # arr1 = arr1.mean(axis=1)[:,1]\n",
    "# # arr2 = arr2.mean(axis=1)[:,1]\n",
    "# # arr1 = quant(arr1,0.5)[:,1]\n",
    "# # arr2 = quant(arr2,0.5)[:,1]\n",
    "# print(arr1.shape,arr2.shape)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "# np.save(f'worst_case_ERRp_varying_Ti_r{r}d{d}Ri{Ri}Ro{Ro}To{To}n{nb}try1.npy', ERRp)\n",
    "# np.save(f'worst_case_ERRn_varying_n_r{r}d{d}Ri{Ri}Ro{Ro}To{To}n{nb}try1.npy', ERRn)\n",
    "# np.save(f'worst_case_ERRn_varying_n_r{r}d{d}Ri{Ri}Ro{Ro}To{To}n{nb}noise{sigma}try2.npy', ERRn)\n",
    "# np.save(f'worst_case_ERRp_varying_Ti_r{r}d{d}Ri{Ri}Ro{Ro}To{To}n{nb}noise{sigma}try2.npy', ERRp)\n",
    "# np.save(f'worst_case_ERRp_varying_Ti_r{r}d{d}Ri{Ri}Ro{Ro}To{To}n{nb}try2.npy', ERRp)\n",
    "# np.save(f'worst_case_ERRp_varying_Ti_r{r}d{d}Ri{Ri}Ro{Ro}To{To}n{nb}noise{sigma}try2.npy', ERRp)\n",
    "\n",
    "# ps=(np.arange(10)+1)\n",
    "# To=10\n",
    "# # ERRp = np.load(f'results/worst_case_ERRp_varying_Ti_r{2}d{32}Ri{8}Ro{8}To{10}n{100}.npy')\n",
    "\n",
    "# ns = [5,10,15,20,30,40,50,60,80,100]\n",
    "# Ti = 100\n",
    "# ERRn = np.load(f'results/worst_case_ERRn_varying_n_r{2}d{32}Ri{8}Ro{8}To{10}n{30}.npy')\n",
    "# ERRp = np.load(f'results/worst_case_ERRp_varying_Ti_r{2}d{32}Ri{8}Ro{8}To{10}n{30}.npy')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "## new exp\n",
    "# ps=(np.arange(10)+1)\n",
    "# ns = [5,10,15,20,30,40,50,60,80,100]\n",
    "# Ti = 100\n",
    "# To=10\n",
    "# ERRn = np.load(f'worst_case_ERRn_varying_n_r{2}d{32}Ri{8}Ro{8}To{10}n{100}try1.npy')\n",
    "# ERRp = np.load(f'worst_case_ERRp_varying_Ti_r{2}d{32}Ri{8}Ro{8}To{10}n{100}try1.npy')\n",
    "\n",
    "\n",
    "# ps=(np.arange(10)+1)\n",
    "# ns = [5,10,15,20,30,40,50,60,80,100]\n",
    "# Ti = 100\n",
    "# To=10\n",
    "# ERRn = np.load(f'worst_case_ERRn_varying_n_r{2}d{32}Ri{8}Ro{8}To{10}n{40}noise{0.1}try2.npy')\n",
    "# ERRp = np.load(f'worst_case_ERRp_varying_Ti_r{2}d{32}Ri{8}Ro{8}To{10}n{40}noise{0.1}try2.npy')\n",
    "# print(ERRn, ERRp)\n",
    "\n",
    "ns = [1,5,10,13,17,20,25,30,35,40]\n",
    "ERRn = np.load(f'worst_case_ERRn_varying_n_r{2}d{32}Ri{8}Ro{8}To{10}n{30}try1_small_ns.npy')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mrk=['s','o','d']\n",
    "col=['r','b','g']\n",
    "col=[u'#1f77b4', u'#ff7f0e', u'#2ca02c', u'#d62728', u'#9467bd', u'#8c564b', u'#e377c2', u'#7f7f7f', u'#bcbd22', u'#17becf']\n",
    "labels=['majority','minority']\n",
    "idx = 1\n",
    "\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(idx,idx+1):\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,0,i],0.5),mrk[0]+'-',linewidth=3,markersize=12,label=labels[i],color=col[0])\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),mrk[1]+'-',linewidth=3,markersize=12,label=labels[i],color=col[1])\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,2,i],0.5),mrk[2]+'-',linewidth=3,markersize=12,label=labels[i],color=col[2])\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,1,0,i],0.25),quant(ERRn[:,:,1,0,i],0.75),alpha=0.25)\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,1,1,i],0.25),quant(ERRn[:,:,1,1,i],0.75),alpha=0.25)\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,1,2,i],0.25),quant(ERRn[:,:,1,2,i],0.75),alpha=0.25)\n",
    "plt.semilogy(ns,quant(ERRn[:,:,1,0,2],0.5),mrk[0]+'--',linewidth=3,markersize=12,label=labels[i],color=col[0])\n",
    "plt.semilogy(ns,quant(ERRn[:,:,1,1,2],0.5),mrk[1]+'--',linewidth=3,markersize=12,label=labels[i],color=col[1])\n",
    "plt.ylim([0.0002,1])\n",
    "# plt.xlim([0,20])\n",
    "plt.legend([r'majority',r'minority',r'average'],fontsize=20)\n",
    "# plt.legend([r'majority',r'minority',r'majority-individual',r'minority-individual'],fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('overparam_sample_size_noise0.pdf')\n",
    "\n",
    "# ERRp = np.load(f'results/worst_case_ERRp_varying_Ti_r{2}d{32}Ri{8}Ro{8}To{10}n{30}.npy')\n",
    "# plt.figure(figsize=(8,6))\n",
    "# for i in range(idx,idx+1):\n",
    "#     plt.semilogy(To*ps,quant(ERRp[:,:,1,0,i],0.5),mrk[0]+'-',linewidth=3,markersize=12)\n",
    "#     plt.fill_between(To*ps,quant(ERRp[:,:,1,0,i],0.25),quant(ERRp[:,:,1,0,i],0.75),alpha=0.25)\n",
    "#     plt.semilogy(To*ps,quant(ERRp[:,:,1,1,i],0.5),mrk[1]+'-',linewidth=3,markersize=12)\n",
    "#     plt.fill_between(To*ps,quant(ERRp[:,:,1,1,i],0.25),quant(ERRp[:,:,1,1,i],0.75),alpha=0.25)\n",
    "#     plt.semilogy(To*ps,quant(ERRp[:,:,1,2,i],0.5),mrk[2]+'-',linewidth=3,markersize=12)\n",
    "#     plt.fill_between(To*ps,quant(ERRp[:,:,1,2,i],0.25),quant(ERRp[:,:,1,2,i],0.75),alpha=0.25)\n",
    "# plt.semilogy(To*ps,quant(ERRp[:,:,1,0,2],0.5),mrk[0]+'--',linewidth=3,markersize=12,label=labels[i],color=col[0])\n",
    "# plt.semilogy(To*ps,[np.mean(quant(ERRp[:,:,1,1,2],0.5))]*len(ps),mrk[1]+'--',linewidth=3,markersize=12,label=labels[i],color=col[1])\n",
    "# plt.ylim([0.00000005,0.0005])\n",
    "# # plt.xlim([0,20])\n",
    "# plt.legend([r'majority',r'minority',r'average'],fontsize=20)\n",
    "# # plt.legend([r'majority',r'minority',r'majority-individual',r'minority-individual'],fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# tasks in majority',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# # plt.savefig(f'overparam_varying_Tmaj_n40_noise0.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6.13 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  },
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/fairness/worst_task_AAAI_pytorch.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.cluster import KMeans\n",
    "\n",
    "# from scipy.optimize import least_squares, minimize\n",
    "# import jax.numpy.linalg as npl\n",
    "# import jax.numpy as np\n",
    "# from jax import grad, jit\n",
    "import torch\n",
    "from torch import nn\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "class MTL(nn.Module):\n",
    "    def __init__(self,d,R,T):\n",
    "        super(MTL, self).__init__()\n",
    "        self.linear=nn.Linear(d,R,bias=False)\n",
    "        self.heads=nn.ModuleList([nn.Linear(R,1,bias=False) for _ in range(T)])\n",
    "    def forward(self, x, task_id):\n",
    "        return self.heads[task_id](self.linear(x))\n",
    "\n",
    "class CMTL(nn.Module):\n",
    "    def __init__(self,d,r,K,T):\n",
    "        super(CMTL, self).__init__()\n",
    "        self.clusters=nn.ModuleList([nn.Linear(d,r,bias=False) for _ in range(K)])\n",
    "        self.heads=nn.ModuleList([nn.Linear(r,1,bias=False) for _ in range(T)])\n",
    "        self.PCID=None\n",
    "    def forward(self, x, task_id):\n",
    "        if self.PCID is None:\n",
    "            raise ValueError('PCID is None')\n",
    "        return self.heads[task_id](self.clusters[self.PCID[task_id]](x))\n",
    "\n",
    "class MPMTL(nn.Module):\n",
    "    def __init__(self,d,R,r,K,T):\n",
    "        super(MPMTL, self).__init__()\n",
    "        self.linear=nn.Linear(d,R,bias=False)\n",
    "        self.clusters=nn.ModuleList([nn.Linear(R,r,bias=False) for _ in range(K)])\n",
    "        self.heads=nn.ModuleList([nn.Linear(r,1,bias=False) for _ in range(T)])\n",
    "        self.PCID=None\n",
    "    def forward(self, x, task_id):\n",
    "        if self.PCID is None:\n",
    "            raise ValueError('PCID is None')\n",
    "        return self.heads[task_id](self.clusters[self.PCID[task_id]](self.linear(x)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def do_one_iter():\n",
    "    T=K*k\n",
    "    ERR=10000*np.ones((2,3))\n",
    "    accuracy=[0,0]\n",
    "    SM=get_sub(R,d)\n",
    "    SC=[]\n",
    "    SCC=[]\n",
    "    for i in range(K):\n",
    "        SC.append(get_sub(r,R))\n",
    "        SCC.append(SC[i].dot(SM))\n",
    "\n",
    "    betas=randn_norm(T,r)\n",
    "    betah=torch.zeros((T,d,1))\n",
    "    betasD=torch.zeros((T,d))\n",
    "    yy=torch.zeros((T,n,1))\n",
    "    XX=torch.randn(T,n,d)\n",
    "    yt=torch.zeros((T,n,1))\n",
    "    XT=torch.randn(T,n,d)\n",
    "    corr=np.zeros((T))\n",
    "    CID=np.array([i//k for i in range(T)])\n",
    "    betaC=randn_norm(K,r)\n",
    "    \n",
    "    for i in range(K):\n",
    "        while True:\n",
    "            w=randn_norm(k,r)*(1-GAMMA)+betaC[i].reshape(1,-1)*GAMMA\n",
    "            w/=npl.norm(w,axis=1).reshape(-1,1)\n",
    "            score=np.sum(w.dot(w.T)**2-np.identity(k),axis=1)/(k-1)\n",
    "            # print(score.min())\n",
    "            if score.min()>THRED:\n",
    "                # print(i,score.min())\n",
    "                break\n",
    "        for j, t in enumerate(np.where(CID==i)[0]):\n",
    "            betas[t]=w[j]\n",
    "\n",
    "    for t in range(T):\n",
    "        betasD[t]=torch.from_numpy(np.asarray(SCC[CID[t]].T.dot(betas[t]))).float()\n",
    "        yy[t]=XX[t].mm(betasD[t].reshape(-1,1))+torch.sqrt(torch.tensor(sigma))*torch.randn(n,1)\n",
    "        yt[t]=XT[t].mm(betasD[t].reshape(-1,1))+torch.sqrt(torch.tensor(sigma))*torch.randn(n,1)\n",
    "        betah[t]=XX[t].T.mm(yy[t])/n\n",
    "        # corr[t]=betah[t].dot(betasD[t])/npl.norm(betah[t])\n",
    "        \n",
    "    Beta = betasD/torch.norm(betasD, dim=1).reshape(-1,1)\n",
    "    PCID,acc=cluster_algo_v2(n_clusters=K, W=Beta.mm(Beta.T),CID=CID)\n",
    "    print('oracle cluster acc', acc)\n",
    "    accuracy[0]=acc\n",
    "    # return Beta.mm(Beta.T)\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for t in np.where(CID==i)[0]:\n",
    "            MOM+=np.outer(betah[t],betah[t])\n",
    "            MOMT[i]+=np.outer(betah[t],betah[t])\n",
    "        MOMT[i]/=len(np.where(CID==i)[0])\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((T,d))\n",
    "    betaC=np.zeros((T,r))\n",
    "    Beta = torch.zeros((T,d))\n",
    "    beta_=np.zeros((T,R))\n",
    "    ITN=1000\n",
    "    # MTL ALS\n",
    "    if RANDOM_CLUSTER is True:\n",
    "        PCID = CID\n",
    "        np.random.shuffle(PCID)\n",
    "        acc=1.\n",
    "    elif GROUND_TRUTH is True:\n",
    "        PCID = CID\n",
    "        acc=1.\n",
    "    else:\n",
    "        print('Start MTL ...')\n",
    "        model=MTL(d=d,R=R,T=T)\n",
    "        criterion=nn.MSELoss()\n",
    "        optimizer=torch.optim.SGD(model.parameters(),lr=lr_mtl)#torch.sqrt(torch.tensor(float(n))))\n",
    "        model.linear.weight.data=torch.from_numpy(np.asarray(GM)).float()\n",
    "        model.train()\n",
    "        for it in range(ITN):\n",
    "            loss=0.\n",
    "            for t in range(T):\n",
    "                output=model(XX[t],t)\n",
    "                loss+=criterion(output,yy[t])\n",
    "            optimizer.zero_grad()\n",
    "            loss.backward()\n",
    "            optimizer.step()\n",
    "            # def closure():\n",
    "            #     loss=0.\n",
    "            #     for t in range(T):\n",
    "            #         output=model(XX[t],t)\n",
    "            #         loss+=criterion(output,yy[t])\n",
    "            #     optimizer.zero_grad()\n",
    "            #     loss.backward()\n",
    "            #     return loss\n",
    "            # optimizer.step(closure)\n",
    "            # loss=closure().item()\n",
    "            if (it+1)%20 == 0:\n",
    "                print(f'it {it+1}, training loss={loss/T}')\n",
    "                # if it > 200:\n",
    "                #     optimizer.param_groups[0]['lr']/=10\n",
    "                # with torch.no_grad():\n",
    "                #     u,D,vt=torch.svd(model.linear.weight)\n",
    "                #     model.linear.weight.data=vt.T\n",
    "                #     for t in range(T):\n",
    "                #         model.heads[t].weight.data=model.heads[t].weight.data.mm(u).mm(torch.diag(D))\n",
    "            if loss/T<eps:\n",
    "                break\n",
    "\n",
    "        model.eval()\n",
    "        loss_train=0\n",
    "        loss_test=0\n",
    "        with torch.no_grad():\n",
    "            for t in range(T):\n",
    "                output=model(XX[t],t)\n",
    "                loss_train+=criterion(output,yy[t])\n",
    "                output=model(XT[t],t)\n",
    "                loss_test+=criterion(output,yt[t])  \n",
    "        ERR[0,0]=loss_train/T\n",
    "        ERR[1,0]=loss_test/T\n",
    "        print(ERR[0,0],ERR[1,0])\n",
    "\n",
    "        # Beta = betasD/npl.norm(betasD, axis=1).reshape(-1,1)\n",
    "        # Beta = (beta/npl.norm(beta,axis=1).reshape(-1,1)).copy()\n",
    "        for t in range(T):\n",
    "            bt=model.linear.weight.data.T.mm(model.heads[t].weight.data.T).reshape(-1)\n",
    "            Beta[t]=bt/torch.norm(bt)\n",
    "        PCID,acc=cluster_algo_v2(n_clusters=K, W=Beta.mm(Beta.T), CID=CID)\n",
    "        print('cluster acc', acc)\n",
    "        accuracy[1]=acc\n",
    "        \n",
    "        # print('PCID', PCID)\n",
    "        # print('CID',CID)\n",
    "        # print(np.abs(Beta.dot(Beta.T)))\n",
    "    # ITN=0\n",
    "    # C-MTL ALS\n",
    "    print('Start CMTL ...')\n",
    "    model=CMTL(d=d,r=r,K=K,T=T)\n",
    "    model.PCID=PCID\n",
    "    criterion=nn.MSELoss()\n",
    "    optimizer=torch.optim.SGD(model.parameters(),lr=lr_cmtl*acc)\n",
    "    for i in range(K):\n",
    "        model.clusters[i].weight.data=torch.from_numpy(np.asarray(GT[i])).float()\n",
    "    model.train()\n",
    "    for it in range(ITN):\n",
    "        loss=0.\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss+=criterion(output,yy[t])\n",
    "        optimizer.zero_grad()\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        if (it+1)%20 == 0:\n",
    "            print(f'it {it+1}, training loss={loss/T}')\n",
    "            ## \n",
    "            # with torch.no_grad():\n",
    "            #     for i in range(K):\n",
    "            #         u_,D_,vt_=torch.svd(model.clusters[i].weight.data)\n",
    "            #         model.clusters[i].weight.data=vt_.T\n",
    "            #         for t in np.where(PCID==i)[0]:\n",
    "            #             model.heads[t].weight.data=model.heads[t].weight.data.mm(u_).mm(torch.diag(D_))\n",
    "            ##\n",
    "        if loss/T<eps:\n",
    "            break\n",
    "    model.eval()\n",
    "    loss_train=0\n",
    "    loss_test=0\n",
    "    with torch.no_grad():\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss_train+=criterion(output,yy[t])\n",
    "            output=model(XT[t],t)\n",
    "            loss_test+=criterion(output,yt[t])  \n",
    "    ERR[0,1]=loss_train/T\n",
    "    ERR[1,1]=loss_test/T\n",
    "    print(ERR[0,1],ERR[1,1])\n",
    "\n",
    "    \n",
    "    # ITN=600\n",
    "    # MP-MTL ALS\n",
    "    print('Start MP-MTL ...')\n",
    "    GP=np.array(HP)\n",
    "    GPM=HM.copy()\n",
    "    model=MPMTL(d=d,R=R,r=r,K=K,T=T)\n",
    "    model.PCID=PCID\n",
    "    criterion=nn.MSELoss()\n",
    "    optimizer=torch.optim.SGD(model.parameters(),lr=lr_mpmtl*acc)\n",
    "    model.linear.weight.data=torch.from_numpy(np.asarray(GPM)).float()\n",
    "    for i in range(K):\n",
    "        model.clusters[i].weight.data=torch.from_numpy(np.asarray(GP[i])).float()\n",
    "    model.train()\n",
    "    for it in range(ITN):\n",
    "        loss=0.\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss+=criterion(output,yy[t])\n",
    "        optimizer.zero_grad()\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        if (it+1)%20 == 0:\n",
    "            print(f'it {it+1}, training loss={loss/T}')\n",
    "            # if it > 100:\n",
    "                # optimizer.param_groups[0]['lr']/=10\n",
    "            with torch.no_grad():\n",
    "                u,D,vt=torch.svd(model.linear.weight.data)\n",
    "                model.linear.weight.data=vt.T\n",
    "                for i in range(K):\n",
    "                    model.clusters[i].weight.data= model.clusters[i].weight.data.mm(u).mm(torch.diag(D))\n",
    "                    u_,D_,vt_=torch.svd(model.clusters[i].weight.data)\n",
    "                    model.clusters[i].weight.data=vt_.T\n",
    "                    for t in np.where(model.PCID==i)[0]:\n",
    "                        model.heads[t].weight.data=model.heads[t].weight.data.mm(u_).mm(torch.diag(D_))\n",
    "        if loss/T<eps:\n",
    "            break\n",
    "    model.eval()\n",
    "    loss_train=0\n",
    "    loss_test=0\n",
    "    with torch.no_grad():\n",
    "        for t in range(T):\n",
    "            output=model(XX[t],t)\n",
    "            loss_train+=criterion(output,yy[t])\n",
    "            output=model(XT[t],t)\n",
    "            loss_test+=criterion(output,yt[t])  \n",
    "    ERR[0,2]=loss_train/T\n",
    "    ERR[1,2]=loss_test/T\n",
    "    print(ERR[0,2],ERR[1,2])\n",
    "    return ERR, acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # samples\n",
      "20 10 40\n",
      "oracle cluster acc 1.0\n",
      "Start MTL ...\n",
      "it 20, training loss=0.06764359772205353\n",
      "it 40, training loss=0.016914915293455124\n",
      "it 60, training loss=0.006199896801263094\n",
      "it 80, training loss=0.002666685963049531\n",
      "it 100, training loss=0.0012605005176737905\n",
      "it 120, training loss=0.0006369886687025428\n",
      "it 140, training loss=0.0003386514144949615\n",
      "it 160, training loss=0.00018728179566096514\n",
      "it 180, training loss=0.00010683330765459687\n",
      "9.578789467923343e-05 1.3705471754074097\n",
      "cluster acc 0.06\n",
      "Start CMTL ...\n",
      "it 20, training loss=0.8423950672149658\n",
      "it 40, training loss=0.6893420219421387\n",
      "it 60, training loss=0.6094958782196045\n",
      "it 80, training loss=0.5562680959701538\n",
      "it 100, training loss=0.5164889693260193\n",
      "it 120, training loss=0.4849180579185486\n",
      "it 140, training loss=0.4589380919933319\n",
      "it 160, training loss=0.43707457184791565\n",
      "it 180, training loss=0.41840851306915283\n",
      "it 200, training loss=0.4022955000400543\n",
      "it 220, training loss=0.38825875520706177\n",
      "it 240, training loss=0.3759365975856781\n",
      "it 260, training loss=0.36504462361335754\n",
      "it 280, training loss=0.35535362362861633\n",
      "it 300, training loss=0.3466772437095642\n",
      "it 320, training loss=0.3388652503490448\n",
      "it 340, training loss=0.3317981958389282\n",
      "it 360, training loss=0.32537928223609924\n",
      "it 380, training loss=0.31952545046806335\n",
      "it 400, training loss=0.31416475772857666\n",
      "it 420, training loss=0.30923333764076233\n",
      "it 440, training loss=0.3046765625476837\n",
      "it 460, training loss=0.30045023560523987\n",
      "it 480, training loss=0.29651808738708496\n",
      "it 500, training loss=0.2928507626056671\n",
      "it 520, training loss=0.2894250452518463\n",
      "it 540, training loss=0.28622081875801086\n",
      "it 560, training loss=0.2832201421260834\n",
      "it 580, training loss=0.2804058790206909\n",
      "it 600, training loss=0.27776211500167847\n",
      "it 620, training loss=0.27527371048927307\n",
      "it 640, training loss=0.2729266285896301\n",
      "it 660, training loss=0.27070873975753784\n",
      "it 680, training loss=0.26860928535461426\n",
      "it 700, training loss=0.26661932468414307\n",
      "it 720, training loss=0.2647314667701721\n",
      "it 740, training loss=0.2629387378692627\n",
      "it 760, training loss=0.2612353563308716\n",
      "it 780, training loss=0.2596152722835541\n",
      "it 800, training loss=0.2580733299255371\n",
      "it 820, training loss=0.25660407543182373\n",
      "it 840, training loss=0.2552025020122528\n",
      "it 860, training loss=0.25386399030685425\n",
      "it 880, training loss=0.25258445739746094\n",
      "it 900, training loss=0.2513602674007416\n",
      "it 920, training loss=0.2501877546310425\n",
      "it 940, training loss=0.24906355142593384\n",
      "it 960, training loss=0.24798500537872314\n",
      "it 980, training loss=0.24694941937923431\n",
      "it 1000, training loss=0.24595430493354797\n",
      "0.24590568244457245 2.155402183532715\n",
      "Start MP-MTL ...\n",
      "it 20, training loss=0.95508873462677\n",
      "it 40, training loss=0.850726842880249\n",
      "it 60, training loss=0.7866436839103699\n",
      "it 80, training loss=0.7386149764060974\n",
      "it 100, training loss=0.6998965740203857\n",
      "it 120, training loss=0.6674752235412598\n",
      "it 140, training loss=0.639640212059021\n",
      "it 160, training loss=0.6153112649917603\n",
      "it 180, training loss=0.5937758088111877\n",
      "it 200, training loss=0.5745511054992676\n",
      "it 220, training loss=0.5572965741157532\n",
      "it 240, training loss=0.5417524576187134\n",
      "it 260, training loss=0.527699887752533\n",
      "it 280, training loss=0.5149458050727844\n",
      "it 300, training loss=0.5033185482025146\n",
      "it 320, training loss=0.4926708936691284\n",
      "it 340, training loss=0.4828774333000183\n",
      "it 360, training loss=0.47383299469947815\n",
      "it 380, training loss=0.4654488265514374\n",
      "it 400, training loss=0.45764827728271484\n",
      "it 420, training loss=0.4503656029701233\n",
      "it 440, training loss=0.44354385137557983\n",
      "it 460, training loss=0.43713366985321045\n",
      "it 480, training loss=0.4310932159423828\n",
      "it 500, training loss=0.42538565397262573\n",
      "it 520, training loss=0.41997992992401123\n",
      "it 540, training loss=0.41485053300857544\n",
      "it 560, training loss=0.40997523069381714\n",
      "it 580, training loss=0.405335932970047\n",
      "it 600, training loss=0.40091681480407715\n",
      "it 620, training loss=0.39670494198799133\n",
      "it 640, training loss=0.3926891088485718\n",
      "it 660, training loss=0.3888590335845947\n",
      "it 680, training loss=0.3852057158946991\n",
      "it 700, training loss=0.3817199766635895\n",
      "it 720, training loss=0.3783940374851227\n",
      "it 740, training loss=0.37521952390670776\n",
      "it 760, training loss=0.37218865752220154\n",
      "it 780, training loss=0.36929261684417725\n",
      "it 800, training loss=0.3665243089199066\n",
      "it 820, training loss=0.3638754189014435\n",
      "it 840, training loss=0.3613383173942566\n",
      "it 860, training loss=0.35890644788742065\n",
      "it 880, training loss=0.3565731346607208\n",
      "it 900, training loss=0.3543318510055542\n",
      "it 920, training loss=0.3521779775619507\n",
      "it 940, training loss=0.3501054048538208\n",
      "it 960, training loss=0.34811028838157654\n",
      "it 980, training loss=0.34618866443634033\n",
      "it 1000, training loss=0.34433624148368835\n",
      "0.3442455530166626 1.713840365409851\n",
      "40 10 40\n",
      "oracle cluster acc 1.0\n",
      "Start MTL ...\n",
      "it 20, training loss=0.1769757717847824\n",
      "it 40, training loss=0.07509961724281311\n",
      "it 60, training loss=0.04587443917989731\n",
      "it 80, training loss=0.03269892558455467\n",
      "it 100, training loss=0.025280475616455078\n",
      "it 120, training loss=0.02059796079993248\n",
      "it 140, training loss=0.01741769351065159\n",
      "it 160, training loss=0.015131039544939995\n",
      "it 180, training loss=0.013407570309937\n",
      "it 200, training loss=0.012057277373969555\n",
      "it 220, training loss=0.010965686291456223\n",
      "it 240, training loss=0.010060847736895084\n",
      "it 260, training loss=0.009295709431171417\n",
      "it 280, training loss=0.008638452738523483\n",
      "it 300, training loss=0.008066840469837189\n",
      "it 320, training loss=0.00756486039608717\n",
      "it 340, training loss=0.007120657712221146\n",
      "it 360, training loss=0.006725172977894545\n",
      "it 380, training loss=0.006371319759637117\n",
      "it 400, training loss=0.006053402554243803\n",
      "it 420, training loss=0.00576676893979311\n",
      "it 440, training loss=0.005507513415068388\n",
      "it 460, training loss=0.00527234235778451\n",
      "it 480, training loss=0.005058421287685633\n",
      "it 500, training loss=0.004863318055868149\n",
      "it 520, training loss=0.00468490831553936\n",
      "it 540, training loss=0.004521343857049942\n",
      "it 560, training loss=0.004371007904410362\n",
      "it 580, training loss=0.004232480190694332\n",
      "it 600, training loss=0.004104519262909889\n",
      "it 620, training loss=0.003986035473644733\n",
      "it 640, training loss=0.003876062110066414\n",
      "it 660, training loss=0.003773753298446536\n",
      "it 680, training loss=0.003678368404507637\n",
      "it 700, training loss=0.003589239437133074\n",
      "it 720, training loss=0.0035057885106652975\n",
      "it 740, training loss=0.003427502466365695\n",
      "it 760, training loss=0.0033539205323904753\n",
      "it 780, training loss=0.0032846310641616583\n",
      "it 800, training loss=0.0032192778307944536\n",
      "it 820, training loss=0.003157528582960367\n",
      "it 840, training loss=0.003099095309153199\n",
      "it 860, training loss=0.003043713280931115\n",
      "it 880, training loss=0.0029911401215940714\n",
      "it 900, training loss=0.0029411660507321358\n",
      "it 920, training loss=0.0028935957234352827\n",
      "it 940, training loss=0.002848248230293393\n",
      "it 960, training loss=0.00280495872721076\n",
      "it 980, training loss=0.002763584489002824\n",
      "it 1000, training loss=0.002723983023315668\n",
      "0.002722047036513686 0.18440984189510345\n",
      "cluster acc 0.9825\n",
      "Start CMTL ...\n",
      "it 20, training loss=0.1161460131406784\n",
      "it 40, training loss=0.06340272724628448\n",
      "it 60, training loss=0.03906908258795738\n",
      "it 80, training loss=0.02761329896748066\n",
      "it 100, training loss=0.022347230464220047\n",
      "it 120, training loss=0.019082605838775635\n",
      "it 140, training loss=0.01683228090405464\n",
      "it 160, training loss=0.01516310591250658\n",
      "it 180, training loss=0.013813471421599388\n",
      "it 200, training loss=0.012919441796839237\n",
      "it 220, training loss=0.01235867291688919\n",
      "it 240, training loss=0.011913679540157318\n",
      "it 260, training loss=0.011448382399976254\n",
      "it 280, training loss=0.010916043072938919\n",
      "it 300, training loss=0.010487985797226429\n",
      "it 320, training loss=0.010166916996240616\n",
      "it 340, training loss=0.009940090589225292\n",
      "it 360, training loss=0.009795338846743107\n",
      "it 380, training loss=0.009689404629170895\n",
      "it 400, training loss=0.009661444462835789\n",
      "it 420, training loss=0.009553237818181515\n",
      "it 440, training loss=0.009474270045757294\n",
      "it 460, training loss=0.00940478965640068\n",
      "it 480, training loss=0.00990183837711811\n",
      "it 500, training loss=0.009307671338319778\n",
      "it 520, training loss=0.009248622693121433\n",
      "it 540, training loss=0.009191524237394333\n",
      "it 560, training loss=0.009135020896792412\n",
      "it 580, training loss=0.009078554809093475\n",
      "it 600, training loss=0.009022555314004421\n",
      "it 620, training loss=0.009793050587177277\n",
      "it 640, training loss=0.008948305621743202\n",
      "it 660, training loss=0.008897512219846249\n",
      "it 680, training loss=0.008849862962961197\n",
      "it 700, training loss=0.013360274024307728\n",
      "it 720, training loss=0.008825243450701237\n",
      "it 740, training loss=0.00877381768077612\n",
      "it 760, training loss=0.008823759853839874\n",
      "it 780, training loss=0.008719513192772865\n",
      "it 800, training loss=0.008646287024021149\n",
      "it 820, training loss=0.00860920362174511\n",
      "it 840, training loss=0.008577105589210987\n",
      "it 860, training loss=0.00899494905024767\n",
      "it 880, training loss=0.008526986464858055\n",
      "it 900, training loss=0.008550985716283321\n",
      "it 920, training loss=0.008443237282335758\n",
      "it 940, training loss=0.01008073054254055\n",
      "it 960, training loss=0.00820623803883791\n",
      "it 980, training loss=0.008057672530412674\n",
      "it 1000, training loss=0.007977396249771118\n",
      "0.007974863052368164 0.31648707389831543\n",
      "Start MP-MTL ...\n",
      "it 20, training loss=0.35787123441696167\n",
      "it 40, training loss=0.16447968780994415\n",
      "it 60, training loss=0.09663660079240799\n",
      "it 80, training loss=0.0680990219116211\n",
      "it 100, training loss=0.05289505794644356\n",
      "it 120, training loss=0.04107695445418358\n",
      "it 140, training loss=0.03326939046382904\n",
      "it 160, training loss=0.02623174712061882\n",
      "it 180, training loss=0.021910956129431725\n",
      "it 200, training loss=0.01828405074775219\n",
      "it 220, training loss=0.016206927597522736\n",
      "it 240, training loss=0.014207078143954277\n",
      "it 260, training loss=0.013084088452160358\n",
      "it 280, training loss=0.011852169409394264\n",
      "it 300, training loss=0.01130560040473938\n",
      "it 320, training loss=0.010789229534566402\n",
      "it 340, training loss=0.01065022498369217\n",
      "it 360, training loss=0.010444427840411663\n",
      "it 380, training loss=0.010412152856588364\n",
      "it 400, training loss=0.010315991938114166\n",
      "it 420, training loss=0.010311782360076904\n",
      "it 440, training loss=0.010262591764330864\n",
      "it 460, training loss=0.010264706797897816\n",
      "it 480, training loss=0.010237162001430988\n",
      "it 500, training loss=0.010238665156066418\n",
      "it 520, training loss=0.010220744647085667\n",
      "it 540, training loss=0.010218620300292969\n",
      "it 560, training loss=0.010202822275459766\n",
      "it 580, training loss=0.01019374094903469\n",
      "it 600, training loss=0.010172443464398384\n",
      "it 620, training loss=0.01014896109700203\n",
      "it 640, training loss=0.01010842528194189\n",
      "it 660, training loss=0.010050754994153976\n",
      "it 680, training loss=0.00995734240859747\n",
      "it 700, training loss=0.009814361110329628\n",
      "it 720, training loss=0.009602493606507778\n",
      "it 740, training loss=0.009342160075902939\n",
      "it 760, training loss=0.009100757539272308\n",
      "it 780, training loss=0.008933785371482372\n",
      "it 800, training loss=0.008833925239741802\n",
      "it 820, training loss=0.008777796290814877\n",
      "it 840, training loss=0.008746958337724209\n",
      "it 860, training loss=0.008731045760214329\n",
      "it 880, training loss=0.008723372593522072\n",
      "it 900, training loss=0.008720631711184978\n",
      "it 920, training loss=0.00872061401605606\n",
      "it 940, training loss=0.008722223341464996\n",
      "it 960, training loss=0.008724704384803772\n",
      "it 980, training loss=0.008727713488042355\n",
      "it 1000, training loss=0.008730914443731308\n",
      "0.0084135252982378 0.018833911046385765\n",
      "60 10 40\n",
      "oracle cluster acc 1.0\n",
      "Start MTL ...\n",
      "it 20, training loss=0.2142503410577774\n",
      "it 40, training loss=0.0854932963848114\n",
      "it 60, training loss=0.05030377209186554\n",
      "it 80, training loss=0.033682238310575485\n",
      "it 100, training loss=0.024031100794672966\n",
      "it 120, training loss=0.01793236844241619\n",
      "it 140, training loss=0.01382811926305294\n",
      "it 160, training loss=0.010903184302151203\n",
      "it 180, training loss=0.008727742359042168\n",
      "it 200, training loss=0.00706756766885519\n",
      "it 220, training loss=0.005783104803413153\n",
      "it 240, training loss=0.004781654570251703\n",
      "it 260, training loss=0.003996287472546101\n",
      "it 280, training loss=0.003376514883711934\n",
      "it 300, training loss=0.002883679000660777\n",
      "it 320, training loss=0.002488143974915147\n",
      "it 340, training loss=0.0021672635339200497\n",
      "it 360, training loss=0.0019037788733839989\n",
      "it 380, training loss=0.001684565213508904\n",
      "it 400, training loss=0.0014996608952060342\n",
      "it 420, training loss=0.001341509516350925\n",
      "it 440, training loss=0.0012044088216498494\n",
      "it 460, training loss=0.001084067509509623\n",
      "it 480, training loss=0.0009772774064913392\n",
      "it 500, training loss=0.0008816500194370747\n",
      "it 520, training loss=0.0007954172906465828\n",
      "it 540, training loss=0.0007172664045356214\n",
      "it 560, training loss=0.000646217493340373\n",
      "it 580, training loss=0.0005815265467390418\n",
      "it 600, training loss=0.0005226123612374067\n",
      "it 620, training loss=0.00046900060260668397\n",
      "it 640, training loss=0.0004202880372758955\n",
      "it 660, training loss=0.00037611491279676557\n",
      "it 680, training loss=0.0003361498820595443\n",
      "it 700, training loss=0.00030007786699570715\n",
      "it 720, training loss=0.0002675981377251446\n",
      "it 740, training loss=0.000238420267123729\n",
      "it 760, training loss=0.00021226512035354972\n",
      "it 780, training loss=0.0001888662518467754\n",
      "it 800, training loss=0.00016796986164990813\n",
      "it 820, training loss=0.00014933699276298285\n",
      "it 840, training loss=0.00013274492812342942\n",
      "it 860, training loss=0.00011798645573435351\n",
      "it 880, training loss=0.00010487091640243307\n",
      "9.887408668873832e-05 0.0009245755500160158\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "it 20, training loss=0.08235692232847214\n",
      "it 40, training loss=0.03285076096653938\n",
      "it 60, training loss=0.01622861810028553\n",
      "it 80, training loss=0.009112108498811722\n",
      "it 100, training loss=0.005648808553814888\n",
      "it 120, training loss=0.003953924402594566\n",
      "it 140, training loss=0.003168214811012149\n",
      "it 160, training loss=0.0027914324309676886\n",
      "it 180, training loss=0.002479203511029482\n",
      "it 200, training loss=0.002063041552901268\n",
      "it 220, training loss=0.0017881152452901006\n",
      "it 240, training loss=0.0016836056020110846\n",
      "it 260, training loss=0.0016082919901236892\n",
      "it 280, training loss=0.001537894131615758\n",
      "it 300, training loss=0.0014554295921698213\n",
      "it 320, training loss=0.0012787068262696266\n",
      "it 340, training loss=0.0007446187664754689\n",
      "it 360, training loss=0.00013534273602999747\n",
      "8.840470400173217e-05 0.0002577675331849605\n",
      "Start MP-MTL ...\n",
      "it 20, training loss=0.37254104018211365\n",
      "it 40, training loss=0.14299757778644562\n",
      "it 60, training loss=0.07102367281913757\n",
      "it 80, training loss=0.04058848321437836\n",
      "it 100, training loss=0.023608626797795296\n",
      "it 120, training loss=0.016284281387925148\n",
      "it 140, training loss=0.00922851637005806\n",
      "it 160, training loss=0.00858535896986723\n",
      "it 180, training loss=0.005101698450744152\n",
      "it 200, training loss=0.005490024108439684\n",
      "it 220, training loss=0.002905401401221752\n",
      "it 240, training loss=0.0031773513182997704\n",
      "it 260, training loss=0.0014173054369166493\n",
      "it 280, training loss=0.002275800099596381\n",
      "it 300, training loss=0.0013049892149865627\n",
      "it 320, training loss=0.0020795618183910847\n",
      "it 340, training loss=0.0013735556276515126\n",
      "it 360, training loss=0.001972742145881057\n",
      "it 380, training loss=0.0014409725554287434\n",
      "it 400, training loss=0.001896655885502696\n",
      "it 420, training loss=0.0014953219797462225\n",
      "it 440, training loss=0.0018405158771201968\n",
      "it 460, training loss=0.0015377465169876814\n",
      "it 480, training loss=0.0017988086910918355\n",
      "it 500, training loss=0.001570459920912981\n",
      "it 520, training loss=0.0017677161376923323\n",
      "it 540, training loss=0.0015955108683556318\n",
      "it 560, training loss=0.0017444780096411705\n",
      "it 580, training loss=0.0016146254492923617\n",
      "it 600, training loss=0.0017270641401410103\n",
      "it 620, training loss=0.001629153615795076\n",
      "it 640, training loss=0.0017140262061730027\n",
      "it 660, training loss=0.0016401660395786166\n",
      "it 680, training loss=0.0017042177496477962\n",
      "it 700, training loss=0.0016485074302181602\n",
      "it 720, training loss=0.001696850173175335\n",
      "it 740, training loss=0.001654823892749846\n",
      "it 760, training loss=0.0016913024010136724\n",
      "it 780, training loss=0.0016596047207713127\n",
      "it 800, training loss=0.0016871088882908225\n",
      "it 820, training loss=0.0016632392071187496\n",
      "it 840, training loss=0.0016839461168274283\n",
      "it 860, training loss=0.0016659641405567527\n",
      "it 880, training loss=0.0016815841663628817\n",
      "it 900, training loss=0.001668028999119997\n",
      "it 920, training loss=0.0016798041760921478\n",
      "it 940, training loss=0.0016695762751623988\n",
      "it 960, training loss=0.0016784528270363808\n",
      "it 980, training loss=0.0016707548638805747\n",
      "it 1000, training loss=0.0016774301184341311\n",
      "0.0014533917419612408 0.0011114742374047637\n",
      "80 10 40\n",
      "oracle cluster acc 1.0\n",
      "Start MTL ...\n",
      "it 20, training loss=0.23294930160045624\n",
      "it 40, training loss=0.09241601824760437\n",
      "it 60, training loss=0.05118342861533165\n",
      "it 80, training loss=0.033381279557943344\n",
      "it 100, training loss=0.02412578836083412\n",
      "it 120, training loss=0.018630582839250565\n",
      "it 140, training loss=0.014985919930040836\n",
      "it 160, training loss=0.012366742826998234\n",
      "it 180, training loss=0.010387088172137737\n",
      "it 200, training loss=0.008840593509376049\n",
      "it 220, training loss=0.007605191320180893\n",
      "it 240, training loss=0.006607541348785162\n",
      "it 260, training loss=0.005801849532872438\n",
      "it 280, training loss=0.005155408289283514\n",
      "it 300, training loss=0.004641397390514612\n",
      "it 320, training loss=0.004236180335283279\n",
      "it 340, training loss=0.003918532282114029\n",
      "it 360, training loss=0.0036694963928312063\n",
      "it 380, training loss=0.003472354495897889\n",
      "it 400, training loss=0.0033125272020697594\n",
      "it 420, training loss=0.0031772577203810215\n",
      "it 440, training loss=0.0030551692470908165\n",
      "it 460, training loss=0.00293577928096056\n",
      "it 480, training loss=0.0028092011343687773\n",
      "it 500, training loss=0.0026662317104637623\n",
      "it 520, training loss=0.0024990576785057783\n",
      "it 540, training loss=0.002302703447639942\n",
      "it 560, training loss=0.002076871693134308\n",
      "it 580, training loss=0.0018273189198225737\n",
      "it 600, training loss=0.001565568265505135\n",
      "it 620, training loss=0.0013064151862636209\n",
      "it 640, training loss=0.0010641186963766813\n",
      "it 660, training loss=0.000849119562190026\n",
      "it 680, training loss=0.0006666324334219098\n",
      "it 700, training loss=0.0005171521916054189\n",
      "it 720, training loss=0.0003979678440373391\n",
      "it 740, training loss=0.0003047714999411255\n",
      "it 760, training loss=0.00023285849601961672\n",
      "it 780, training loss=0.00017783718067221344\n",
      "it 800, training loss=0.00013594236224889755\n",
      "it 820, training loss=0.00010411108814878389\n",
      "9.743008558871225e-05 0.00045581869198940694\n",
      "cluster acc 1.0\n",
      "Start CMTL ...\n",
      "it 20, training loss=0.08245975524187088\n",
      "it 40, training loss=0.03643212467432022\n",
      "it 60, training loss=0.01972118765115738\n",
      "it 80, training loss=0.011719311587512493\n",
      "it 100, training loss=0.007114991545677185\n",
      "it 120, training loss=0.004592713434249163\n",
      "it 140, training loss=0.003915945068001747\n",
      "it 160, training loss=0.003584811929613352\n",
      "it 180, training loss=0.0031106770038604736\n",
      "it 200, training loss=0.0026381679344922304\n",
      "it 220, training loss=0.002492241095751524\n",
      "it 240, training loss=0.002429740969091654\n",
      "it 260, training loss=0.002366206143051386\n",
      "it 280, training loss=0.002269199350848794\n",
      "it 300, training loss=0.0020736753940582275\n",
      "it 320, training loss=0.0015629940899088979\n",
      "it 340, training loss=0.0005357490736059844\n",
      "8.538013935321942e-05 0.00017660310550127178\n",
      "Start MP-MTL ...\n",
      "it 20, training loss=0.4004398286342621\n",
      "it 40, training loss=0.1258353590965271\n",
      "it 60, training loss=0.054831892251968384\n",
      "it 80, training loss=0.03028331696987152\n",
      "it 100, training loss=0.01893637515604496\n",
      "it 120, training loss=0.007966553792357445\n",
      "it 140, training loss=0.006612231023609638\n",
      "it 160, training loss=0.003048823680728674\n",
      "it 180, training loss=0.003053181106224656\n",
      "it 200, training loss=0.0006384559674188495\n",
      "it 220, training loss=0.0019434071145951748\n",
      "it 240, training loss=0.0004515191540122032\n",
      "it 260, training loss=0.0017692690016701818\n",
      "it 280, training loss=0.0004750982334371656\n",
      "it 300, training loss=0.0016497060423716903\n",
      "it 320, training loss=0.000517236883752048\n",
      "it 340, training loss=0.0015407109167426825\n",
      "it 360, training loss=0.0005619573639705777\n",
      "it 380, training loss=0.0014446595450863242\n",
      "it 400, training loss=0.0006052269600331783\n",
      "it 420, training loss=0.0013626697473227978\n",
      "it 440, training loss=0.0006455376278609037\n",
      "it 460, training loss=0.0012937725987285376\n",
      "it 480, training loss=0.0006822874420322478\n",
      "it 500, training loss=0.0012362643610686064\n",
      "it 520, training loss=0.0007153150509111583\n",
      "it 540, training loss=0.0011883751722052693\n",
      "it 560, training loss=0.0007447137031704187\n",
      "it 580, training loss=0.0011484533315524459\n",
      "it 600, training loss=0.0007706747273914516\n",
      "it 620, training loss=0.0011151237413287163\n",
      "it 640, training loss=0.0007934641325846314\n",
      "it 660, training loss=0.0010872682323679328\n",
      "it 680, training loss=0.0008133630617521703\n",
      "it 700, training loss=0.0010639306856319308\n",
      "it 720, training loss=0.0008306633681058884\n",
      "it 740, training loss=0.001044331002049148\n",
      "it 760, training loss=0.0008456634823232889\n",
      "it 780, training loss=0.0010278489207848907\n",
      "it 800, training loss=0.0008586368057876825\n",
      "it 820, training loss=0.001013959408737719\n",
      "it 840, training loss=0.000869824318215251\n",
      "it 860, training loss=0.001002236152999103\n",
      "it 880, training loss=0.0008794621098786592\n",
      "it 900, training loss=0.0009923253674060106\n",
      "it 920, training loss=0.0008877443033270538\n",
      "it 940, training loss=0.0009839445119723678\n",
      "it 960, training loss=0.0008948573376983404\n",
      "it 980, training loss=0.0009768492309376597\n",
      "it 1000, training loss=0.0009009454515762627\n",
      "0.0008169271750375628 0.00069907441502437\n"
     ]
    }
   ],
   "source": [
    "lr_mtl=2e-2\n",
    "sigma=0.\n",
    "eps=0.\n",
    "ITN=1 # NUMBER OF AVERAGES TO RUN\n",
    "r=2\n",
    "R=32\n",
    "d=128\n",
    "# n0=10\n",
    "# nb=int(np.sqrt(R*r)*n0)\n",
    "# kb=10\n",
    "nb=40\n",
    "Kb=64\n",
    "kb=10\n",
    "# T=Kb*k\n",
    "LEN=4\n",
    "ns=(np.arange(LEN)+1)*20\n",
    "# ns=[40,50,60]\n",
    "ks=[2,4,7,10,15,20]\n",
    "# Ks=[5,10,20,30,40,60,80,110,150]\n",
    "# ns=[100,10]\n",
    "# lrs=[0.001,0.0005]\n",
    "# LEN=len(ks)\n",
    "# Ks=[2,50]\n",
    "# model_mtl=MTL(d=d,R=R,T=T)\n",
    "# model_cmtl=CMTL(d=d,r=r,K=K,T=T)\n",
    "# model_mpmtl=MPMTL(d=d,R=R,r=r,K=K,T=T)\n",
    "ERRn=np.zeros((LEN,ITN,3,2,3))\n",
    "ERRk=np.zeros((LEN,ITN,3,2,3))\n",
    "ERRK=np.zeros((LEN,ITN,3,2,3))\n",
    "acc=np.zeros((LEN,ITN,2))\n",
    "print('Vary # samples')\n",
    "for it in range(ITN):\n",
    "    for x in range(LEN):\n",
    "        n=ns[x]; k=kb; K=Kb\n",
    "        print(n,k,K)\n",
    "        RANDOM_CLUSTER=False\n",
    "        GROUND_TRUTH = False\n",
    "        ERRn[x,it,0],acc[x,it]=do_one_iter()\n",
    "        # GROUND_TRUTH = True\n",
    "        # ERRn[x,it,1],_=do_one_iter()\n",
    "        # RANDOM_CLUSTER = True\n",
    "        # ERRn[x,it,2]=do_one_iter()\n",
    "    # np.save(f'clustering_error_pytorch_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}.npy',ERRn)\n",
    "\n",
    "# print('Vary # tasks')\n",
    "# for x in range(LEN):\n",
    "#     n=nb; k=ks[x]; K=Kb\n",
    "#     print(n,k,K)\n",
    "#     for it in range(ITN):\n",
    "#         RANDOM_CLUSTER=False\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRk[x,it,0]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         ERRk[x,it,1]=do_one_iter()\n",
    "#         RANDOM_CLUSTER = True\n",
    "#         ERRk[x,it,2]=do_one_iter()\n",
    "\n",
    "# print('Vary # of clusters')\n",
    "# for x in range(LEN):\n",
    "#     n=nb; T=T; K=Ks[x]\n",
    "#     print(n,T,K)\n",
    "#     for it in range(ITN):\n",
    "#         GROUND_TRUTH = False\n",
    "#         ERRK[x,it,0]=do_one_iter()\n",
    "#         GROUND_TRUTH = True\n",
    "#         ERRK[x,it,1]=do_one_iter()\n",
    "# np.save('cluster_error_K.npy',ERRK)\n",
    "# np.save('cluster_error_kk.npy',ERRk)\n",
    "# np.save(f'clustering_error_pytorch_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy',ERRn)\n",
    "# np.save(f'clustering_error_k_R{R}r{r}d{d}K{Kb}n{nb}ITN{ITN}THRED{THRED}.npy',ERRk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigma=0.\n",
    "# np.save(f'clustering_error_v2_pytorch_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy',ERRn)\n",
    "# ITN=1\n",
    "# LEN=5\n",
    "# IDX=1\n",
    "# THRED=0.5\n",
    "# r=2;R=32;d=128;k=10;Kb=64\n",
    "# ns=(np.arange(LEN)+1)*20\n",
    "# sigma=0.02\n",
    "# # ERRn=np.load(f'clustering_error_fixed_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}.npy')\n",
    "# # ERRn=np.load(f'clustering_error_fixed_n_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy')\n",
    "# # print(ns, ERRn.shape)\n",
    "# # ns=ns[:,:IDX]\n",
    "# # ERRn = ERRn[:,:IDX]\n",
    "# print(ERRn)\n",
    "# sigma=0.02\n",
    "# ERRn=np.load(f'clustering_error_v2_pytorch_R{R}r{r}d{d}K{Kb}k{k}ITN{ITN}THRED{THRED}sigma{sigma}.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mrk=['s','o','d']\n",
    "labels=['MTL','Cluster-MTL','Multipath-MTL']\n",
    "labels2=['Oracle','Random']\n",
    "ls=[]\n",
    "plt.figure(figsize=(8,6))\n",
    "ax = plt.gca()\n",
    "# ns = ns[:10]\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    l,=plt.semilogy(ns,quant(ERRn[:,:,0,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "    ls.append(l)\n",
    "    # plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "    if i >0:\n",
    "        s1,=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "        s2,=plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "    # if i == 2:\n",
    "    #     s1=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "    #     plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,0,1,i],0.25),quant(ERRn[:,:,0,1,i],0.75),alpha=0.25)\n",
    "plt.ylim([0.002,1])\n",
    "# plt.xlim([0,20])\n",
    "# plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "legend1=plt.legend([s1,s2],labels2,fontsize=20,loc='center left')\n",
    "plt.legend(ls,labels,fontsize=20)\n",
    "# plt.gca().add_artist(legend1)\n",
    "# plt.legend(labels2,fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "# plt.savefig('clusterring_sample_per_task_pinv.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# ax = plt.gca()\n",
    "# for i in range(3):\n",
    "#     color = next(ax._get_lines.prop_cycler)['color']\n",
    "#     l,=plt.semilogy(ks,quant(ERRk[:,:,0,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "#     ls.append(l)\n",
    "#     # plt.semilogy(ns,quant(ERRn[:,:,0,0,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels[i])\n",
    "#     if i >0:\n",
    "#         s1,=plt.semilogy(ks,quant(ERRk[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "#         s2,=plt.semilogy(ks,quant(ERRk[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "#     # if i == 2:\n",
    "#     #     s1=plt.semilogy(ns,quant(ERRn[:,:,1,1,i],0.5),'--'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[0])\n",
    "#     #     plt.semilogy(ns,quant(ERRn[:,:,2,1,i],0.5),':'+mrk[i],linewidth=3,markersize=12,color=color,label=labels2[1])\n",
    "#     plt.fill_between(ks,quant(ERRk[:,:,0,1,i],0.25),quant(ERRk[:,:,0,1,i],0.75),alpha=0.25)\n",
    "# # plt.ylim([0.002,1])\n",
    "# # plt.xlim([0,50])\n",
    "# # plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "# # plt.legend(fontsize=20)\n",
    "# legend1=plt.legend([s1,s2],labels2,fontsize=20,loc='center left')\n",
    "# plt.legend(ls,labels,fontsize=20)\n",
    "# plt.gca().add_artist(legend1)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# tasks per cluster',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# # plt.show()\n",
    "# plt.savefig(f'clustering_task_per_cluster_{ITN}runs.pdf')\n",
    "\n",
    "# plt.figure(figsize=(8,6))\n",
    "# ax = plt.gca()\n",
    "# for i in range(3):\n",
    "#     color = next(ax._get_lines.prop_cycler)['color']\n",
    "#     q=quant(ERRK[:,:,0,1,i],0.5); q2=q.copy()\n",
    "#     q_=quant(ERRK[:,:,1,1,i],0.5); q2_=q_.copy()\n",
    "#     #if i==1: q2[:1]=np.array([0.192])\n",
    "#     plt.semilogy(Ks,q2,mrk[i]+'-',linewidth=4,markersize=12,color=color,label=labels[i])\n",
    "#     plt.semilogy(Ks,q2_,mrk[i]+'--',linewidth=4,markersize=12,color=color)\n",
    "#     plt.fill_between(Ks,quant(ERRK[:,:,0,1,i],0.25)+q2-q,quant(ERRK[:,:,0,1,i],0.75)+q2-q,alpha=0.25)\n",
    "# # plt.ylim([0.002,1])\n",
    "# # plt.xlim([0,150])\n",
    "# # plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "# plt.legend(fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "# plt.yticks(fontsize=20)\n",
    "# plt.xlabel('# clusters',fontsize=24)\n",
    "# plt.ylabel('Test risk',fontsize=24)\n",
    "# plt.grid(True)\n",
    "# plt.tight_layout()\n",
    "# plt.show()\n",
    "# # plt.savefig('cluster_fig.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.6 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "6039e0a357e028654dec7b98ed68c32095ad599e06bda8871d327c5a065c5ce6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/imbalance_subspace_cluster_AAAI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def do_one_iter():\n",
    "    T1 = K*k1; T2=K*k2; T=T1+T2\n",
    "    # T=K*k1 + K*k2\n",
    "    print(f'# of tasks {T}.')\n",
    "    print(f'# of total samples {T1*n1+T2*n2}')\n",
    "    ERR=10000*np.ones((2,3,3))\n",
    "    SM=get_sub(R,d)\n",
    "    SC=[]\n",
    "    SCC=[]\n",
    "    for i in range(2*K):\n",
    "        SC.append(get_sub(r,R))\n",
    "        SCC.append(SC[i].dot(SM))\n",
    "\n",
    "    betas=randn_norm(T,r).reshape(K,k1+k2,r)\n",
    "    betah=np.zeros((K,k1+k2,d))\n",
    "    betasD=np.zeros((K,k1+k2,d))\n",
    "    yy1=np.zeros((K,k1,n1))\n",
    "    XX1=np.random.randn(K,k1,n1,d)\n",
    "    yy2=np.zeros((K,k2,n2))\n",
    "    XX2=np.random.randn(K,k2,n2,d)\n",
    "    yt1=np.zeros((K,k1,n2+n2))\n",
    "    XT1=np.random.randn(K,k1,n2+n2,d)\n",
    "    yt2=np.zeros((K,k2,n2+n2))\n",
    "    XT2=np.random.randn(K,k2,n2+n2,d)\n",
    "    corr=np.zeros((K,k1+k2))\n",
    "    for i in range(K):\n",
    "        for j in range(k1):\n",
    "            betasD[i,j]=SCC[i].T.dot(betas[i,j])\n",
    "            yy1[i,j]=XX1[i,j].dot(betasD[i,j])+np.random.randn(n1) * np.sqrt(sigma)\n",
    "            yt1[i,j]=XT1[i,j].dot(betasD[i,j])+np.random.randn(n2+n2) * np.sqrt(sigma)\n",
    "            betah[i,j]=XX1[i,j].T.dot(yy1[i,j])/n1\n",
    "            corr[i,j]=betah[i,j].dot(betasD[i,j])/npl.norm(betah[i,j])\n",
    "        for j in range(k2):\n",
    "            j_=j+k1\n",
    "            betasD[i,j_]=SCC[i+K].T.dot(betas[i,j_])\n",
    "            yy2[i,j]=XX2[i,j].dot(betasD[i,j_])+np.random.randn(n2) * np.sqrt(sigma)\n",
    "            yt2[i,j]=XT2[i,j].dot(betasD[i,j_])+np.random.randn(n2+n2) * np.sqrt(sigma)\n",
    "            betah[i,j_]=XX2[i,j].T.dot(yy2[i,j])/n2\n",
    "            corr[i,j_]=betah[i,j_].dot(betasD[i,j_])/npl.norm(betah[i,j_])\n",
    "\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for j in range(k1):\n",
    "            MOM+=np.outer(betah[i,j],betah[i,j])\n",
    "            MOMT[-1]+=np.outer(betah[i,j],betah[i,j])\n",
    "        MOMT[-1]/=k1\n",
    "\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for j in range(k2):\n",
    "            j_ = j+k1\n",
    "            MOM+=np.outer(betah[i,j_],betah[i,j_])\n",
    "            MOMT[-1]+=np.outer(betah[i,j_],betah[i,j_])\n",
    "        MOMT[-1]/=k2\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(2*K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(2*K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(2*K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(2*K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((K,k1+k2,d))\n",
    "    betaC=np.zeros((K,k1+k2,r))\n",
    "\n",
    "    ITN=10\n",
    "    \n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errM1=0\n",
    "        errMT1=0\n",
    "        errM2=0\n",
    "        errMT2=0\n",
    "        XC=np.zeros((n1*K*k1+n2*K*k2,R*d))\n",
    "        yC=np.zeros((n1*K*k1+n2*K*k2))\n",
    "        for i in range(K):\n",
    "            for j in range(k1):\n",
    "                X=XX1[i,j].dot(GM.T)\n",
    "                beta[i,j]=GM.T.dot(npl.pinv(X).dot(yy1[i,j]))\n",
    "                errM1+=npl.norm(yy1[i,j]-XX1[i,j].dot(beta[i,j]))**2/n1\n",
    "                errMT1+=npl.norm(yt1[i,j]-XT1[i,j].dot(beta[i,j]))**2/(n1+n2)\n",
    "                yC[n1*(i*k1+j):n1*(i*k1+j+1)]=yy1[i,j]\n",
    "                XC[n1*(i*k1+j):n1*(i*k1+j+1)]=np.kron(GM.dot(beta[i,j]),XX1[i,j])\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                temp = n1*K*k1\n",
    "                X=XX2[i,j].dot(GM.T)\n",
    "                beta[i,j_]=GM.T.dot(npl.pinv(X).dot(yy2[i,j]))\n",
    "                errM2+=npl.norm(yy2[i,j]-XX2[i,j].dot(beta[i,j_]))**2/n2\n",
    "                errMT2+=npl.norm(yt2[i,j]-XT2[i,j].dot(beta[i,j_]))**2/(n1+n2)\n",
    "                yC[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=yy2[i,j]\n",
    "                XC[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=np.kron(GM.dot(beta[i,j_]),XX2[i,j])\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        ERR[0,0,0]=np.minimum(ERR[0,0,0],errM1/T1)\n",
    "        ERR[1,0,0]=np.minimum(ERR[1,0,0],errMT1/T1)\n",
    "        ERR[0,0,1]=np.minimum(ERR[0,0,1],errM2/T2)\n",
    "        ERR[1,0,1]=np.minimum(ERR[1,0,1],errMT2/T2)\n",
    "        ERR[0,0,2]=np.minimum(ERR[0,0,2],(errM1+errM2)/T)\n",
    "        ERR[1,0,2]=np.minimum(ERR[1,0,2],(errMT1+errMT2)/T)\n",
    "\n",
    "    # C-MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errT1=0\n",
    "        errTT1=0\n",
    "        errT2=0\n",
    "        errTT2=0\n",
    "        for i in range(K):\n",
    "            XC=np.zeros((n1*k1,r*d))\n",
    "            yC=np.zeros((n1*k1))\n",
    "            for j in range(k1):\n",
    "                X=XX1[i,j].dot(GT[i].T)\n",
    "                betaC[i,j]=npl.pinv(X).dot(yy1[i,j])\n",
    "                errT1+=npl.norm(yy1[i,j]-XX1[i,j].dot(GT[i].T.dot(betaC[i,j])))**2/n1\n",
    "                errTT1+=npl.norm(yt1[i,j]-XT1[i,j].dot(GT[i].T.dot(betaC[i,j])))**2/(n1+n2)\n",
    "            for j in range(k1):\n",
    "                yC[n1*j:n1*(j+1)]=yy1[i,j]\n",
    "                XC[n1*j:n1*(j+1)]=np.kron(betaC[i,j],XX1[i,j])\n",
    "            GT[i]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "            XC=np.zeros((n2*k2,r*d))\n",
    "            yC=np.zeros((n2*k2))\n",
    "            i_ = i+K\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                X=XX2[i,j].dot(GT[i_].T)\n",
    "                betaC[i,j_]=npl.pinv(X).dot(yy2[i,j])\n",
    "                errT2+=npl.norm(yy2[i,j]-XX2[i,j].dot(GT[i_].T.dot(betaC[i,j_])))**2/n2\n",
    "                errTT2+=npl.norm(yt2[i,j]-XT2[i,j].dot(GT[i_].T.dot(betaC[i,j_])))**2/(n1+n2)\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                yC[n2*j:n2*(j+1)]=yy2[i,j]\n",
    "                XC[n2*j:n2*(j+1)]=np.kron(betaC[i,j_],XX2[i,j])\n",
    "            GT[i_]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "        ERR[0,1,0]=np.minimum(ERR[0,1,0],errT1/T1)\n",
    "        ERR[1,1,0]=np.minimum(ERR[1,1,0],errTT1/T1)\n",
    "        ERR[0,1,1]=np.minimum(ERR[0,1,1],errT2/T2)\n",
    "        ERR[1,1,1]=np.minimum(ERR[1,1,1],errTT2/T2)\n",
    "        ERR[0,1,2]=np.minimum(ERR[0,1,2],(errT1+errT2)/T)\n",
    "        ERR[1,1,2]=np.minimum(ERR[1,1,2],(errTT1+errTT2)/T)\n",
    "    \n",
    "    \n",
    "    # MP-MTL ALS\n",
    "    GP=np.array(HP)\n",
    "    GPC=np.array(HPC)\n",
    "    GPM=HM.copy()\n",
    "    betaP=np.zeros((K,k1+k2,d))\n",
    "    betaPC=np.zeros((K,k1+k2,r))\n",
    "    for it in range(ITN):\n",
    "        errP1=0\n",
    "        errPT1=0\n",
    "        errP2=0\n",
    "        errPT2=0\n",
    "        XM=np.zeros((n1*k1*K+n2*k2*K,R*d))\n",
    "        yM=np.zeros((n1*k1*K+n2*k2*K))\n",
    "        for i in range(K):\n",
    "            GPC[i]=GP[i].dot(GPM)\n",
    "            for j in range(k1):\n",
    "                X=XX1[i,j].dot(GPC[i].T)\n",
    "                betaPC[i,j]=npl.pinv(X).dot(yy1[i,j])\n",
    "                errP1+=npl.norm(yy1[i,j]-XX1[i,j].dot(GPC[i].T.dot(betaPC[i,j])))**2/n1\n",
    "                errPT1+=npl.norm(yt1[i,j]-XT1[i,j].dot(GPC[i].T.dot(betaPC[i,j])))**2/(n1+n2)\n",
    "            XC=np.zeros((n1*k1,r*R))\n",
    "            yC=np.zeros((n1*k1))\n",
    "            for j in range(k1):\n",
    "                yC[n1*j:n1*(j+1)]=yy1[i,j]\n",
    "                XC[n1*j:n1*(j+1)]=np.kron(betaPC[i,j],XX1[i,j].dot(GPM.T))\n",
    "            GP[i]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "            for j in range(k1):\n",
    "                bth=GP[i].T.dot(betaPC[i,j])\n",
    "                yM[n1*(i*k1+j):n1*(i*k1+j+1)]=yy1[i,j]\n",
    "                XM[n1*(i*k1+j):n1*(i*k1+j+1)]=np.kron(bth,XX1[i,j])\n",
    "\n",
    "            i_ = i+K\n",
    "            GPC[i_]=GP[i_].dot(GPM)\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                X=XX2[i,j].dot(GPC[i_].T)\n",
    "                betaPC[i,j_]=npl.pinv(X).dot(yy2[i,j])\n",
    "                errP2+=npl.norm(yy2[i,j]-XX2[i,j].dot(GPC[i_].T.dot(betaPC[i,j_])))**2/n2\n",
    "                errPT2+=npl.norm(yt2[i,j]-XT2[i,j].dot(GPC[i_].T.dot(betaPC[i,j_])))**2/(n1+n2)\n",
    "            XC=np.zeros((n2*k2,r*R))\n",
    "            yC=np.zeros((n2*k2))\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                yC[n2*j:n2*(j+1)]=yy2[i,j]\n",
    "                XC[n2*j:n2*(j+1)]=np.kron(betaPC[i,j_],XX2[i,j].dot(GPM.T))\n",
    "            GP[i_]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                temp = n1*K*k1\n",
    "                bth=GP[i_].T.dot(betaPC[i,j_])\n",
    "                yM[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=yy2[i,j]\n",
    "                XM[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=np.kron(bth,XX2[i,j])\n",
    "        GPM=npl.pinv(XM).dot(yM).reshape(R,d)\n",
    "        #print('Path Train',it,errP/T,'Test',errPT/T)\n",
    "        ERR[0,2,0]=np.minimum(ERR[0,2,0],errP1/T1)\n",
    "        ERR[1,2,0]=np.minimum(ERR[1,2,0],errPT1/T1)\n",
    "        ERR[0,2,1]=np.minimum(ERR[0,2,1],errP2/T2)\n",
    "        ERR[1,2,1]=np.minimum(ERR[1,2,1],errPT2/T2)\n",
    "        ERR[0,2,2]=np.minimum(ERR[0,2,2],(errP1+errP2)/T)\n",
    "        ERR[1,2,2]=np.minimum(ERR[1,2,2],(errPT1+errPT2)/T)\n",
    "    return ERR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # samples\n",
      "1 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "5 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "9 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "13 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "17 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "21 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "25 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "29 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "33 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "Vary # tasks\n",
      "10 10 2 50 10\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "10 10 4 50 10\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "10 10 7 50 10\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "10 10 10 50 10\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "10 10 15 50 10\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "10 10 20 50 10\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "10 10 30 50 10\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "10 10 40 50 10\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "10 10 50 50 10\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n"
     ]
    }
   ],
   "source": [
    "sigma = 0.02\n",
    "ITN=1 # NUMBER OF AVERAGES TO RUN\n",
    "r=2\n",
    "R=4*r\n",
    "d=4*R\n",
    "\n",
    "n0=5\n",
    "Kb=20\n",
    "k1s = [2,4,7,10,15,20,30,40,50] \n",
    "LEN=len(k1s)\n",
    "n1s = (np.arange(LEN)*4+1)*1\n",
    "\n",
    "ERRn=np.zeros((LEN,ITN,2,3,3))\n",
    "ERRk=np.zeros((LEN,ITN,2,3,3))\n",
    "\n",
    "print('Vary # samples')\n",
    "for x in range(LEN):\n",
    "    n1=n1s[x]; n2=n1s[-1]; k1=10; k2=10; K=Kb//2\n",
    "    print(n1,n2,k1,k2,K)\n",
    "    for it in range(ITN):\n",
    "        ERRn[x,it]=do_one_iter()\n",
    "\n",
    "print('Vary # tasks')\n",
    "for x in range(LEN):\n",
    "    n1=10; n2=10; k1=k1s[x]; k2=k1s[-1]; K=Kb//2\n",
    "    print(n1,n2,k1,k2,K)\n",
    "    for it in range(ITN):\n",
    "        ERRk[x,it]=do_one_iter()\n",
    "\n",
    "# np.save('error_n1.npy',ERRn)\n",
    "# np.save('error_k1.npy',ERRk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ERRn=np.load('error_vary_n_v2.npy')\n",
    "# ERRk=np.load('error_vary_k_v2.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "idx = 0\n",
    "mrk=['s','o','d']\n",
    "labels=['MTL','Cluster-MTL','Multipath-MTL']\n",
    "ax = plt.gca()\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    plt.semilogy(n1s,quant(ERRn[:,:,1,i,idx],0.5),'-'+mrk[i],color=color,linewidth=3,markersize=12,label=labels[i])\n",
    "    plt.semilogy(n1s,quant(ERRn[:,:,1,i,idx+1],0.5),'--'+mrk[i],color=color,linewidth=3,markersize=12)\n",
    "    plt.fill_between(n1s,quant(ERRn[:,:,1,i,idx],0.25),quant(ERRn[:,:,1,i,idx],0.75),alpha=0.25)\n",
    "# plt.ylim([0.02,1])\n",
    "plt.legend(fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('worse_sample_per_task.pdf')\n",
    "ax = plt.gca()\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    plt.semilogy(k1s,quant(ERRk[:,:,1,i,idx],0.5),'-'+mrk[i],color=color,linewidth=3,markersize=12, label=labels[i])\n",
    "    plt.fill_between(k1s,quant(ERRk[:,:,1,i,idx],0.25),quant(ERRk[:,:,1,i,idx],0.75),alpha=0.25)\n",
    "    if i==10:\n",
    "        plt.semilogy(k1s,[np.mean(quant(ERRk[:,:,1,i,idx+1],0.5))]*LEN,'--'+mrk[i],color=color,linewidth=3,markersize=12)\n",
    "    else:\n",
    "        plt.semilogy(k1s,quant(ERRk[:,:,1,i,idx+1],0.5),'--'+mrk[i],color=color,linewidth=3,markersize=12)\n",
    "# plt.ylim([0.02,1])\n",
    "plt.legend(fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks([0.1,0.2,0.6,1],fontsize=20)\n",
    "plt.xlabel('# tasks per cluster',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('worse_task_per_cluster.pdf')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6.12 ('python36')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.12"
  },
  "vscode": {
   "interpreter": {
    "hash": "f31cd13074e38cd1b3e8a78c74aa6b33bf8601e117fc2fbbc4c4dda12f679f00"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/imbalance_subspace_cluster_AAAI_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def do_one_iter():\n",
    "    T1 = K*k1; T2=K*k2; T=T1+T2\n",
    "    # T=K*k1 + K*k2\n",
    "    print(f'# of tasks {T}.')\n",
    "    print(f'# of total samples {T1*n1+T2*n2}')\n",
    "    ERR=10000*np.ones((2,3,3))\n",
    "    SM=get_sub(R,d)\n",
    "    SC=[]\n",
    "    SCC=[]\n",
    "    for i in range(2*K):\n",
    "        SC.append(get_sub(r,R))\n",
    "        SCC.append(SC[i].dot(SM))\n",
    "\n",
    "    betas=randn_norm(T,r).reshape(K,k1+k2,r)\n",
    "    betah=np.zeros((K,k1+k2,d))\n",
    "    betasD=np.zeros((K,k1+k2,d))\n",
    "    yy1=np.zeros((K,k1,n1))\n",
    "    XX1=np.random.randn(K,k1,n1,d)\n",
    "    yy2=np.zeros((K,k2,n2))\n",
    "    XX2=np.random.randn(K,k2,n2,d)\n",
    "    yt1=np.zeros((K,k1,n1+n2))\n",
    "    XT1=np.random.randn(K,k1,n1+n2,d)\n",
    "    yt2=np.zeros((K,k2,n1+n2))\n",
    "    XT2=np.random.randn(K,k2,n1+n2,d)\n",
    "    corr=np.zeros((K,k1+k2))\n",
    "    for i in range(K):\n",
    "        for j in range(k1):\n",
    "            betasD[i,j]=SCC[i].T.dot(betas[i,j])\n",
    "            yy1[i,j]=XX1[i,j].dot(betasD[i,j])+np.random.randn(n1) * np.sqrt(sigma)\n",
    "            yt1[i,j]=XT1[i,j].dot(betasD[i,j])+np.random.randn(n1+n2) * np.sqrt(sigma)\n",
    "            betah[i,j]=XX1[i,j].T.dot(yy1[i,j])/n1\n",
    "            corr[i,j]=betah[i,j].dot(betasD[i,j])/npl.norm(betah[i,j])\n",
    "        for j in range(k2):\n",
    "            j_=j+k1\n",
    "            betasD[i,j_]=SCC[i+K].T.dot(betas[i,j_])\n",
    "            yy2[i,j]=XX2[i,j].dot(betasD[i,j_])+np.random.randn(n2) * np.sqrt(sigma)\n",
    "            yt2[i,j]=XT2[i,j].dot(betasD[i,j_])+np.random.randn(n1+n2) * np.sqrt(sigma)\n",
    "            betah[i,j_]=XX2[i,j].T.dot(yy2[i,j])/n2\n",
    "            corr[i,j_]=betah[i,j_].dot(betasD[i,j_])/npl.norm(betah[i,j_])\n",
    "\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for j in range(k1):\n",
    "            MOM+=np.outer(betah[i,j],betah[i,j])\n",
    "            MOMT[-1]+=np.outer(betah[i,j],betah[i,j])\n",
    "        MOMT[-1]/=k1\n",
    "\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for j in range(k2):\n",
    "            j_ = j+k1\n",
    "            MOM+=np.outer(betah[i,j_],betah[i,j_])\n",
    "            MOMT[-1]+=np.outer(betah[i,j_],betah[i,j_])\n",
    "        MOMT[-1]/=k2\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(2*K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(2*K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(2*K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(2*K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((K,k1+k2,d))\n",
    "    betaC=np.zeros((K,k1+k2,r))\n",
    "\n",
    "    ITN=10\n",
    "    \n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errM1=0\n",
    "        errMT1=0\n",
    "        errM2=0\n",
    "        errMT2=0\n",
    "        XC=np.zeros((n1*K*k1+n2*K*k2,R*d))\n",
    "        yC=np.zeros((n1*K*k1+n2*K*k2))\n",
    "        for i in range(K):\n",
    "            for j in range(k1):\n",
    "                X=XX1[i,j].dot(GM.T)\n",
    "                beta[i,j]=GM.T.dot(npl.pinv(X).dot(yy1[i,j]))\n",
    "                errM1+=npl.norm(yy1[i,j]-XX1[i,j].dot(beta[i,j]))**2/n1\n",
    "                errMT1+=npl.norm(yt1[i,j]-XT1[i,j].dot(beta[i,j]))**2/(n1+n2)\n",
    "                yC[n1*(i*k1+j):n1*(i*k1+j+1)]=yy1[i,j]\n",
    "                XC[n1*(i*k1+j):n1*(i*k1+j+1)]=np.kron(GM.dot(beta[i,j]),XX1[i,j])\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                temp = n1*K*k1\n",
    "                X=XX2[i,j].dot(GM.T)\n",
    "                beta[i,j_]=GM.T.dot(npl.pinv(X).dot(yy2[i,j]))\n",
    "                errM2+=npl.norm(yy2[i,j]-XX2[i,j].dot(beta[i,j_]))**2/n2\n",
    "                errMT2+=npl.norm(yt2[i,j]-XT2[i,j].dot(beta[i,j_]))**2/(n1+n2)\n",
    "                yC[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=yy2[i,j]\n",
    "                XC[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=np.kron(GM.dot(beta[i,j_]),XX2[i,j])\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        ERR[0,0,0]=np.minimum(ERR[0,0,0],errM1/T1)\n",
    "        ERR[1,0,0]=np.minimum(ERR[1,0,0],errMT1/T1)\n",
    "        ERR[0,0,1]=np.minimum(ERR[0,0,1],errM2/T2)\n",
    "        ERR[1,0,1]=np.minimum(ERR[1,0,1],errMT2/T2)\n",
    "        ERR[0,0,2]=np.minimum(ERR[0,0,2],(errM1+errM2)/T)\n",
    "        ERR[1,0,2]=np.minimum(ERR[1,0,2],(errMT1+errMT2)/T)\n",
    "\n",
    "    # C-MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errT1=0\n",
    "        errTT1=0\n",
    "        errT2=0\n",
    "        errTT2=0\n",
    "        for i in range(K):\n",
    "            XC=np.zeros((n1*k1,r*d))\n",
    "            yC=np.zeros((n1*k1))\n",
    "            for j in range(k1):\n",
    "                X=XX1[i,j].dot(GT[i].T)\n",
    "                betaC[i,j]=npl.pinv(X).dot(yy1[i,j])\n",
    "                errT1+=npl.norm(yy1[i,j]-XX1[i,j].dot(GT[i].T.dot(betaC[i,j])))**2/n1\n",
    "                errTT1+=npl.norm(yt1[i,j]-XT1[i,j].dot(GT[i].T.dot(betaC[i,j])))**2/(n1+n2)\n",
    "            for j in range(k1):\n",
    "                yC[n1*j:n1*(j+1)]=yy1[i,j]\n",
    "                XC[n1*j:n1*(j+1)]=np.kron(betaC[i,j],XX1[i,j])\n",
    "            GT[i]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "            XC=np.zeros((n2*k2,r*d))\n",
    "            yC=np.zeros((n2*k2))\n",
    "            i_ = i+K\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                X=XX2[i,j].dot(GT[i_].T)\n",
    "                betaC[i,j_]=npl.pinv(X).dot(yy2[i,j])\n",
    "                errT2+=npl.norm(yy2[i,j]-XX2[i,j].dot(GT[i_].T.dot(betaC[i,j_])))**2/n2\n",
    "                errTT2+=npl.norm(yt2[i,j]-XT2[i,j].dot(GT[i_].T.dot(betaC[i,j_])))**2/(n1+n2)\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                yC[n2*j:n2*(j+1)]=yy2[i,j]\n",
    "                XC[n2*j:n2*(j+1)]=np.kron(betaC[i,j_],XX2[i,j])\n",
    "            GT[i_]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "        ERR[0,1,0]=np.minimum(ERR[0,1,0],errT1/T1)\n",
    "        ERR[1,1,0]=np.minimum(ERR[1,1,0],errTT1/T1)\n",
    "        ERR[0,1,1]=np.minimum(ERR[0,1,1],errT2/T2)\n",
    "        ERR[1,1,1]=np.minimum(ERR[1,1,1],errTT2/T2)\n",
    "        ERR[0,1,2]=np.minimum(ERR[0,1,2],(errT1+errT2)/T)\n",
    "        ERR[1,1,2]=np.minimum(ERR[1,1,2],(errTT1+errTT2)/T)\n",
    "    \n",
    "    \n",
    "    # MP-MTL ALS\n",
    "    GP=np.array(HP)\n",
    "    GPC=np.array(HPC)\n",
    "    GPM=HM.copy()\n",
    "    betaP=np.zeros((K,k1+k2,d))\n",
    "    betaPC=np.zeros((K,k1+k2,r))\n",
    "    for it in range(ITN):\n",
    "        errP1=0\n",
    "        errPT1=0\n",
    "        errP2=0\n",
    "        errPT2=0\n",
    "        XM=np.zeros((n1*k1*K+n2*k2*K,R*d))\n",
    "        yM=np.zeros((n1*k1*K+n2*k2*K))\n",
    "        for i in range(K):\n",
    "            GPC[i]=GP[i].dot(GPM)\n",
    "            for j in range(k1):\n",
    "                X=XX1[i,j].dot(GPC[i].T)\n",
    "                betaPC[i,j]=npl.pinv(X).dot(yy1[i,j])\n",
    "                errP1+=npl.norm(yy1[i,j]-XX1[i,j].dot(GPC[i].T.dot(betaPC[i,j])))**2/n1\n",
    "                errPT1+=npl.norm(yt1[i,j]-XT1[i,j].dot(GPC[i].T.dot(betaPC[i,j])))**2/(n1+n2)\n",
    "            XC=np.zeros((n1*k1,r*R))\n",
    "            yC=np.zeros((n1*k1))\n",
    "            for j in range(k1):\n",
    "                yC[n1*j:n1*(j+1)]=yy1[i,j]\n",
    "                XC[n1*j:n1*(j+1)]=np.kron(betaPC[i,j],XX1[i,j].dot(GPM.T))\n",
    "            GP[i]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "            for j in range(k1):\n",
    "                bth=GP[i].T.dot(betaPC[i,j])\n",
    "                yM[n1*(i*k1+j):n1*(i*k1+j+1)]=yy1[i,j]\n",
    "                XM[n1*(i*k1+j):n1*(i*k1+j+1)]=np.kron(bth,XX1[i,j])\n",
    "\n",
    "            i_ = i+K\n",
    "            GPC[i_]=GP[i_].dot(GPM)\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                X=XX2[i,j].dot(GPC[i_].T)\n",
    "                betaPC[i,j_]=npl.pinv(X).dot(yy2[i,j])\n",
    "                errP2+=npl.norm(yy2[i,j]-XX2[i,j].dot(GPC[i_].T.dot(betaPC[i,j_])))**2/n2\n",
    "                errPT2+=npl.norm(yt2[i,j]-XT2[i,j].dot(GPC[i_].T.dot(betaPC[i,j_])))**2/(n1+n2)\n",
    "            XC=np.zeros((n2*k2,r*R))\n",
    "            yC=np.zeros((n2*k2))\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                yC[n2*j:n2*(j+1)]=yy2[i,j]\n",
    "                XC[n2*j:n2*(j+1)]=np.kron(betaPC[i,j_],XX2[i,j].dot(GPM.T))\n",
    "            GP[i_]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "            for j in range(k2):\n",
    "                j_ = j+k1\n",
    "                temp = n1*K*k1\n",
    "                bth=GP[i_].T.dot(betaPC[i,j_])\n",
    "                yM[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=yy2[i,j]\n",
    "                XM[temp+n2*(i*k2+j):temp+n2*(i*k2+j+1)]=np.kron(bth,XX2[i,j])\n",
    "        GPM=npl.pinv(XM).dot(yM).reshape(R,d)\n",
    "        #print('Path Train',it,errP/T,'Test',errPT/T)\n",
    "        ERR[0,2,0]=np.minimum(ERR[0,2,0],errP1/T1)\n",
    "        ERR[1,2,0]=np.minimum(ERR[1,2,0],errPT1/T1)\n",
    "        ERR[0,2,1]=np.minimum(ERR[0,2,1],errP2/T2)\n",
    "        ERR[1,2,1]=np.minimum(ERR[1,2,1],errPT2/T2)\n",
    "        ERR[0,2,2]=np.minimum(ERR[0,2,2],(errP1+errP2)/T)\n",
    "        ERR[1,2,2]=np.minimum(ERR[1,2,2],(errPT1+errPT2)/T)\n",
    "    return ERR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vary # samples\n",
      "1 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "# of tasks 200.\n",
      "# of total samples 3400\n",
      "5 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "# of tasks 200.\n",
      "# of total samples 3800\n",
      "9 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "# of tasks 200.\n",
      "# of total samples 4200\n",
      "13 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "# of tasks 200.\n",
      "# of total samples 4600\n",
      "17 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "# of tasks 200.\n",
      "# of total samples 5000\n",
      "21 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "# of tasks 200.\n",
      "# of total samples 5400\n",
      "25 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "# of tasks 200.\n",
      "# of total samples 5800\n",
      "29 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "# of tasks 200.\n",
      "# of total samples 6200\n",
      "33 33 10 10 10\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "# of tasks 200.\n",
      "# of total samples 6600\n",
      "Vary # tasks\n",
      "10 10 2 50 10\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "# of tasks 520.\n",
      "# of total samples 5200\n",
      "10 10 4 50 10\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "# of tasks 540.\n",
      "# of total samples 5400\n",
      "10 10 7 50 10\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "# of tasks 570.\n",
      "# of total samples 5700\n",
      "10 10 10 50 10\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "# of tasks 600.\n",
      "# of total samples 6000\n",
      "10 10 15 50 10\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "# of tasks 650.\n",
      "# of total samples 6500\n",
      "10 10 20 50 10\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "# of tasks 700.\n",
      "# of total samples 7000\n",
      "10 10 30 50 10\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "# of tasks 800.\n",
      "# of total samples 8000\n",
      "10 10 40 50 10\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "# of tasks 900.\n",
      "# of total samples 9000\n",
      "10 10 50 50 10\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n",
      "# of tasks 1000.\n",
      "# of total samples 10000\n"
     ]
    }
   ],
   "source": [
    "sigma = 0.01\n",
    "ITN=20 # NUMBER OF AVERAGES TO RUN\n",
    "r=2\n",
    "R=4*r\n",
    "d=4*R\n",
    "\n",
    "n0=5\n",
    "Kb=20\n",
    "k1s = [2,4,7,10,15,20,30,40,50] \n",
    "# k1s = [1,2,3,4,5,6,7,8,9,10]\n",
    "# k1s = [2,4,6,8,10,12,14,16,18,20]\n",
    "LEN=len(k1s)\n",
    "n1s = (np.arange(LEN)*4+1)*1\n",
    "\n",
    "ERRn=np.zeros((LEN,ITN,2,3,3))\n",
    "ERRk=np.zeros((LEN,ITN,2,3,3))\n",
    "\n",
    "print('Vary # samples')\n",
    "for x in range(LEN):\n",
    "    n1=n1s[x]; n2=n1s[-1]; k1=10; k2=10; K=Kb//2\n",
    "    print(n1,n2,k1,k2,K)\n",
    "    for it in range(ITN):\n",
    "        ERRn[x,it]=do_one_iter()\n",
    "\n",
    "print('Vary # tasks')\n",
    "for x in range(LEN):\n",
    "    n1=10; n2=10; k1=k1s[x]; k2=k1s[-1]; K=Kb//2\n",
    "    print(n1,n2,k1,k2,K)\n",
    "    for it in range(ITN):\n",
    "        ERRk[x,it]=do_one_iter()\n",
    "\n",
    "# np.save('error_n1.npy',ERRn)\n",
    "# np.save('error_k1.npy',ERRk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ERRn=np.load('error_vary_n_v2.npy')\n",
    "# ERRk=np.load('error_vary_k_v2.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "idx = 0\n",
    "mrk=['s','o','d']\n",
    "labels=['MTL','Cluster-MTL','Multipath-MTL']\n",
    "ax = plt.gca()\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    plt.semilogy(n1s,quant(ERRn[:,:,1,i,idx],0.5),'-'+mrk[i],color=color,linewidth=3,markersize=12,label=labels[i])\n",
    "    plt.semilogy(n1s,quant(ERRn[:,:,1,i,idx+1],0.5),'--'+mrk[i],color=color,linewidth=3,markersize=12)\n",
    "    plt.fill_between(n1s,quant(ERRn[:,:,1,i,idx],0.25),quant(ERRn[:,:,1,i,idx],0.75),alpha=0.25)\n",
    "plt.ylim([0.01,1])\n",
    "plt.legend(fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('worse_sample_per_task.pdf')\n",
    "ax = plt.gca()\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    color = next(ax._get_lines.prop_cycler)['color']\n",
    "    plt.semilogy(k1s,quant(ERRk[:,:,1,i,idx],0.5),'-'+mrk[i],color=color,linewidth=3,markersize=12, label=labels[i])\n",
    "    plt.fill_between(k1s,quant(ERRk[:,:,1,i,idx],0.25),quant(ERRk[:,:,1,i,idx],0.75),alpha=0.25)\n",
    "    if i==1:\n",
    "        plt.semilogy(k1s,[np.mean(quant(ERRk[:,:,1,i,idx+1],0.5))]*LEN,'--'+mrk[i],color=color,linewidth=3,markersize=12)\n",
    "        # plt.fill_between(k1s,quant(ERRk[:,:,1,i,idx],0.25),quant(ERRk[:,:,1,i,idx],0.75),alpha=0.25)\n",
    "    else:\n",
    "        plt.semilogy(k1s,quant(ERRk[:,:,1,i,idx+1],0.5),'--'+mrk[i],color=color,linewidth=3,markersize=12)\n",
    "plt.ylim([0.01,1])\n",
    "plt.legend(fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# tasks per cluster',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('worse_task_per_cluster.pdf')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6.12 ('python36')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.12"
  },
  "vscode": {
   "interpreter": {
    "hash": "f31cd13074e38cd1b3e8a78c74aa6b33bf8601e117fc2fbbc4c4dda12f679f00"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/numerics/subspace_cluster_AAAI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as npl\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def quant(x,c):\n",
    "    return np.quantile(x,c,1)\n",
    "def get_sub(r,d):\n",
    "    return npl.svd(np.random.randn(r,d))[2][:r]\n",
    "def randn_norm(T,r):\n",
    "    X=np.random.randn(T,r)\n",
    "    return np.array([X[i]/npl.norm(X[i]) for i in range(T)])\n",
    "\n",
    "def eig_R(X,r):\n",
    "    SH,V,_=npl.svd(X)\n",
    "    return SH[:,:r].T,np.diag(V[:r])\n",
    "\n",
    "def do_one_iter():\n",
    "    T=K*k\n",
    "    ERR=10000*np.ones((2,3))\n",
    "    SM=get_sub(R,d)\n",
    "    SC=[]\n",
    "    SCC=[]\n",
    "    for i in range(K):\n",
    "        SC.append(get_sub(r,R))\n",
    "        SCC.append(SC[i].dot(SM))\n",
    "\n",
    "    betas=randn_norm(T,r).reshape(K,k,r)\n",
    "    betah=np.zeros((K,k,d))\n",
    "    betasD=np.zeros((K,k,d))\n",
    "    yy=np.zeros((K,k,n))\n",
    "    XX=np.random.randn(K,k,n,d)\n",
    "    yt=np.zeros((K,k,n))\n",
    "    XT=np.random.randn(K,k,n,d)\n",
    "    corr=np.zeros((K,k))\n",
    "    for i in range(K):\n",
    "        for j in range(k):\n",
    "            betasD[i,j]=SCC[i].T.dot(betas[i,j])\n",
    "            yy[i,j]=XX[i,j].dot(betasD[i,j])\n",
    "            yt[i,j]=XT[i,j].dot(betasD[i,j])\n",
    "            betah[i,j]=XX[i,j].T.dot(yy[i,j])/n\n",
    "            corr[i,j]=betah[i,j].dot(betasD[i,j])/npl.norm(betah[i,j])\n",
    "\n",
    "    # Moment-based MTL, C-MTL, MP-MTL initializations\n",
    "    MOM=np.zeros((d,d))\n",
    "    MOMT=[]\n",
    "    for i in range(K):\n",
    "        MOMT.append(np.zeros((d,d)))\n",
    "        for j in range(k):\n",
    "            MOM+=np.outer(betah[i,j],betah[i,j])\n",
    "            MOMT[i]+=np.outer(betah[i,j],betah[i,j])\n",
    "        MOMT[i]/=k\n",
    "    MOM/=T\n",
    "\n",
    "    HM,_=eig_R(MOM,R)\n",
    "    HC=[]\n",
    "    errsubT=0\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMT[i],r)\n",
    "        errsubT+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SCC[i].T.dot(SCC[i]))\n",
    "        HC.append(MOMH)\n",
    "\n",
    "    MOMC=[]\n",
    "    MOMCC=[]\n",
    "    errsubP=0\n",
    "    for i in range(K):\n",
    "        MOMC.append(HM.T.dot(HM).dot(MOMT[i]).dot(HM.T.dot(HM)))\n",
    "\n",
    "    HPC=[]\n",
    "    for i in range(K):\n",
    "        MOMH,_=eig_R(MOMC[i],r)\n",
    "        errsubP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "        HPC.append(MOMH)\n",
    "\n",
    "    HP=[]\n",
    "    errsubPP=0\n",
    "    for i in range(K):\n",
    "        HP.append(HPC[i].dot(HM.T))\n",
    "        MOMH=HP[i].dot(HM)\n",
    "        errsubPP+=npl.norm(MOMH.T.dot(MOMH)-SCC[i].T.dot(SCC[i]),'fro')/npl.norm(SC[i].T.dot(SC[i]))\n",
    "\n",
    "    # Alternating LS for MTL variations \n",
    "    GM=HM.copy()\n",
    "    GT=np.array(HC)\n",
    "    beta=np.zeros((K,k,d))\n",
    "    betaC=np.zeros((K,k,r))\n",
    "\n",
    "    ITN=10\n",
    "    # MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errM=0\n",
    "        errMT=0\n",
    "        XC=np.zeros((n*T,R*d))\n",
    "        yC=np.zeros((n*T))\n",
    "        for i in range(K):\n",
    "            for j in range(k):\n",
    "                X=XX[i,j].dot(GM.T)\n",
    "                beta[i,j]=GM.T.dot(npl.pinv(X).dot(yy[i,j]))\n",
    "                errM+=npl.norm(yy[i,j]-XX[i,j].dot(beta[i,j]))**2/n\n",
    "                errMT+=npl.norm(yt[i,j]-XT[i,j].dot(beta[i,j]))**2/n\n",
    "                yC[n*(i*k+j):n*(i*k+j+1)]=yy[i,j]\n",
    "                XC[n*(i*k+j):n*(i*k+j+1)]=np.kron(GM.dot(beta[i,j]),XX[i,j])\n",
    "        GM=npl.pinv(XC).dot(yC).reshape(R,d)\n",
    "        ERR[0,0]=np.minimum(ERR[0,0],errM/T)\n",
    "        ERR[1,0]=np.minimum(ERR[1,0],errMT/T)\n",
    "\n",
    "    # C-MTL ALS\n",
    "    for it in range(ITN):\n",
    "        errT=0\n",
    "        errTT=0\n",
    "        for i in range(K):\n",
    "            for j in range(k):\n",
    "                X=XX[i,j].dot(GT[i].T)\n",
    "                betaC[i,j]=npl.pinv(X).dot(yy[i,j])\n",
    "                errT+=npl.norm(yy[i,j]-XX[i,j].dot(GT[i].T.dot(betaC[i,j])))**2/n\n",
    "                errTT+=npl.norm(yt[i,j]-XT[i,j].dot(GT[i].T.dot(betaC[i,j])))**2/n\n",
    "            XC=np.zeros((n*k,r*d))\n",
    "            yC=np.zeros((n*k))\n",
    "            for j in range(k):\n",
    "                yC[n*j:n*(j+1)]=yy[i,j]\n",
    "                XC[n*j:n*(j+1)]=np.kron(betaC[i,j],XX[i,j])\n",
    "            GT[i]=npl.pinv(XC).dot(yC).reshape(r,d)\n",
    "        ERR[0,1]=np.minimum(ERR[0,1],errT/T)\n",
    "        ERR[1,1]=np.minimum(ERR[1,1],errTT/T)\n",
    "    \n",
    "    # MP-MTL ALS\n",
    "    GP=np.array(HP)\n",
    "    GPC=np.array(HPC)\n",
    "    GPM=HM.copy()\n",
    "    betaP=np.zeros((K,k,d))\n",
    "    betaPC=np.zeros((K,k,r))\n",
    "    for it in range(ITN):\n",
    "        errP=0\n",
    "        errPT=0\n",
    "        XM=np.zeros((n*T,R*d))\n",
    "        yM=np.zeros((n*T))\n",
    "        for i in range(K):\n",
    "            GPC[i]=GP[i].dot(GPM)\n",
    "            for j in range(k):\n",
    "                X=XX[i,j].dot(GPC[i].T)\n",
    "                betaPC[i,j]=npl.pinv(X).dot(yy[i,j])\n",
    "                errP+=npl.norm(yy[i,j]-XX[i,j].dot(GPC[i].T.dot(betaPC[i,j])))**2/n\n",
    "                errPT+=npl.norm(yt[i,j]-XT[i,j].dot(GPC[i].T.dot(betaPC[i,j])))**2/n\n",
    "            XC=np.zeros((n*k,r*R))\n",
    "            yC=np.zeros((n*k))\n",
    "            for j in range(k):\n",
    "                yC[n*j:n*(j+1)]=yy[i,j]\n",
    "                XC[n*j:n*(j+1)]=np.kron(betaPC[i,j],XX[i,j].dot(GPM.T))\n",
    "            GP[i]=npl.pinv(XC).dot(yC).reshape(r,R)\n",
    "            for j in range(k):\n",
    "                bth=GP[i].T.dot(betaPC[i,j])\n",
    "                yM[n*(i*k+j):n*(i*k+j+1)]=yy[i,j]\n",
    "                XM[n*(i*k+j):n*(i*k+j+1)]=np.kron(bth,XX[i,j])\n",
    "        GPM=npl.pinv(XM).dot(yM).reshape(R,d)\n",
    "        #print('Path Train',it,errP/T,'Test',errPT/T)\n",
    "        ERR[0,2]=np.minimum(ERR[0,2],errP/T)\n",
    "        ERR[1,2]=np.minimum(ERR[1,2],errPT/T)\n",
    "    return ERR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ITN=20 # NUMBER OF AVERAGES TO RUN\n",
    "r=2\n",
    "R=4*r\n",
    "d=4*R\n",
    "\n",
    "n0=5\n",
    "nb=r*n0\n",
    "kb=10\n",
    "Kb=40\n",
    "LEN=9\n",
    "ns=(np.arange(LEN)+1)*2\n",
    "ks=[2,4,7,10,15,20,30,40,50]\n",
    "Ks=[5,10,20,30,40,60,80,110,150]\n",
    "\n",
    "ERRn=np.zeros((LEN,ITN,2,3))\n",
    "ERRk=np.zeros((LEN,ITN,2,3))\n",
    "ERRK=np.zeros((LEN,ITN,2,3))\n",
    "print('Vary # samples')\n",
    "for x in range(LEN):\n",
    "    n=ns[x]; k=kb; K=Kb\n",
    "    print(n,k,K)\n",
    "    for it in range(ITN):\n",
    "        ERRn[x,it]=do_one_iter()\n",
    "\n",
    "print('Vary # tasks per cluster')\n",
    "for x in range(LEN):\n",
    "    n=nb; k=ks[x]; K=Kb\n",
    "    print(n,k,K)\n",
    "    for it in range(ITN):\n",
    "        ERRk[x,it]=do_one_iter()\n",
    "\n",
    "print('Vary # of clusters')\n",
    "for x in range(LEN):\n",
    "    n=nb; k=kb; K=Ks[x]\n",
    "    print(n,k,K)\n",
    "    for it in range(ITN):\n",
    "        ERRK[x,it]=do_one_iter()\n",
    "np.save('error_K.npy',ERRK)\n",
    "np.save('error_kk.npy',ERRk)\n",
    "np.save('error_n.npy',ERRn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mrk=['s','o','d']\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    plt.semilogy(ns,quant(ERRn[:,:,1,i],0.5),'-'+mrk[i],linewidth=3,markersize=12)\n",
    "    plt.fill_between(ns,quant(ERRn[:,:,1,i],0.25),quant(ERRn[:,:,1,i],0.75),alpha=0.25)\n",
    "plt.ylim([0.002,1])\n",
    "plt.xlim([0,20])\n",
    "plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# samples per task',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.savefig('sample_fig.pdf')\n",
    "\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    plt.semilogy(ks,quant(ERRk[:,:,1,i],0.5),mrk[i]+'-',linewidth=3,markersize=12)\n",
    "    plt.fill_between(ks,quant(ERRk[:,:,1,i],0.25),quant(ERRk[:,:,1,i],0.75),alpha=0.25)\n",
    "plt.ylim([0.002,1])\n",
    "plt.xlim([0,50])\n",
    "plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# tasks per cluster',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.savefig('task_per_cluster_fig.pdf')\n",
    "\n",
    "plt.figure(figsize=(8,6))\n",
    "for i in range(3):\n",
    "    q=quant(ERRK[:,:,1,i],0.5); q2=q.copy()\n",
    "    #if i==1: q2[:1]=np.array([0.192])\n",
    "    plt.semilogy(Ks,q2,mrk[i]+'-',linewidth=4,markersize=12)\n",
    "    plt.fill_between(Ks,quant(ERRK[:,:,1,i],0.25)+q2-q,quant(ERRK[:,:,1,i],0.75)+q2-q,alpha=0.25)\n",
    "plt.ylim([0.002,1])\n",
    "plt.xlim([0,150])\n",
    "plt.legend(['MTL','Cluster-MTL','Multipath-MTL'],fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('# clusters',fontsize=24)\n",
    "plt.ylabel('Test risk',fontsize=24)\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.savefig('cluster_fig.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6.13 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  },
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

